Planning Ahead Under Rate Limits: Rolling-Horizon CP-SAT Scheduling for Heterogeneous LLM Agent Fleets

Multi-step LLM workflows increasingly mix models from several providers. Each model has its own skills, price, speed, context window and reliability, and providers cap the tokens and requests a client may send per minute. Deciding which model runs each task and when is therefore a scheduling problem, yet most orchestrators decide one call at a time. We formulate it as a constraint program solved with OR-Tools CP-SAT. Each feasible (task, model) pair is an optional interval, and a second, 60-second interval per pair turns these per-minute limits into two cumulative constraints without time buckets. Precedence, concurrency and the budget are constraints (the budget is relaxed only when it cannot be met), and the objective trades makespan, cost and risk. Because LLM calls drift from their estimates, fail and spawn follow-up work, a rolling-horizon engine re-solves the remaining work when execution departs from the plan. On 20 held-out random workflows with 3 stochastic realizations each, in a seeded simulator with common random numbers, the scheduler finishes 98.8 s sooner than a capacity-aware online HEFT baseline (95% CI [59.9, 140.6]; a 45% reduction) and costs 11% less, with a median solve time of 20 ms (mean total 1.10 s per run). Re-planning, however, is not free: solving once and never re-planning is faster still, by 24.6 s (CI [8.8, 42.6]), with no detectable difference in cost. A post-hoc analysis places most of that gap in runs whose re-solves had to relax the budget, which shifts work onto a free but single-slot local model. On 80 fresh workflows, a pre-registered change that prices the overspend instead of minimizing it first recovers about 72% of the single solve's lead on those workflows at a small extra spend, which supports this account, and the advantage over HEFT holds. A reliability-first router completes more tasks at about 9x the cost. Code and data are released.

==> anc/README.md <==
# Ancillary files: how every number in the paper is produced

Data comes from the neuro-orch release v0.1.0 (https://github.com/pouriamrt/neuro-orch, commit de48cdd),
except Section 7, which uses release v0.2.0 (commit aeb2c43), and the fresh-seed solver times in Section 6,
which use v0.2.0 and a later timing rerun (commit 75022a9, not a release).

Layout: `scripts/` and `data/` side by side (as here). Run from this folder.

1. `scripts/extract_release.sh v0.1.0` exports the release with `git archive`, copies `results/benchmark-0.json`,
   `results/timing-0.json`, the calibration file and the live-run log into `data/`, dumps the benchmark
   fleet to `data/fleet.json`, and runs `mechanism.py` inside the export to write `data/mechanism.json`
   (solve statuses, agent shares after budget relaxations, live-run token ratios).
2. `scripts/extract_followup.sh v0.2.0 75022a9` copies the pre-registered fresh-seed test (Section 7) from
   release v0.2.0 (commit aeb2c43) into `data/followup/`: `benchmark-2000.json`, `timing-2000.json`, the v0.2
   rerun of `benchmark-0.json`, the lambda sweep, the pre-registration, and `provenance.json` (git check
   that the pre-registration commit precedes both result files and was never edited). From commit 75022a9
   it copies only the rerun's solver times, as `timing-2000-rerun.json`, after checking that the commit
   differs from v0.2.0 only in `README.md`, `CHANGELOG.md` and `results/timing-2000.json`.
3. `uv run --no-project --with matplotlib --with numpy python scripts/make_assets.py` reads `data/` and writes the
   LaTeX macros (`generated/numbers.tex`), all tables and `figures/results.pdf`. It asserts that the
   calibration file matches the hash recorded in the benchmark JSON, that its bootstrap reproduces the
   released HEFT interval, and that the re-run makespans match the release. For the follow-up it also
   asserts that the fleet and calibration match v0.1.0, that the v0.1 result blocks are unchanged in
   v0.2.0's rerun, that the bootstrap reproduces two released fresh-seed intervals, that the
   pre-registered rule applied to the sweep picks the released lambda, and that both fresh-seed timing
   files reproduce every released makespan. It also computes the gaps with solver time charged, on seeds
   0-19 and, for both fresh-seed timing files, on seeds 2000-2079.

Solver wall times in the `timing-*.json` files are measurements (Windows 11, Python 3.14, OR-Tools 9.15) and vary
between machines; every other number is deterministic.


==> anc/data/SOURCE_COMMIT <==
de48cdd


==> anc/data/SOURCE_REF <==
v0.1.0


==> anc/data/benchmark-0.json <==
{
  "ablations": {
    "ortools-rolling-risk0": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000982,
        "cost_usd": 0.016701,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.000551,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 60.683832,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.000439,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 53.599573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000366,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017009,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004567,
        "cost_usd": 0.091339,
        "makespan": 77.914656,
        "n_429": 3,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003064,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024952,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005516,
        "cost_usd": 0.099282,
        "makespan": 75.226095,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.002917,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004061,
        "cost_usd": 0.06498,
        "makespan": 61.129959,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001658,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002541,
        "cost_usd": 0.040656,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.00124,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.00092,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00238,
        "cost_usd": 0.03808,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001066,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001734,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002694,
        "cost_usd": 0.070038,
        "makespan": 139.947244,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.003295,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00215,
        "cost_usd": 0.058039,
        "makespan": 130.644001,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.00639,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002119,
        "cost_usd": 0.057217,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005509,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003517,
        "cost_usd": 0.130126,
        "makespan": 86.952932,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.068329,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003461,
        "cost_usd": 0.128048,
        "makespan": 361.070934,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.042901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004177,
        "cost_usd": 0.129478,
        "makespan": 97.940261,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.053284,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001058,
        "cost_usd": 0.0201,
        "makespan": 83.127453,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.002767,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00116,
        "cost_usd": 0.022038,
        "makespan": 116.710057,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003192,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001419,
        "cost_usd": 0.024127,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001638,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001368,
        "cost_usd": 0.056107,
        "makespan": 99.111347,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.341332,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00178,
        "cost_usd": 0.064094,
        "makespan": 102.86287,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.274609,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001544,
        "cost_usd": 0.016984,
        "makespan": 82.245599,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.625181,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.039436,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004745,
        "cost_usd": 0.109126,
        "makespan": 321.265544,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.001442,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002676,
        "cost_usd": 0.061546,
        "makespan": 106.801876,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.00426,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028433,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003925,
        "cost_usd": 0.098123,
        "makespan": 179.257263,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.002564,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002394,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004756,
        "cost_usd": 0.194993,
        "makespan": 158.306459,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.264191,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004767,
        "cost_usd": 0.17638,
        "makespan": 139.811684,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.492989,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004286,
        "cost_usd": 0.167173,
        "makespan": 138.454065,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.536584,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023378,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006296,
        "cost_usd": 0.1511,
        "makespan": 105.973915,
        "n_429": 1,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.007309,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006878,
        "cost_usd": 0.165076,
        "makespan": 108.767624,
        "n_429": 1,
        "n_budget_relaxations": 17,
        "n_oom": 1,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.003543,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004732,
        "cost_usd": 0.104103,
        "makespan": 106.395437,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.004076,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001589,
        "cost_usd": 0.054031,
        "makespan": 66.459206,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.027722,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001108,
        "cost_usd": 0.039872,
        "makespan": 74.817928,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.026318,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001589,
        "cost_usd": 0.055621,
        "makespan": 67.622176,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.03557,
        "success_rate": 0.972222
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002087,
        "cost_usd": 0.054253,
        "makespan": 120.882363,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.006351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001938,
        "cost_usd": 0.054269,
        "makespan": 145.108045,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.011539,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001868,
        "cost_usd": 0.048556,
        "makespan": 165.23364,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.00806,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000845,
        "cost_usd": 0.034658,
        "makespan": 125.272361,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.02971,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00453,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001058,
        "cost_usd": 0.041265,
        "makespan": 120.44029,
        "n_429": 1,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.033749,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001524,
        "cost_usd": 0.036578,
        "makespan": 99.169841,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.026377,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002715,
        "cost_usd": 0.114022,
        "makespan": 104.711609,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.072424,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003314,
        "cost_usd": 0.119289,
        "makespan": 80.308542,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.040515,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002952,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003741,
        "cost_usd": 0.142148,
        "makespan": 83.861688,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.052596,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002757,
        "cost_usd": 0.052377,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.005754,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.003249,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003902,
        "cost_usd": 0.074139,
        "makespan": 137.089699,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.004269,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002271,
        "cost_usd": 0.052231,
        "makespan": 36.033275,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.004462,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001821,
        "cost_usd": 0.051,
        "makespan": 83.133898,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.008537,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00672,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002259,
        "cost_usd": 0.063249,
        "makespan": 88.367838,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.011867,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001711,
        "cost_usd": 0.047913,
        "makespan": 86.841347,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.013085,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003237,
        "cost_usd": 0.12948,
        "makespan": 107.963283,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.169821,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002781,
        "cost_usd": 0.122364,
        "makespan": 140.516636,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.123059,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002963,
        "cost_usd": 0.127404,
        "makespan": 138.04796,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.176205,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001925,
        "cost_usd": 0.053914,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.015651,
        "success_rate": 0.965517
      },
      {
        "budget_overrun_usd": 0.002317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0022,
        "cost_usd": 0.059399,
        "makespan": 257.707565,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.017452,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001888,
        "cost_usd": 0.056641,
        "makespan": 186.095836,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.025857,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002327,
        "cost_usd": 0.097715,
        "makespan": 88.100911,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.673707,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001881,
        "cost_usd": 0.075241,
        "makespan": 78.985762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 1.08211,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022905,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00316,
        "cost_usd": 0.13272,
        "makespan": 173.114729,
        "n_429": 0,
        "n_budget_relaxations": 27,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.709174,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001144,
        "cost_usd": 0.038901,
        "makespan": 129.063155,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.070272,
        "success_rate": 0.918919
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001549,
        "cost_usd": 0.057301,
        "makespan": 97.468309,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.02798,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002252,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001916,
        "cost_usd": 0.067056,
        "makespan": 154.927065,
        "n_429": 0,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.026489,
        "success_rate": 1.0
      }
    ],
    "ortools-static": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00099,
        "cost_usd": 0.016826,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000154,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 70.58735,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000154,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 52.179782,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000154,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003701,
        "cost_usd": 0.02591,
        "makespan": 39.617002,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000408,
        "success_rate": 0.388889
      },
      {
        "budget_overrun_usd": 0.025208,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00553,
        "cost_usd": 0.099538,
        "makespan": 68.032656,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000408,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004073,
        "cost_usd": 0.065165,
        "makespan": 81.40719,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000408,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002643,
        "cost_usd": 0.042286,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019828,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00423,
        "cost_usd": 0.06768,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002501,
        "cost_usd": 0.040022,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00544,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002731,
        "cost_usd": 0.073744,
        "makespan": 133.314737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000869,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002257,
        "cost_usd": 0.060951,
        "makespan": 130.417877,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000869,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002118,
        "cost_usd": 0.059311,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000869,
        "success_rate": 0.965517
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003497,
        "cost_usd": 0.129383,
        "makespan": 105.922864,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.012094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002179,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003582,
        "cost_usd": 0.132549,
        "makespan": 124.098223,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.012094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00419,
        "cost_usd": 0.129888,
        "makespan": 87.167602,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.012094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001121,
        "cost_usd": 0.021294,
        "makespan": 68.043737,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000554,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001223,
        "cost_usd": 0.023233,
        "makespan": 72.261581,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000554,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001416,
        "cost_usd": 0.024068,
        "makespan": 66.276262,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000554,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001423,
        "cost_usd": 0.056916,
        "makespan": 105.767398,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.068431,
        "success_rate": 0.97561
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00183,
        "cost_usd": 0.065895,
        "makespan": 74.04029,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.068431,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0017,
        "cost_usd": 0.018699,
        "makespan": 52.494134,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.068431,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.046838,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005066,
        "cost_usd": 0.116528,
        "makespan": 92.739689,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000797,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002852,
        "cost_usd": 0.065606,
        "makespan": 93.312066,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000797,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.034073,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004151,
        "cost_usd": 0.103763,
        "makespan": 77.249011,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000797,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006483,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004856,
        "cost_usd": 0.199082,
        "makespan": 193.731045,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.049475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004838,
        "cost_usd": 0.179006,
        "makespan": 133.475789,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.049475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004506,
        "cost_usd": 0.175717,
        "makespan": 147.164558,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.049475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.046063,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.007241,
        "cost_usd": 0.173785,
        "makespan": 102.631752,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.066961,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.008112,
        "cost_usd": 0.194683,
        "makespan": 92.55837,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005662,
        "cost_usd": 0.124569,
        "makespan": 102.348444,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009859,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001946,
        "cost_usd": 0.066174,
        "makespan": 92.357279,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.00739,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001337,
        "cost_usd": 0.048142,
        "makespan": 87.06965,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.00739,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008188,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001843,
        "cost_usd": 0.064503,
        "makespan": 77.130021,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.00739,
        "success_rate": 0.972222
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002208,
        "cost_usd": 0.057395,
        "makespan": 98.170957,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001947,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002034,
        "cost_usd": 0.056946,
        "makespan": 116.354052,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001947,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001996,
        "cost_usd": 0.051889,
        "makespan": 87.76783,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001947,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000878,
        "cost_usd": 0.035993,
        "makespan": 109.953748,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.004049,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005779,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00109,
        "cost_usd": 0.042514,
        "makespan": 120.44029,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004049,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001089,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001576,
        "cost_usd": 0.037824,
        "makespan": 85.690047,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004049,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.015958,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003694,
        "cost_usd": 0.155154,
        "makespan": 116.275773,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 10,
        "solver_det_time": 0.028507,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01229,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004208,
        "cost_usd": 0.151486,
        "makespan": 84.449573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.028507,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004308,
        "cost_usd": 0.163697,
        "makespan": 154.892682,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.028507,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002889,
        "cost_usd": 0.054886,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000889,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.006164,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003669,
        "cost_usd": 0.077054,
        "makespan": 72.249667,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000889,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002404,
        "cost_usd": 0.055285,
        "makespan": 61.825548,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000889,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001869,
        "cost_usd": 0.052323,
        "makespan": 90.868886,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01046,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002392,
        "cost_usd": 0.066989,
        "makespan": 95.963463,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001869,
        "cost_usd": 0.052343,
        "makespan": 86.841347,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003418,
        "cost_usd": 0.136712,
        "makespan": 180.238542,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.030338,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00303,
        "cost_usd": 0.133298,
        "makespan": 131.837532,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.030338,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003222,
        "cost_usd": 0.138541,
        "makespan": 144.442185,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.030338,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001991,
        "cost_usd": 0.055743,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001037,
        "success_rate": 0.965517
      },
      {
        "budget_overrun_usd": 0.005026,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0023,
        "cost_usd": 0.062108,
        "makespan": 159.246595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001037,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001774,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001962,
        "cost_usd": 0.058856,
        "makespan": 197.411002,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001037,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002358,
        "cost_usd": 0.099043,
        "makespan": 86.533099,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.504901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001936,
        "cost_usd": 0.077459,
        "makespan": 77.943997,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.504901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025391,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003219,
        "cost_usd": 0.135206,
        "makespan": 83.608525,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.504901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00366,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00185,
        "cost_usd": 0.068464,
        "makespan": 129.274811,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010618,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001579,
        "cost_usd": 0.058421,
        "makespan": 96.647942,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010618,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00431,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001975,
        "cost_usd": 0.069114,
        "makespan": 94.498977,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.010618,
        "success_rate": 1.0
      }
    ]
  },
  "analysis": {
    "budget_panic": {
      "gap_definition": "ortools-static makespan - ortools-rolling makespan, per paired run (seconds)",
      "mean_budget_relaxations_per_run": 2.966667,
      "mean_gap_with_relaxation_s": -61.421942,
      "mean_gap_without_relaxation_s": -7.595103,
      "pearson_r_relaxations_vs_gap": -0.49902,
      "runs_with_budget_relaxation": 19,
      "runs_without_budget_relaxation": 41
    }
  },
  "config": {
    "base_seed": 0,
    "n_dags": 20,
    "n_realizations": 3
  },
  "fleet": {
    "agents": {
      "gpt-mini": {
        "base_latency_s": 0.308,
        "max_concurrent": 3,
        "tokens_per_sec": 66.7
      },
      "haiku": {
        "base_latency_s": 0.411,
        "max_concurrent": 4,
        "tokens_per_sec": 221.6
      },
      "llama-local": {
        "base_latency_s": 0.3,
        "max_concurrent": 1,
        "tokens_per_sec": 25.0
      },
      "opus": {
        "base_latency_s": 0.464,
        "max_concurrent": 2,
        "tokens_per_sec": 117.2
      },
      "sonnet": {
        "base_latency_s": 0.772,
        "max_concurrent": 3,
        "tokens_per_sec": 153.7
      }
    },
    "calibration_sha256": "6c0fa0cb688d49406ca404667b9369b281562b1cf3a7c98ddc4249571e868b0d"
  },
  "paired_ci_method": "percentile bootstrap over DAGs; realizations averaged per DAG",
  "paired_ci_vs_reference": {
    "greedy-cheapest": {
      "budget_overrun_usd": [
        0.002191,
        -0.001123,
        0.006469
      ],
      "budget_violations": [
        0.033333,
        -0.1,
        0.183333
      ],
      "cost_per_completed_usd": [
        6.4e-05,
        -0.000115,
        0.000292
      ],
      "cost_usd": [
        0.001051,
        -0.00357,
        0.006422
      ],
      "makespan": [
        44.560815,
        22.835149,
        71.655517
      ],
      "n_429": [
        9.216667,
        4.483333,
        14.733333
      ],
      "n_oom": [
        0.033333,
        0.0,
        0.083333
      ],
      "n_resolves": [
        -20.75,
        -23.45,
        -18.016667
      ],
      "success_rate": [
        0.001411,
        0.0,
        0.003439
      ]
    },
    "greedy-heft": {
      "budget_overrun_usd": [
        0.005105,
        0.002869,
        0.007682
      ],
      "budget_violations": [
        0.35,
        0.2,
        0.5
      ],
      "cost_per_completed_usd": [
        0.00036,
        0.000265,
        0.000454
      ],
      "cost_usd": [
        0.010271,
        0.00732,
        0.01326
      ],
      "makespan": [
        98.764733,
        59.871145,
        140.590905
      ],
      "n_429": [
        -0.533333,
        -1.05,
        -0.1
      ],
      "n_oom": [
        0.016667,
        0.0,
        0.05
      ],
      "n_resolves": [
        -20.75,
        -23.45,
        -18.016667
      ],
      "success_rate": [
        -0.004087,
        -0.009554,
        0.0
      ]
    },
    "llm-router-mock": {
      "budget_overrun_usd": [
        0.629042,
        0.546375,
        0.711333
      ],
      "budget_violations": [
        0.616667,
        0.516667,
        0.716667
      ],
      "cost_per_completed_usd": [
        0.021475,
        0.020032,
        0.022942
      ],
      "cost_usd": [
        0.636019,
        0.552547,
        0.719484
      ],
      "makespan": [
        60.640565,
        35.476533,
        85.005374
      ],
      "n_429": [
        37.033333,
        30.5,
        43.9
      ],
      "n_oom": [
        -0.016667,
        -0.05,
        0.0
      ],
      "n_resolves": [
        -20.75,
        -23.45,
        -18.016667
      ],
      "success_rate": [
        0.025553,
        0.00484,
        0.054391
      ]
    },
    "ortools-rolling-risk0": {
      "budget_overrun_usd": [
        -0.000723,
        -0.00119,
        -0.000321
      ],
      "budget_violations": [
        -0.116667,
        -0.2,
        -0.033333
      ],
      "cost_per_completed_usd": [
        -8.2e-05,
        -0.000128,
        -4.2e-05
      ],
      "cost_usd": [
        -0.002985,
        -0.004751,
        -0.001463
      ],
      "makespan": [
        -9.588828,
        -19.210355,
        -1.262081
      ],
      "n_429": [
        -0.133333,
        -0.55,
        0.233333
      ],
      "n_oom": [
        0.016667,
        0.0,
        0.05
      ],
      "n_resolves": [
        0.283333,
        -0.033333,
        0.616667
      ],
      "success_rate": [
        -0.001595,
        -0.005203,
        0.001343
      ]
    },
    "ortools-static": {
      "budget_overrun_usd": [
        0.00179,
        -0.000208,
        0.004177
      ],
      "budget_violations": [
        0.0,
        -0.083333,
        0.1
      ],
      "cost_per_completed_usd": [
        9.1e-05,
        -1.1e-05,
        0.000219
      ],
      "cost_usd": [
        0.001949,
        -0.00197,
        0.005799
      ],
      "makespan": [
        -24.640269,
        -42.629246,
        -8.797108
      ],
      "n_429": [
        0.216667,
        -0.216667,
        0.633333
      ],
      "n_oom": [
        0.0,
        0.0,
        0.0
      ],
      "n_resolves": [
        -19.75,
        -22.45,
        -17.016667
      ],
      "success_rate": [
        -0.010793,
        -0.03228,
        0.001167
      ]
    }
  },
  "per_dag_vs_reference": {
    "metrics": {
      "greedy-cheapest": {
        "cost_usd": {
          "baseline_better": 13,
          "reference_better": 7,
          "ties": 0
        },
        "makespan": {
          "baseline_better": 4,
          "reference_better": 16,
          "ties": 0
        }
      },
      "greedy-heft": {
        "cost_usd": {
          "baseline_better": 1,
          "reference_better": 19,
          "ties": 0
        },
        "makespan": {
          "baseline_better": 2,
          "reference_better": 17,
          "ties": 1
        }
      },
      "llm-router-mock": {
        "cost_usd": {
          "baseline_better": 0,
          "reference_better": 20,
          "ties": 0
        },
        "makespan": {
          "baseline_better": 3,
          "reference_better": 17,
          "ties": 0
        }
      },
      "ortools-rolling-risk0": {
        "cost_usd": {
          "baseline_better": 15,
          "reference_better": 0,
          "ties": 5
        },
        "makespan": {
          "baseline_better": 12,
          "reference_better": 4,
          "ties": 4
        }
      },
      "ortools-static": {
        "cost_usd": {
          "baseline_better": 6,
          "reference_better": 12,
          "ties": 2
        },
        "makespan": {
          "baseline_better": 14,
          "reference_better": 5,
          "ties": 1
        }
      }
    },
    "tie_tolerance": 0.005
  },
  "strategies": {
    "greedy-cheapest": [
      {
        "budget_overrun_usd": 0.035856,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003241,
        "cost_usd": 0.05509,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.018613,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002226,
        "cost_usd": 0.037847,
        "makespan": 53.984719,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017058,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002135,
        "cost_usd": 0.036292,
        "makespan": 45.931474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002357,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003834,
        "cost_usd": 0.076687,
        "makespan": 72.451494,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025008,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005519,
        "cost_usd": 0.099338,
        "makespan": 106.49692,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004061,
        "cost_usd": 0.06498,
        "makespan": 72.305674,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002504,
        "cost_usd": 0.040064,
        "makespan": 63.128027,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016026,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003992,
        "cost_usd": 0.063878,
        "makespan": 116.404462,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002267,
        "cost_usd": 0.036265,
        "makespan": 195.543794,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001135,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002572,
        "cost_usd": 0.069439,
        "makespan": 133.663814,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002129,
        "cost_usd": 0.05747,
        "makespan": 143.57864,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002103,
        "cost_usd": 0.056787,
        "makespan": 112.532436,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00338,
        "cost_usd": 0.125051,
        "makespan": 182.025485,
        "n_429": 63,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003505,
        "cost_usd": 0.129692,
        "makespan": 198.77297,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004144,
        "cost_usd": 0.128455,
        "makespan": 167.368105,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001089,
        "cost_usd": 0.020694,
        "makespan": 79.042058,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001106,
        "cost_usd": 0.021013,
        "makespan": 154.579257,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001382,
        "cost_usd": 0.023497,
        "makespan": 66.632547,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001311,
        "cost_usd": 0.053747,
        "makespan": 161.603507,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001861,
        "cost_usd": 0.066991,
        "makespan": 106.358529,
        "n_429": 30,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001528,
        "cost_usd": 0.016811,
        "makespan": 50.113041,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.027629,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004231,
        "cost_usd": 0.097319,
        "makespan": 310.726191,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002258,
        "cost_usd": 0.051925,
        "makespan": 343.508688,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013461,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003326,
        "cost_usd": 0.083151,
        "makespan": 216.32286,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004644,
        "cost_usd": 0.190394,
        "makespan": 305.916127,
        "n_429": 54,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004684,
        "cost_usd": 0.173326,
        "makespan": 230.636973,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004202,
        "cost_usd": 0.163871,
        "makespan": 239.456917,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023432,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006298,
        "cost_usd": 0.151154,
        "makespan": 160.862781,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037238,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006873,
        "cost_usd": 0.16496,
        "makespan": 121.397007,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004691,
        "cost_usd": 0.103196,
        "makespan": 113.74965,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001502,
        "cost_usd": 0.051055,
        "makespan": 123.524155,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001051,
        "cost_usd": 0.037818,
        "makespan": 123.085783,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001457,
        "cost_usd": 0.052461,
        "makespan": 159.532316,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002168,
        "cost_usd": 0.056367,
        "makespan": 274.651308,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001905,
        "cost_usd": 0.053349,
        "makespan": 327.435714,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001915,
        "cost_usd": 0.049778,
        "makespan": 136.400187,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000851,
        "cost_usd": 0.034877,
        "makespan": 114.124126,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003802,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001039,
        "cost_usd": 0.040537,
        "makespan": 123.826389,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000303,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001543,
        "cost_usd": 0.037038,
        "makespan": 103.290396,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002791,
        "cost_usd": 0.11724,
        "makespan": 158.445067,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003307,
        "cost_usd": 0.119054,
        "makespan": 122.397261,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003352,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003751,
        "cost_usd": 0.142548,
        "makespan": 128.973964,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01099,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004309,
        "cost_usd": 0.08188,
        "makespan": 110.398831,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.002628,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003869,
        "cost_usd": 0.073518,
        "makespan": 102.422554,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002231,
        "cost_usd": 0.051312,
        "makespan": 80.848991,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001844,
        "cost_usd": 0.051622,
        "makespan": 460.120627,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016078,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002593,
        "cost_usd": 0.072607,
        "makespan": 243.636688,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00218,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002097,
        "cost_usd": 0.058709,
        "makespan": 250.995597,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003141,
        "cost_usd": 0.125659,
        "makespan": 312.912314,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002745,
        "cost_usd": 0.120761,
        "makespan": 183.220604,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002923,
        "cost_usd": 0.125686,
        "makespan": 282.905933,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.00308,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002075,
        "cost_usd": 0.060162,
        "makespan": 246.933627,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011616,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002544,
        "cost_usd": 0.068698,
        "makespan": 225.757407,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001887,
        "cost_usd": 0.056596,
        "makespan": 209.142203,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00228,
        "cost_usd": 0.095777,
        "makespan": 257.615328,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00642,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002906,
        "cost_usd": 0.116235,
        "makespan": 113.07551,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.033485,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003412,
        "cost_usd": 0.1433,
        "makespan": 155.960408,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030211,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002568,
        "cost_usd": 0.095015,
        "makespan": 188.470524,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026158,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002458,
        "cost_usd": 0.090962,
        "makespan": 139.783674,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.043448,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003093,
        "cost_usd": 0.108252,
        "makespan": 207.822225,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "greedy-heft": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001068,
        "cost_usd": 0.018156,
        "makespan": 66.591139,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001072,
        "cost_usd": 0.018231,
        "makespan": 53.984719,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001051,
        "cost_usd": 0.017863,
        "makespan": 51.253553,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022453,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004839,
        "cost_usd": 0.096783,
        "makespan": 73.091443,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.03745,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00621,
        "cost_usd": 0.11178,
        "makespan": 69.08049,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002916,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004828,
        "cost_usd": 0.077246,
        "makespan": 68.409744,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002838,
        "cost_usd": 0.0454,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 74.065857,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002529,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003149,
        "cost_usd": 0.050381,
        "makespan": 44.600179,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016821,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003274,
        "cost_usd": 0.085125,
        "makespan": 185.683652,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.000458,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002547,
        "cost_usd": 0.068762,
        "makespan": 181.074198,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002373,
        "cost_usd": 0.064081,
        "makespan": 118.137909,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023195,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00415,
        "cost_usd": 0.153565,
        "makespan": 423.176976,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026845,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004249,
        "cost_usd": 0.157215,
        "makespan": 510.455313,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020842,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004878,
        "cost_usd": 0.151212,
        "makespan": 416.93568,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001153,
        "cost_usd": 0.0219,
        "makespan": 65.945989,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001163,
        "cost_usd": 0.02209,
        "makespan": 116.710057,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001433,
        "cost_usd": 0.024365,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002356,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001791,
        "cost_usd": 0.073442,
        "makespan": 151.113871,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002116,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002033,
        "cost_usd": 0.073202,
        "makespan": 297.645655,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001655,
        "cost_usd": 0.018203,
        "makespan": 29.890605,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.03984,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004762,
        "cost_usd": 0.10953,
        "makespan": 339.919848,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002838,
        "cost_usd": 0.06527,
        "makespan": 82.720259,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029326,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003961,
        "cost_usd": 0.099016,
        "makespan": 262.603223,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024873,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005304,
        "cost_usd": 0.217472,
        "makespan": 746.30084,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011343,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005512,
        "cost_usd": 0.203942,
        "makespan": 157.562983,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001029,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004965,
        "cost_usd": 0.193628,
        "makespan": 146.754305,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.043083,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.007117,
        "cost_usd": 0.170805,
        "makespan": 205.091539,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006878,
        "cost_usd": 0.165076,
        "makespan": 254.738738,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005144,
        "cost_usd": 0.113159,
        "makespan": 140.5021,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010825,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001975,
        "cost_usd": 0.06714,
        "makespan": 231.920315,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001531,
        "cost_usd": 0.055114,
        "makespan": 78.406975,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011435,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001936,
        "cost_usd": 0.06775,
        "makespan": 264.639923,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972222
      },
      {
        "budget_overrun_usd": 3.9e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002737,
        "cost_usd": 0.071158,
        "makespan": 315.857722,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000883,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002572,
        "cost_usd": 0.072002,
        "makespan": 146.366747,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 5.8e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002738,
        "cost_usd": 0.071177,
        "makespan": 138.974947,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006002,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001042,
        "cost_usd": 0.042737,
        "makespan": 347.932219,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010692,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001216,
        "cost_usd": 0.047427,
        "makespan": 347.354132,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006114,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001785,
        "cost_usd": 0.042849,
        "makespan": 130.429146,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.002922,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003553,
        "cost_usd": 0.142118,
        "makespan": 359.852225,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.952381
      },
      {
        "budget_overrun_usd": 0.009629,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004134,
        "cost_usd": 0.148825,
        "makespan": 176.29726,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037071,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004639,
        "cost_usd": 0.176267,
        "makespan": 423.965327,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003415,
        "cost_usd": 0.064877,
        "makespan": 68.102326,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.013465,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00444,
        "cost_usd": 0.084355,
        "makespan": 195.263651,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002953,
        "cost_usd": 0.067912,
        "makespan": 76.042861,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012288,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002458,
        "cost_usd": 0.068817,
        "makespan": 102.405567,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01987,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002729,
        "cost_usd": 0.076399,
        "makespan": 110.558012,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006157,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002239,
        "cost_usd": 0.062686,
        "makespan": 341.354731,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004444,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003886,
        "cost_usd": 0.15543,
        "makespan": 306.094207,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008383,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003622,
        "cost_usd": 0.159369,
        "makespan": 548.896879,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001006,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004108,
        "cost_usd": 0.151992,
        "makespan": 553.274677,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.840909
      },
      {
        "budget_overrun_usd": 0.001569,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002022,
        "cost_usd": 0.058651,
        "makespan": 260.090092,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005389,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002314,
        "cost_usd": 0.062471,
        "makespan": 491.07675,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008517,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002187,
        "cost_usd": 0.065599,
        "makespan": 503.198709,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002551,
        "cost_usd": 0.107151,
        "makespan": 92.015737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002683,
        "cost_usd": 0.107339,
        "makespan": 81.971536,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022744,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003156,
        "cost_usd": 0.132559,
        "makespan": 350.025772,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004007,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002024,
        "cost_usd": 0.068811,
        "makespan": 352.320788,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.918919
      },
      {
        "budget_overrun_usd": 0.005577,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001902,
        "cost_usd": 0.070381,
        "makespan": 245.984319,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01538,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002291,
        "cost_usd": 0.080184,
        "makespan": 225.651889,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "llm-router-mock": [
      {
        "budget_overrun_usd": 0.347026,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019277,
        "cost_usd": 0.36626,
        "makespan": 95.531888,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.319398,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01992,
        "cost_usd": 0.338632,
        "makespan": 96.076452,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.306898,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019184,
        "cost_usd": 0.326132,
        "makespan": 66.128606,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.359478,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02169,
        "cost_usd": 0.433808,
        "makespan": 110.637662,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.27313,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019303,
        "cost_usd": 0.34746,
        "makespan": 67.476108,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.240386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01967,
        "cost_usd": 0.314716,
        "makespan": 73.402146,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.357148,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025313,
        "cost_usd": 0.405,
        "makespan": 106.579755,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.457684,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.031596,
        "cost_usd": 0.505536,
        "makespan": 168.849324,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.428,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029741,
        "cost_usd": 0.475852,
        "makespan": 116.334452,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.722348,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029283,
        "cost_usd": 0.790652,
        "makespan": 186.622715,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.655916,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026823,
        "cost_usd": 0.72422,
        "makespan": 173.041006,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.690472,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024477,
        "cost_usd": 0.758776,
        "makespan": 221.136671,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.883178,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027393,
        "cost_usd": 1.013548,
        "makespan": 268.043148,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.879594,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027296,
        "cost_usd": 1.009964,
        "makespan": 280.987975,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.75091,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028428,
        "cost_usd": 0.88128,
        "makespan": 232.568259,
        "n_429": 53,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.455738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025385,
        "cost_usd": 0.48232,
        "makespan": 99.259159,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.575006,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.031663,
        "cost_usd": 0.601588,
        "makespan": 124.746802,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.473654,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029426,
        "cost_usd": 0.500236,
        "makespan": 124.232979,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.806862,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021413,
        "cost_usd": 0.877948,
        "makespan": 237.196569,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.900002,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026246,
        "cost_usd": 0.971088,
        "makespan": 265.081582,
        "n_429": 54,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.846782,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024807,
        "cost_usd": 0.917868,
        "makespan": 209.440586,
        "n_429": 56,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.580918,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028287,
        "cost_usd": 0.650608,
        "makespan": 195.256722,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.51197,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02529,
        "cost_usd": 0.58166,
        "makespan": 142.55818,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.448038,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020709,
        "cost_usd": 0.517728,
        "makespan": 129.192161,
        "n_429": 28,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.918137,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02848,
        "cost_usd": 1.110736,
        "makespan": 265.799247,
        "n_429": 60,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.849729,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028171,
        "cost_usd": 1.042328,
        "makespan": 242.022317,
        "n_429": 71,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.800105,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025454,
        "cost_usd": 0.992704,
        "makespan": 237.27114,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.620634,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028783,
        "cost_usd": 0.748356,
        "makespan": 189.888165,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.649706,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.035338,
        "cost_usd": 0.777428,
        "makespan": 170.86772,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.467338,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027048,
        "cost_usd": 0.59506,
        "makespan": 131.273876,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.666761,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021267,
        "cost_usd": 0.723076,
        "makespan": 169.568558,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.524317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.016129,
        "cost_usd": 0.580632,
        "makespan": 156.972865,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.608473,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018466,
        "cost_usd": 0.664788,
        "makespan": 189.964298,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.605253,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026014,
        "cost_usd": 0.676372,
        "makespan": 187.505814,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.664361,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026267,
        "cost_usd": 0.73548,
        "makespan": 178.643104,
        "n_429": 31,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.529501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023101,
        "cost_usd": 0.60062,
        "makespan": 158.723405,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.674461,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018236,
        "cost_usd": 0.711196,
        "makespan": 165.273506,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.684157,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019484,
        "cost_usd": 0.720892,
        "makespan": 179.663245,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.732445,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019723,
        "cost_usd": 0.76918,
        "makespan": 190.230241,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.628292,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019187,
        "cost_usd": 0.767488,
        "makespan": 236.703748,
        "n_429": 55,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.61566,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019865,
        "cost_usd": 0.754856,
        "makespan": 234.158982,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.779516,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024177,
        "cost_usd": 0.918712,
        "makespan": 282.163904,
        "n_429": 65,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.363286,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018877,
        "cost_usd": 0.434176,
        "makespan": 97.618564,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.49341,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026871,
        "cost_usd": 0.5643,
        "makespan": 183.059188,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.394042,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020214,
        "cost_usd": 0.464932,
        "makespan": 99.26973,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.532023,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02102,
        "cost_usd": 0.588552,
        "makespan": 124.390588,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.543787,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02144,
        "cost_usd": 0.600316,
        "makespan": 151.84625,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.482555,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019253,
        "cost_usd": 0.539084,
        "makespan": 110.945878,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.062338,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030333,
        "cost_usd": 1.213324,
        "makespan": 299.88542,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.94369,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024879,
        "cost_usd": 1.094676,
        "makespan": 300.493456,
        "n_429": 72,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.97259,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025536,
        "cost_usd": 1.123576,
        "makespan": 253.712252,
        "n_429": 58,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.733694,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027268,
        "cost_usd": 0.790776,
        "makespan": 213.187901,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.691394,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027721,
        "cost_usd": 0.748476,
        "makespan": 252.993844,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.827286,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028528,
        "cost_usd": 0.884368,
        "makespan": 209.778068,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.838009,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023696,
        "cost_usd": 0.947824,
        "makespan": 273.456981,
        "n_429": 63,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.794001,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023785,
        "cost_usd": 0.903816,
        "makespan": 236.698262,
        "n_429": 54,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.898341,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024004,
        "cost_usd": 1.008156,
        "makespan": 254.219271,
        "n_429": 60,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.703832,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020774,
        "cost_usd": 0.768636,
        "makespan": 200.722646,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.745516,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019764,
        "cost_usd": 0.81032,
        "makespan": 191.637395,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.713496,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022237,
        "cost_usd": 0.7783,
        "makespan": 217.154711,
        "n_429": 49,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "ortools-rolling": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000995,
        "cost_usd": 0.016922,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.000471,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 60.683832,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.000451,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 53.599573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000366,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017248,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004579,
        "cost_usd": 0.091578,
        "makespan": 73.612847,
        "n_429": 2,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002806,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027541,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00566,
        "cost_usd": 0.101871,
        "makespan": 68.032656,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.003022,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004094,
        "cost_usd": 0.065506,
        "makespan": 68.051479,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001706,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002541,
        "cost_usd": 0.040656,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001133,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.000824,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00238,
        "cost_usd": 0.03808,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000978,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005311,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002831,
        "cost_usd": 0.073615,
        "makespan": 139.947244,
        "n_429": 0,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002962,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002252,
        "cost_usd": 0.060801,
        "makespan": 153.416852,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.005517,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002057,
        "cost_usd": 0.059659,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005312,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000264,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003531,
        "cost_usd": 0.130634,
        "makespan": 100.427149,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.057186,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003466,
        "cost_usd": 0.128256,
        "makespan": 372.728437,
        "n_429": 1,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.024399,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-06,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004206,
        "cost_usd": 0.130377,
        "makespan": 97.940261,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.045576,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00127,
        "cost_usd": 0.024121,
        "makespan": 37.523762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00234,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001167,
        "cost_usd": 0.022165,
        "makespan": 117.56431,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002769,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000191,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001575,
        "cost_usd": 0.026773,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001636,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001379,
        "cost_usd": 0.056551,
        "makespan": 71.202243,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.194095,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001834,
        "cost_usd": 0.066034,
        "makespan": 81.846101,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.16192,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001608,
        "cost_usd": 0.017691,
        "makespan": 82.245599,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.301,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.039436,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004745,
        "cost_usd": 0.109126,
        "makespan": 321.265544,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.00171,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002708,
        "cost_usd": 0.062277,
        "makespan": 106.801876,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.004519,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029112,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003952,
        "cost_usd": 0.098802,
        "makespan": 171.24642,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.002402,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007425,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004879,
        "cost_usd": 0.200024,
        "makespan": 311.54352,
        "n_429": 2,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.194567,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005055,
        "cost_usd": 0.187031,
        "makespan": 114.932648,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.268436,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004398,
        "cost_usd": 0.171514,
        "makespan": 129.591474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.283217,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02396,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00632,
        "cost_usd": 0.151682,
        "makespan": 139.900716,
        "n_429": 1,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007783,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006878,
        "cost_usd": 0.165076,
        "makespan": 108.767624,
        "n_429": 1,
        "n_budget_relaxations": 17,
        "n_oom": 1,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.003205,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004767,
        "cost_usd": 0.104872,
        "makespan": 101.190534,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003893,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001658,
        "cost_usd": 0.056385,
        "makespan": 74.295503,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.035351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001133,
        "cost_usd": 0.040783,
        "makespan": 74.817928,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.025339,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001529,
        "cost_usd": 0.05506,
        "makespan": 77.083288,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.028809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002011,
        "cost_usd": 0.052292,
        "makespan": 334.522798,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.006531,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001977,
        "cost_usd": 0.055362,
        "makespan": 154.037729,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.010305,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001881,
        "cost_usd": 0.048913,
        "makespan": 160.431812,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.007294,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00086,
        "cost_usd": 0.03527,
        "makespan": 128.493395,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.017321,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00421,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00105,
        "cost_usd": 0.040945,
        "makespan": 120.44029,
        "n_429": 2,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.019154,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000896,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001568,
        "cost_usd": 0.037631,
        "makespan": 97.060287,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.015609,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003258,
        "cost_usd": 0.130319,
        "makespan": 90.9334,
        "n_429": 3,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.086857,
        "success_rate": 0.952381
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003579,
        "cost_usd": 0.128859,
        "makespan": 81.851618,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.049241,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012894,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004002,
        "cost_usd": 0.15209,
        "makespan": 150.5782,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.089682,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002887,
        "cost_usd": 0.054859,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.00574,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.010685,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003885,
        "cost_usd": 0.081575,
        "makespan": 137.089699,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00328,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002409,
        "cost_usd": 0.055414,
        "makespan": 35.60077,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003601,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001836,
        "cost_usd": 0.051421,
        "makespan": 83.133898,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012849,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007511,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002287,
        "cost_usd": 0.06404,
        "makespan": 95.828493,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.016596,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001853,
        "cost_usd": 0.051883,
        "makespan": 86.841347,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.015125,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003342,
        "cost_usd": 0.133674,
        "makespan": 128.468709,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.491317,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003039,
        "cost_usd": 0.133702,
        "makespan": 132.616886,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.109837,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003334,
        "cost_usd": 0.143373,
        "makespan": 137.322236,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.235372,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001913,
        "cost_usd": 0.055475,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.008046,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00331,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002237,
        "cost_usd": 0.060392,
        "makespan": 321.128521,
        "n_429": 0,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.006545,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001483,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001952,
        "cost_usd": 0.058565,
        "makespan": 269.473461,
        "n_429": 4,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.015764,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002355,
        "cost_usd": 0.09892,
        "makespan": 89.679132,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 1.00666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001937,
        "cost_usd": 0.077461,
        "makespan": 78.985762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.817166,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023642,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003178,
        "cost_usd": 0.133457,
        "makespan": 178.049719,
        "n_429": 0,
        "n_budget_relaxations": 28,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 1.290853,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002102,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001808,
        "cost_usd": 0.066906,
        "makespan": 189.953502,
        "n_429": 0,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.051278,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001565,
        "cost_usd": 0.057899,
        "makespan": 106.428496,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.028485,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002089,
        "cost_usd": 0.073121,
        "makespan": 107.665708,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.038091,
        "success_rate": 1.0
      }
    ]
  }
}


==> anc/data/calibration.json <==
{
  "measured": "2026-11-29",
  "method": "least-squares fit of duration = latency + tokens_out / tokens_per_sec; 2 calls per probe length after 1 discarded warm-up call per model",
  "models": {
    "claude-haiku-5-5": {
      "base_latency_s": 0.411,
      "n_samples": 6,
      "rmse_s": 0.035,
      "thinking": {
        "thinking": {
          "type": "disabled"
        }
      },
      "tokens_per_sec": 221.6
    },
    "claude-opus-5-5": {
      "base_latency_s": 0.464,
      "n_samples": 6,
      "rmse_s": 0.176,
      "thinking": {
        "reasoning_effort": "low"
      },
      "tokens_per_sec": 117.2
    },
    "claude-sonnet-5-5": {
      "base_latency_s": 0.772,
      "n_samples": 6,
      "rmse_s": 0.323,
      "thinking": {
        "thinking": {
          "type": "between_tools"
        }
      },
      "tokens_per_sec": 153.7
    },
    "gpt-4o-mini": {
      "base_latency_s": 0.308,
      "n_samples": 6,
      "rmse_s": 0.104,
      "thinking": {
        "reasoning_effort": "low"
      },
      "tokens_per_sec": 66.7
    }
  },
  "probe_lengths": [
    64,
    256,
    768
  ]
}


==> anc/data/fleet.json <==
{
 "agents": [
  {
   "base_latency_s": 0.464,
   "id": "opus",
   "max_concurrent": 2,
   "max_context": 200000,
   "model": "claude-opus-5-5",
   "provider": "anthropic",
   "reliability": {
    "code": 0.98,
    "factcheck": 0.96,
    "math": 0.97,
    "research": 0.97,
    "summarize": 0.97,
    "writing": 0.96
   },
   "skills": [
    "research",
    "factcheck",
    "math",
    "writing",
    "code",
    "summarize"
   ],
   "tokens_per_sec": 117.2,
   "usd_per_1k_in": 0.004,
   "usd_per_1k_out": 0.02
  },
  {
   "base_latency_s": 0.772,
   "id": "sonnet",
   "max_concurrent": 3,
   "max_context": 200000,
   "model": "claude-sonnet-5-5",
   "provider": "anthropic",
   "reliability": {
    "code": 0.95,
    "factcheck": 0.93,
    "math": 0.92,
    "research": 0.93,
    "summarize": 0.95,
    "writing": 0.94
   },
   "skills": [
    "research",
    "factcheck",
    "math",
    "writing",
    "code",
    "summarize"
   ],
   "tokens_per_sec": 153.7,
   "usd_per_1k_in": 0.002,
   "usd_per_1k_out": 0.01
  },
  {
   "base_latency_s": 0.411,
   "id": "haiku",
   "max_concurrent": 4,
   "max_context": 200000,
   "model": "claude-haiku-5-5",
   "provider": "anthropic",
   "reliability": {
    "factcheck": 0.85,
    "research": 0.8,
    "summarize": 0.9,
    "writing": 0.85
   },
   "skills": [
    "research",
    "writing",
    "factcheck",
    "summarize"
   ],
   "tokens_per_sec": 221.6,
   "usd_per_1k_in": 0.0001,
   "usd_per_1k_out": 0.0005
  },
  {
   "base_latency_s": 0.308,
   "id": "gpt-mini",
   "max_concurrent": 3,
   "max_context": 128000,
   "model": "gpt-4o-mini",
   "provider": "openai",
   "reliability": {
    "code": 0.85,
    "factcheck": 0.8,
    "math": 0.82,
    "summarize": 0.88,
    "writing": 0.85
   },
   "skills": [
    "factcheck",
    "math",
    "writing",
    "code",
    "summarize"
   ],
   "tokens_per_sec": 66.7,
   "usd_per_1k_in": 0.00015,
   "usd_per_1k_out": 0.0006
  },
  {
   "base_latency_s": 0.3,
   "id": "llama-local",
   "max_concurrent": 1,
   "max_context": 8000,
   "model": "ollama/llama3",
   "provider": "local",
   "reliability": {
    "factcheck": 0.65,
    "summarize": 0.75,
    "writing": 0.7
   },
   "skills": [
    "writing",
    "factcheck",
    "summarize"
   ],
   "tokens_per_sec": 25.0,
   "usd_per_1k_in": 0.0,
   "usd_per_1k_out": 0.0
  }
 ],
 "providers": {
  "anthropic": {
   "id": "anthropic",
   "rpm": 30,
   "tpm": 40000
  },
  "local": {
   "id": "local",
   "rpm": 100000,
   "tpm": 100000000
  },
  "openai": {
   "id": "openai",
   "rpm": 40,
   "tpm": 60000
  }
 }
}


==> anc/data/followup/RERUN_COMMIT <==
75022a9


==> anc/data/followup/SOURCE_COMMIT <==
aeb2c43


==> anc/data/followup/SOURCE_REF <==
v0.2.0


==> anc/data/followup/benchmark-0.json <==
{
  "ablations": {
    "ortools-rolling-paidref": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000995,
        "cost_usd": 0.016922,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.000471,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 60.683832,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.000451,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 53.599573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000366,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017248,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004579,
        "cost_usd": 0.091578,
        "makespan": 73.612847,
        "n_429": 2,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.00281,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027541,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00566,
        "cost_usd": 0.101871,
        "makespan": 68.032656,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.003021,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004094,
        "cost_usd": 0.065506,
        "makespan": 68.051479,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001706,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002541,
        "cost_usd": 0.040656,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001133,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.000824,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00238,
        "cost_usd": 0.03808,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000978,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005311,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002831,
        "cost_usd": 0.073615,
        "makespan": 139.947244,
        "n_429": 0,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002962,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002261,
        "cost_usd": 0.061051,
        "makespan": 114.793586,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.005344,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002057,
        "cost_usd": 0.059659,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.00531,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000554,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003538,
        "cost_usd": 0.130924,
        "makespan": 85.347582,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.058422,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003468,
        "cost_usd": 0.128321,
        "makespan": 364.88665,
        "n_429": 1,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.02828,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-06,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004206,
        "cost_usd": 0.130377,
        "makespan": 97.940261,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.046126,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00127,
        "cost_usd": 0.024121,
        "makespan": 37.523762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.002438,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001262,
        "cost_usd": 0.023977,
        "makespan": 77.916214,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.002869,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000191,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001575,
        "cost_usd": 0.026773,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00174,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001372,
        "cost_usd": 0.056265,
        "makespan": 94.489013,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.32398,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001834,
        "cost_usd": 0.066034,
        "makespan": 81.846101,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.211028,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001699,
        "cost_usd": 0.018691,
        "makespan": 29.890605,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.182907,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.039436,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004745,
        "cost_usd": 0.109126,
        "makespan": 321.265544,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.001666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00272,
        "cost_usd": 0.062566,
        "makespan": 73.597662,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.004317,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029112,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003952,
        "cost_usd": 0.098802,
        "makespan": 171.24642,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.002403,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007425,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004879,
        "cost_usd": 0.200024,
        "makespan": 311.54352,
        "n_429": 2,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.297422,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005055,
        "cost_usd": 0.187031,
        "makespan": 114.932648,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.409567,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004398,
        "cost_usd": 0.171514,
        "makespan": 129.591474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.406485,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02396,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00632,
        "cost_usd": 0.151682,
        "makespan": 139.900716,
        "n_429": 1,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007642,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006878,
        "cost_usd": 0.165076,
        "makespan": 108.767624,
        "n_429": 1,
        "n_budget_relaxations": 17,
        "n_oom": 1,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.003204,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004767,
        "cost_usd": 0.104872,
        "makespan": 101.190534,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003891,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001658,
        "cost_usd": 0.056385,
        "makespan": 74.295503,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.040032,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001135,
        "cost_usd": 0.040858,
        "makespan": 74.817928,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.02625,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001529,
        "cost_usd": 0.05506,
        "makespan": 77.083288,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.028446,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002178,
        "cost_usd": 0.056629,
        "makespan": 91.204953,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.005802,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002012,
        "cost_usd": 0.056323,
        "makespan": 98.774185,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.010381,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001953,
        "cost_usd": 0.050784,
        "makespan": 73.637833,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.006087,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000882,
        "cost_usd": 0.036156,
        "makespan": 107.853631,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.0175,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00421,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00105,
        "cost_usd": 0.040945,
        "makespan": 120.44029,
        "n_429": 2,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.019073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000896,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001568,
        "cost_usd": 0.037631,
        "makespan": 97.060287,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.016767,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003258,
        "cost_usd": 0.130319,
        "makespan": 90.9334,
        "n_429": 3,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.09458,
        "success_rate": 0.952381
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003554,
        "cost_usd": 0.127931,
        "makespan": 81.851618,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.055409,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01939,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004173,
        "cost_usd": 0.158586,
        "makespan": 157.532744,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.095669,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002887,
        "cost_usd": 0.054859,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.005703,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.010685,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003885,
        "cost_usd": 0.081575,
        "makespan": 144.554225,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.003327,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00241,
        "cost_usd": 0.055421,
        "makespan": 35.60077,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.00347,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001851,
        "cost_usd": 0.051836,
        "makespan": 83.133898,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.013002,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008395,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002319,
        "cost_usd": 0.064924,
        "makespan": 77.393432,
        "n_429": 3,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.01752,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001853,
        "cost_usd": 0.051883,
        "makespan": 86.841347,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.01504,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003388,
        "cost_usd": 0.13552,
        "makespan": 118.132666,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.539034,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003013,
        "cost_usd": 0.132586,
        "makespan": 136.212078,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.118741,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003201,
        "cost_usd": 0.137649,
        "makespan": 134.99248,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.167094,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001913,
        "cost_usd": 0.055475,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.007901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00331,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002237,
        "cost_usd": 0.060392,
        "makespan": 321.128521,
        "n_429": 0,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.006694,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002171,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001975,
        "cost_usd": 0.059253,
        "makespan": 220.053218,
        "n_429": 4,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.015805,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002377,
        "cost_usd": 0.099841,
        "makespan": 83.387797,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.96029,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001938,
        "cost_usd": 0.07751,
        "makespan": 79.510045,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 1.713487,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0237,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003179,
        "cost_usd": 0.133515,
        "makespan": 178.049719,
        "n_429": 0,
        "n_budget_relaxations": 28,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.739925,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00159,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001794,
        "cost_usd": 0.066394,
        "makespan": 221.215359,
        "n_429": 2,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.082295,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001581,
        "cost_usd": 0.058496,
        "makespan": 96.661418,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.06021,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002089,
        "cost_usd": 0.073121,
        "makespan": 108.526389,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.064326,
        "success_rate": 1.0
      }
    ],
    "ortools-rolling-priced": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000995,
        "cost_usd": 0.016922,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.000471,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 60.683832,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.000451,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 53.599573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000366,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017337,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004583,
        "cost_usd": 0.091667,
        "makespan": 75.952429,
        "n_429": 3,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003014,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027541,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00566,
        "cost_usd": 0.101871,
        "makespan": 68.032656,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.003063,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004094,
        "cost_usd": 0.065506,
        "makespan": 68.051479,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001706,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002541,
        "cost_usd": 0.040656,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001133,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.001059,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00238,
        "cost_usd": 0.03808,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000978,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005526,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002734,
        "cost_usd": 0.07383,
        "makespan": 133.314737,
        "n_429": 0,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.004116,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002252,
        "cost_usd": 0.060801,
        "makespan": 153.416852,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.005517,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002057,
        "cost_usd": 0.059659,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005312,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000264,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003531,
        "cost_usd": 0.130634,
        "makespan": 100.427149,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.057186,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00313,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003608,
        "cost_usd": 0.1335,
        "makespan": 97.28426,
        "n_429": 1,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.030634,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-06,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004206,
        "cost_usd": 0.130377,
        "makespan": 97.940261,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.045576,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00127,
        "cost_usd": 0.024121,
        "makespan": 37.523762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00234,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001167,
        "cost_usd": 0.022165,
        "makespan": 117.56431,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002769,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000191,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001575,
        "cost_usd": 0.026773,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001636,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001379,
        "cost_usd": 0.056551,
        "makespan": 71.202243,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.194095,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001834,
        "cost_usd": 0.066034,
        "makespan": 81.846101,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.16192,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001608,
        "cost_usd": 0.017691,
        "makespan": 82.245599,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.301,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.041544,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004836,
        "cost_usd": 0.111234,
        "makespan": 219.222857,
        "n_429": 0,
        "n_budget_relaxations": 14,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003736,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002708,
        "cost_usd": 0.062277,
        "makespan": 106.801876,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.004519,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0311,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004032,
        "cost_usd": 0.10079,
        "makespan": 88.58525,
        "n_429": 1,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.005017,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01093,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004964,
        "cost_usd": 0.203529,
        "makespan": 165.747362,
        "n_429": 4,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.19616,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005055,
        "cost_usd": 0.187031,
        "makespan": 114.932648,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.268436,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004398,
        "cost_usd": 0.171514,
        "makespan": 129.591474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.283217,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025315,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006377,
        "cost_usd": 0.153037,
        "makespan": 120.674791,
        "n_429": 1,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.011428,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.04035,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.007003,
        "cost_usd": 0.168072,
        "makespan": 96.216183,
        "n_429": 2,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.016796,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004767,
        "cost_usd": 0.104872,
        "makespan": 101.190534,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003893,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001658,
        "cost_usd": 0.056385,
        "makespan": 74.295503,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.035351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001133,
        "cost_usd": 0.040783,
        "makespan": 74.817928,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.025339,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001529,
        "cost_usd": 0.05506,
        "makespan": 77.083288,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.028809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002011,
        "cost_usd": 0.052292,
        "makespan": 334.522798,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.006531,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001977,
        "cost_usd": 0.055362,
        "makespan": 154.037729,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.010305,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001881,
        "cost_usd": 0.048913,
        "makespan": 160.431812,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.007294,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00086,
        "cost_usd": 0.03527,
        "makespan": 128.493395,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.017321,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005123,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001073,
        "cost_usd": 0.041858,
        "makespan": 120.44029,
        "n_429": 2,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.022325,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00138,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001588,
        "cost_usd": 0.038115,
        "makespan": 88.679066,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.015727,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003175,
        "cost_usd": 0.133335,
        "makespan": 130.121945,
        "n_429": 3,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.08758,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003579,
        "cost_usd": 0.128859,
        "makespan": 81.851618,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.049241,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012894,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004002,
        "cost_usd": 0.15209,
        "makespan": 150.5782,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.089685,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002887,
        "cost_usd": 0.054859,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.00574,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.010685,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003885,
        "cost_usd": 0.081575,
        "makespan": 137.089699,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00328,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002409,
        "cost_usd": 0.055414,
        "makespan": 35.60077,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003601,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001836,
        "cost_usd": 0.051421,
        "makespan": 83.133898,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012849,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007511,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002287,
        "cost_usd": 0.06404,
        "makespan": 95.828493,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.016596,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001853,
        "cost_usd": 0.051883,
        "makespan": 86.841347,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.015125,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003342,
        "cost_usd": 0.133674,
        "makespan": 128.468709,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.491317,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003039,
        "cost_usd": 0.133702,
        "makespan": 132.616886,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.109837,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003334,
        "cost_usd": 0.143373,
        "makespan": 137.322236,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.235372,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001913,
        "cost_usd": 0.055475,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.008046,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00469,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002288,
        "cost_usd": 0.061772,
        "makespan": 183.505485,
        "n_429": 0,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.010359,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00254,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001987,
        "cost_usd": 0.059622,
        "makespan": 186.095836,
        "n_429": 4,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.016146,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002355,
        "cost_usd": 0.09892,
        "makespan": 89.679132,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 1.00666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001937,
        "cost_usd": 0.077461,
        "makespan": 78.985762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.817166,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024963,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003209,
        "cost_usd": 0.134778,
        "makespan": 92.786491,
        "n_429": 0,
        "n_budget_relaxations": 22,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 1.315547,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00348,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001846,
        "cost_usd": 0.068284,
        "makespan": 110.204095,
        "n_429": 0,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.05285,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001565,
        "cost_usd": 0.057899,
        "makespan": 106.428496,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.028485,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002089,
        "cost_usd": 0.073121,
        "makespan": 107.665708,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.038106,
        "success_rate": 1.0
      }
    ],
    "ortools-rolling-risk0": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000982,
        "cost_usd": 0.016701,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.000551,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 60.683832,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.000439,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 53.599573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000366,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017009,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004567,
        "cost_usd": 0.091339,
        "makespan": 77.914656,
        "n_429": 3,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003064,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024952,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005516,
        "cost_usd": 0.099282,
        "makespan": 75.226095,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.002917,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004061,
        "cost_usd": 0.06498,
        "makespan": 61.129959,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001658,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002541,
        "cost_usd": 0.040656,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.00124,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.00092,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00238,
        "cost_usd": 0.03808,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001066,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001734,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002694,
        "cost_usd": 0.070038,
        "makespan": 139.947244,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.003295,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00215,
        "cost_usd": 0.058039,
        "makespan": 130.644001,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.00639,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002119,
        "cost_usd": 0.057217,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005509,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003517,
        "cost_usd": 0.130126,
        "makespan": 86.952932,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.068329,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003461,
        "cost_usd": 0.128048,
        "makespan": 361.070934,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.042901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004177,
        "cost_usd": 0.129478,
        "makespan": 97.940261,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.053284,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001058,
        "cost_usd": 0.0201,
        "makespan": 83.127453,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.002767,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00116,
        "cost_usd": 0.022038,
        "makespan": 116.710057,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003192,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001419,
        "cost_usd": 0.024127,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001638,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001368,
        "cost_usd": 0.056107,
        "makespan": 99.111347,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.341332,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00178,
        "cost_usd": 0.064094,
        "makespan": 102.86287,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.274609,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001544,
        "cost_usd": 0.016984,
        "makespan": 82.245599,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.625181,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.039436,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004745,
        "cost_usd": 0.109126,
        "makespan": 321.265544,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.001442,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002676,
        "cost_usd": 0.061546,
        "makespan": 106.801876,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.00426,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028433,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003925,
        "cost_usd": 0.098123,
        "makespan": 179.257263,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.002564,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002394,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004756,
        "cost_usd": 0.194993,
        "makespan": 158.306459,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.264191,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004767,
        "cost_usd": 0.17638,
        "makespan": 139.811684,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.492989,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004286,
        "cost_usd": 0.167173,
        "makespan": 138.454065,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.536584,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023378,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006296,
        "cost_usd": 0.1511,
        "makespan": 105.973915,
        "n_429": 1,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.007309,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006878,
        "cost_usd": 0.165076,
        "makespan": 108.767624,
        "n_429": 1,
        "n_budget_relaxations": 17,
        "n_oom": 1,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.003543,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004732,
        "cost_usd": 0.104103,
        "makespan": 106.395437,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.004076,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001589,
        "cost_usd": 0.054031,
        "makespan": 66.459206,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.027722,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001108,
        "cost_usd": 0.039872,
        "makespan": 74.817928,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.026318,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001589,
        "cost_usd": 0.055621,
        "makespan": 67.622176,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.03557,
        "success_rate": 0.972222
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002087,
        "cost_usd": 0.054253,
        "makespan": 120.882363,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.006351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001938,
        "cost_usd": 0.054269,
        "makespan": 145.108045,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.011539,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001868,
        "cost_usd": 0.048556,
        "makespan": 165.23364,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.00806,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000845,
        "cost_usd": 0.034658,
        "makespan": 125.272361,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.02971,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00453,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001058,
        "cost_usd": 0.041265,
        "makespan": 120.44029,
        "n_429": 1,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.033749,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001524,
        "cost_usd": 0.036578,
        "makespan": 99.169841,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.026377,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002715,
        "cost_usd": 0.114022,
        "makespan": 104.711609,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.072424,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003314,
        "cost_usd": 0.119289,
        "makespan": 80.308542,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.040515,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002952,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003741,
        "cost_usd": 0.142148,
        "makespan": 83.861688,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.052596,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002757,
        "cost_usd": 0.052377,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.005754,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.003249,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003902,
        "cost_usd": 0.074139,
        "makespan": 137.089699,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.004269,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002271,
        "cost_usd": 0.052231,
        "makespan": 36.033275,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.004462,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001821,
        "cost_usd": 0.051,
        "makespan": 83.133898,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.008537,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00672,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002259,
        "cost_usd": 0.063249,
        "makespan": 88.367838,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.011867,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001711,
        "cost_usd": 0.047913,
        "makespan": 86.841347,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.013085,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003237,
        "cost_usd": 0.12948,
        "makespan": 107.963283,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.169821,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002781,
        "cost_usd": 0.122364,
        "makespan": 140.516636,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.123059,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002963,
        "cost_usd": 0.127404,
        "makespan": 138.04796,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.176205,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001925,
        "cost_usd": 0.053914,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.015651,
        "success_rate": 0.965517
      },
      {
        "budget_overrun_usd": 0.002317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0022,
        "cost_usd": 0.059399,
        "makespan": 257.707565,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.017452,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001888,
        "cost_usd": 0.056641,
        "makespan": 186.095836,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.025857,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002327,
        "cost_usd": 0.097715,
        "makespan": 88.100911,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.673707,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001881,
        "cost_usd": 0.075241,
        "makespan": 78.985762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 1.08211,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022905,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00316,
        "cost_usd": 0.13272,
        "makespan": 173.114729,
        "n_429": 0,
        "n_budget_relaxations": 27,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.709174,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001144,
        "cost_usd": 0.038901,
        "makespan": 129.063155,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.070272,
        "success_rate": 0.918919
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001549,
        "cost_usd": 0.057301,
        "makespan": 97.468309,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.02798,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002252,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001916,
        "cost_usd": 0.067056,
        "makespan": 154.927065,
        "n_429": 0,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.026489,
        "success_rate": 1.0
      }
    ],
    "ortools-static": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00099,
        "cost_usd": 0.016826,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000154,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 70.58735,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000154,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 52.179782,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000154,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003701,
        "cost_usd": 0.02591,
        "makespan": 39.617002,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000408,
        "success_rate": 0.388889
      },
      {
        "budget_overrun_usd": 0.025208,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00553,
        "cost_usd": 0.099538,
        "makespan": 68.032656,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000408,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004073,
        "cost_usd": 0.065165,
        "makespan": 81.40719,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000408,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002643,
        "cost_usd": 0.042286,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019828,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00423,
        "cost_usd": 0.06768,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002501,
        "cost_usd": 0.040022,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00544,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002731,
        "cost_usd": 0.073744,
        "makespan": 133.314737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000869,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002257,
        "cost_usd": 0.060951,
        "makespan": 130.417877,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000869,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002118,
        "cost_usd": 0.059311,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000869,
        "success_rate": 0.965517
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003497,
        "cost_usd": 0.129383,
        "makespan": 105.922864,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.012094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002179,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003582,
        "cost_usd": 0.132549,
        "makespan": 124.098223,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.012094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00419,
        "cost_usd": 0.129888,
        "makespan": 87.167602,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.012094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001121,
        "cost_usd": 0.021294,
        "makespan": 68.043737,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000554,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001223,
        "cost_usd": 0.023233,
        "makespan": 72.261581,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000554,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001416,
        "cost_usd": 0.024068,
        "makespan": 66.276262,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000554,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001423,
        "cost_usd": 0.056916,
        "makespan": 105.767398,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.068431,
        "success_rate": 0.97561
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00183,
        "cost_usd": 0.065895,
        "makespan": 74.04029,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.068431,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0017,
        "cost_usd": 0.018699,
        "makespan": 52.494134,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.068431,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.046838,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005066,
        "cost_usd": 0.116528,
        "makespan": 92.739689,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000797,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002852,
        "cost_usd": 0.065606,
        "makespan": 93.312066,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000797,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.034073,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004151,
        "cost_usd": 0.103763,
        "makespan": 77.249011,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000797,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006483,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004856,
        "cost_usd": 0.199082,
        "makespan": 193.731045,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.049475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004838,
        "cost_usd": 0.179006,
        "makespan": 133.475789,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.049475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004506,
        "cost_usd": 0.175717,
        "makespan": 147.164558,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.049475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.046063,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.007241,
        "cost_usd": 0.173785,
        "makespan": 102.631752,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.066961,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.008112,
        "cost_usd": 0.194683,
        "makespan": 92.55837,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005662,
        "cost_usd": 0.124569,
        "makespan": 102.348444,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009859,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001946,
        "cost_usd": 0.066174,
        "makespan": 92.357279,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.00739,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001337,
        "cost_usd": 0.048142,
        "makespan": 87.06965,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.00739,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008188,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001843,
        "cost_usd": 0.064503,
        "makespan": 77.130021,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.00739,
        "success_rate": 0.972222
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002208,
        "cost_usd": 0.057395,
        "makespan": 98.170957,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001947,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002034,
        "cost_usd": 0.056946,
        "makespan": 116.354052,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001947,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001996,
        "cost_usd": 0.051889,
        "makespan": 87.76783,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001947,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000878,
        "cost_usd": 0.035993,
        "makespan": 109.953748,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.004049,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005779,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00109,
        "cost_usd": 0.042514,
        "makespan": 120.44029,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004049,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001089,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001576,
        "cost_usd": 0.037824,
        "makespan": 85.690047,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004049,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.015958,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003694,
        "cost_usd": 0.155154,
        "makespan": 116.275773,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 10,
        "solver_det_time": 0.028507,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01229,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004208,
        "cost_usd": 0.151486,
        "makespan": 84.449573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.028507,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004308,
        "cost_usd": 0.163697,
        "makespan": 154.892682,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.028507,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002889,
        "cost_usd": 0.054886,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000889,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.006164,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003669,
        "cost_usd": 0.077054,
        "makespan": 72.249667,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000889,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002404,
        "cost_usd": 0.055285,
        "makespan": 61.825548,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000889,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001869,
        "cost_usd": 0.052323,
        "makespan": 90.868886,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01046,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002392,
        "cost_usd": 0.066989,
        "makespan": 95.963463,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001869,
        "cost_usd": 0.052343,
        "makespan": 86.841347,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003418,
        "cost_usd": 0.136712,
        "makespan": 180.238542,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.030338,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00303,
        "cost_usd": 0.133298,
        "makespan": 131.837532,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.030338,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003222,
        "cost_usd": 0.138541,
        "makespan": 144.442185,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.030338,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001991,
        "cost_usd": 0.055743,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001037,
        "success_rate": 0.965517
      },
      {
        "budget_overrun_usd": 0.005026,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0023,
        "cost_usd": 0.062108,
        "makespan": 159.246595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001037,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001774,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001962,
        "cost_usd": 0.058856,
        "makespan": 197.411002,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001037,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002358,
        "cost_usd": 0.099043,
        "makespan": 86.533099,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.504901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001936,
        "cost_usd": 0.077459,
        "makespan": 77.943997,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.504901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025391,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003219,
        "cost_usd": 0.135206,
        "makespan": 83.608525,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.504901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00366,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00185,
        "cost_usd": 0.068464,
        "makespan": 129.274811,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010618,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001579,
        "cost_usd": 0.058421,
        "makespan": 96.647942,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010618,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00431,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001975,
        "cost_usd": 0.069114,
        "makespan": 94.498977,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.010618,
        "success_rate": 1.0
      }
    ]
  },
  "analysis": {
    "budget_panic": {
      "gap_definition": "ortools-static makespan - ortools-rolling makespan, per paired run (seconds)",
      "mean_budget_relaxations_per_run": 2.966667,
      "mean_gap_with_relaxation_s": -61.421942,
      "mean_gap_without_relaxation_s": -7.595103,
      "pearson_r_relaxations_vs_gap": -0.49902,
      "runs_with_budget_relaxation": 19,
      "runs_without_budget_relaxation": 41
    }
  },
  "config": {
    "base_seed": 0,
    "n_dags": 20,
    "n_realizations": 3
  },
  "fleet": {
    "agents": {
      "gpt-mini": {
        "base_latency_s": 0.308,
        "max_concurrent": 3,
        "tokens_per_sec": 66.7
      },
      "haiku": {
        "base_latency_s": 0.411,
        "max_concurrent": 4,
        "tokens_per_sec": 221.6
      },
      "llama-local": {
        "base_latency_s": 0.3,
        "max_concurrent": 1,
        "tokens_per_sec": 25.0
      },
      "opus": {
        "base_latency_s": 0.464,
        "max_concurrent": 2,
        "tokens_per_sec": 117.2
      },
      "sonnet": {
        "base_latency_s": 0.772,
        "max_concurrent": 3,
        "tokens_per_sec": 153.7
      }
    },
    "calibration_sha256": "6c0fa0cb688d49406ca404667b9369b281562b1cf3a7c98ddc4249571e868b0d"
  },
  "paired_ci_method": "percentile bootstrap over DAGs; realizations averaged per DAG",
  "paired_ci_vs_reference": {
    "greedy-cheapest": {
      "budget_overrun_usd": [
        0.002191,
        -0.001123,
        0.006469
      ],
      "budget_violations": [
        0.033333,
        -0.1,
        0.183333
      ],
      "cost_per_completed_usd": [
        6.4e-05,
        -0.000115,
        0.000292
      ],
      "cost_usd": [
        0.001051,
        -0.00357,
        0.006422
      ],
      "makespan": [
        44.560815,
        22.835149,
        71.655517
      ],
      "n_429": [
        9.216667,
        4.483333,
        14.733333
      ],
      "n_oom": [
        0.033333,
        0.0,
        0.083333
      ],
      "n_resolves": [
        -20.75,
        -23.45,
        -18.016667
      ],
      "success_rate": [
        0.001411,
        0.0,
        0.003439
      ]
    },
    "greedy-heft": {
      "budget_overrun_usd": [
        0.005105,
        0.002869,
        0.007682
      ],
      "budget_violations": [
        0.35,
        0.2,
        0.5
      ],
      "cost_per_completed_usd": [
        0.00036,
        0.000265,
        0.000454
      ],
      "cost_usd": [
        0.010271,
        0.00732,
        0.01326
      ],
      "makespan": [
        98.764733,
        59.871145,
        140.590905
      ],
      "n_429": [
        -0.533333,
        -1.05,
        -0.1
      ],
      "n_oom": [
        0.016667,
        0.0,
        0.05
      ],
      "n_resolves": [
        -20.75,
        -23.45,
        -18.016667
      ],
      "success_rate": [
        -0.004087,
        -0.009554,
        0.0
      ]
    },
    "llm-router-mock": {
      "budget_overrun_usd": [
        0.629042,
        0.546375,
        0.711333
      ],
      "budget_violations": [
        0.616667,
        0.516667,
        0.716667
      ],
      "cost_per_completed_usd": [
        0.021475,
        0.020032,
        0.022942
      ],
      "cost_usd": [
        0.636019,
        0.552547,
        0.719484
      ],
      "makespan": [
        60.640565,
        35.476533,
        85.005374
      ],
      "n_429": [
        37.033333,
        30.5,
        43.9
      ],
      "n_oom": [
        -0.016667,
        -0.05,
        0.0
      ],
      "n_resolves": [
        -20.75,
        -23.45,
        -18.016667
      ],
      "success_rate": [
        0.025553,
        0.00484,
        0.054391
      ]
    },
    "ortools-rolling-paidref": {
      "budget_overrun_usd": [
        0.000132,
        -4e-06,
        0.00036
      ],
      "budget_violations": [
        0.0,
        0.0,
        0.0
      ],
      "cost_per_completed_usd": [
        1.1e-05,
        1e-06,
        2.2e-05
      ],
      "cost_usd": [
        0.000254,
        -6.5e-05,
        0.000601
      ],
      "makespan": [
        -10.256645,
        -23.984118,
        -2.018847
      ],
      "n_429": [
        0.15,
        -0.033333,
        0.366667
      ],
      "n_oom": [
        0.0,
        0.0,
        0.0
      ],
      "n_resolves": [
        -0.216667,
        -0.583333,
        0.116667
      ],
      "success_rate": [
        0.0,
        0.0,
        0.0
      ]
    },
    "ortools-rolling-priced": {
      "budget_overrun_usd": [
        0.000365,
        0.00016,
        0.000595
      ],
      "budget_violations": [
        0.016667,
        0.0,
        0.05
      ],
      "cost_per_completed_usd": [
        1e-05,
        0.0,
        2.1e-05
      ],
      "cost_usd": [
        0.000451,
        0.000214,
        0.000711
      ],
      "makespan": [
        -16.620341,
        -29.880249,
        -5.316318
      ],
      "n_429": [
        0.083333,
        0.016667,
        0.166667
      ],
      "n_oom": [
        -0.016667,
        -0.05,
        0.0
      ],
      "n_resolves": [
        -0.116667,
        -0.366667,
        0.066667
      ],
      "success_rate": [
        0.001411,
        0.0,
        0.003439
      ]
    },
    "ortools-rolling-risk0": {
      "budget_overrun_usd": [
        -0.000723,
        -0.00119,
        -0.000321
      ],
      "budget_violations": [
        -0.116667,
        -0.2,
        -0.033333
      ],
      "cost_per_completed_usd": [
        -8.2e-05,
        -0.000128,
        -4.2e-05
      ],
      "cost_usd": [
        -0.002985,
        -0.004751,
        -0.001463
      ],
      "makespan": [
        -9.588828,
        -19.210355,
        -1.262081
      ],
      "n_429": [
        -0.133333,
        -0.55,
        0.233333
      ],
      "n_oom": [
        0.016667,
        0.0,
        0.05
      ],
      "n_resolves": [
        0.283333,
        -0.033333,
        0.616667
      ],
      "success_rate": [
        -0.001595,
        -0.005203,
        0.001343
      ]
    },
    "ortools-static": {
      "budget_overrun_usd": [
        0.00179,
        -0.000208,
        0.004177
      ],
      "budget_violations": [
        0.0,
        -0.083333,
        0.1
      ],
      "cost_per_completed_usd": [
        9.1e-05,
        -1.1e-05,
        0.000219
      ],
      "cost_usd": [
        0.001949,
        -0.00197,
        0.005799
      ],
      "makespan": [
        -24.640269,
        -42.629246,
        -8.797108
      ],
      "n_429": [
        0.216667,
        -0.216667,
        0.633333
      ],
      "n_oom": [
        0.0,
        0.0,
        0.0
      ],
      "n_resolves": [
        -19.75,
        -22.45,
        -17.016667
      ],
      "success_rate": [
        -0.010793,
        -0.03228,
        0.001167
      ]
    }
  },
  "per_dag_vs_reference": {
    "metrics": {
      "greedy-cheapest": {
        "cost_usd": {
          "baseline_better": 13,
          "reference_better": 7,
          "ties": 0
        },
        "makespan": {
          "baseline_better": 4,
          "reference_better": 16,
          "ties": 0
        }
      },
      "greedy-heft": {
        "cost_usd": {
          "baseline_better": 1,
          "reference_better": 19,
          "ties": 0
        },
        "makespan": {
          "baseline_better": 2,
          "reference_better": 17,
          "ties": 1
        }
      },
      "llm-router-mock": {
        "cost_usd": {
          "baseline_better": 0,
          "reference_better": 20,
          "ties": 0
        },
        "makespan": {
          "baseline_better": 3,
          "reference_better": 17,
          "ties": 0
        }
      },
      "ortools-rolling-paidref": {
        "cost_usd": {
          "baseline_better": 1,
          "reference_better": 6,
          "ties": 13
        },
        "makespan": {
          "baseline_better": 11,
          "reference_better": 3,
          "ties": 6
        }
      },
      "ortools-rolling-priced": {
        "cost_usd": {
          "baseline_better": 0,
          "reference_better": 8,
          "ties": 12
        },
        "makespan": {
          "baseline_better": 9,
          "reference_better": 2,
          "ties": 9
        }
      },
      "ortools-rolling-risk0": {
        "cost_usd": {
          "baseline_better": 15,
          "reference_better": 0,
          "ties": 5
        },
        "makespan": {
          "baseline_better": 12,
          "reference_better": 4,
          "ties": 4
        }
      },
      "ortools-static": {
        "cost_usd": {
          "baseline_better": 6,
          "reference_better": 12,
          "ties": 2
        },
        "makespan": {
          "baseline_better": 14,
          "reference_better": 5,
          "ties": 1
        }
      }
    },
    "tie_tolerance": 0.005
  },
  "strategies": {
    "greedy-cheapest": [
      {
        "budget_overrun_usd": 0.035856,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003241,
        "cost_usd": 0.05509,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.018613,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002226,
        "cost_usd": 0.037847,
        "makespan": 53.984719,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017058,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002135,
        "cost_usd": 0.036292,
        "makespan": 45.931474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002357,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003834,
        "cost_usd": 0.076687,
        "makespan": 72.451494,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025008,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005519,
        "cost_usd": 0.099338,
        "makespan": 106.49692,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004061,
        "cost_usd": 0.06498,
        "makespan": 72.305674,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002504,
        "cost_usd": 0.040064,
        "makespan": 63.128027,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016026,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003992,
        "cost_usd": 0.063878,
        "makespan": 116.404462,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002267,
        "cost_usd": 0.036265,
        "makespan": 195.543794,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001135,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002572,
        "cost_usd": 0.069439,
        "makespan": 133.663814,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002129,
        "cost_usd": 0.05747,
        "makespan": 143.57864,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002103,
        "cost_usd": 0.056787,
        "makespan": 112.532436,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00338,
        "cost_usd": 0.125051,
        "makespan": 182.025485,
        "n_429": 63,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003505,
        "cost_usd": 0.129692,
        "makespan": 198.77297,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004144,
        "cost_usd": 0.128455,
        "makespan": 167.368105,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001089,
        "cost_usd": 0.020694,
        "makespan": 79.042058,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001106,
        "cost_usd": 0.021013,
        "makespan": 154.579257,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001382,
        "cost_usd": 0.023497,
        "makespan": 66.632547,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001311,
        "cost_usd": 0.053747,
        "makespan": 161.603507,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001861,
        "cost_usd": 0.066991,
        "makespan": 106.358529,
        "n_429": 30,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001528,
        "cost_usd": 0.016811,
        "makespan": 50.113041,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.027629,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004231,
        "cost_usd": 0.097319,
        "makespan": 310.726191,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002258,
        "cost_usd": 0.051925,
        "makespan": 343.508688,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013461,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003326,
        "cost_usd": 0.083151,
        "makespan": 216.32286,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004644,
        "cost_usd": 0.190394,
        "makespan": 305.916127,
        "n_429": 54,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004684,
        "cost_usd": 0.173326,
        "makespan": 230.636973,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004202,
        "cost_usd": 0.163871,
        "makespan": 239.456917,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023432,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006298,
        "cost_usd": 0.151154,
        "makespan": 160.862781,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037238,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006873,
        "cost_usd": 0.16496,
        "makespan": 121.397007,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004691,
        "cost_usd": 0.103196,
        "makespan": 113.74965,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001502,
        "cost_usd": 0.051055,
        "makespan": 123.524155,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001051,
        "cost_usd": 0.037818,
        "makespan": 123.085783,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001457,
        "cost_usd": 0.052461,
        "makespan": 159.532316,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002168,
        "cost_usd": 0.056367,
        "makespan": 274.651308,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001905,
        "cost_usd": 0.053349,
        "makespan": 327.435714,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001915,
        "cost_usd": 0.049778,
        "makespan": 136.400187,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000851,
        "cost_usd": 0.034877,
        "makespan": 114.124126,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003802,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001039,
        "cost_usd": 0.040537,
        "makespan": 123.826389,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000303,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001543,
        "cost_usd": 0.037038,
        "makespan": 103.290396,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002791,
        "cost_usd": 0.11724,
        "makespan": 158.445067,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003307,
        "cost_usd": 0.119054,
        "makespan": 122.397261,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003352,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003751,
        "cost_usd": 0.142548,
        "makespan": 128.973964,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01099,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004309,
        "cost_usd": 0.08188,
        "makespan": 110.398831,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.002628,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003869,
        "cost_usd": 0.073518,
        "makespan": 102.422554,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002231,
        "cost_usd": 0.051312,
        "makespan": 80.848991,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001844,
        "cost_usd": 0.051622,
        "makespan": 460.120627,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016078,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002593,
        "cost_usd": 0.072607,
        "makespan": 243.636688,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00218,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002097,
        "cost_usd": 0.058709,
        "makespan": 250.995597,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003141,
        "cost_usd": 0.125659,
        "makespan": 312.912314,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002745,
        "cost_usd": 0.120761,
        "makespan": 183.220604,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002923,
        "cost_usd": 0.125686,
        "makespan": 282.905933,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.00308,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002075,
        "cost_usd": 0.060162,
        "makespan": 246.933627,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011616,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002544,
        "cost_usd": 0.068698,
        "makespan": 225.757407,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001887,
        "cost_usd": 0.056596,
        "makespan": 209.142203,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00228,
        "cost_usd": 0.095777,
        "makespan": 257.615328,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00642,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002906,
        "cost_usd": 0.116235,
        "makespan": 113.07551,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.033485,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003412,
        "cost_usd": 0.1433,
        "makespan": 155.960408,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030211,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002568,
        "cost_usd": 0.095015,
        "makespan": 188.470524,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026158,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002458,
        "cost_usd": 0.090962,
        "makespan": 139.783674,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.043448,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003093,
        "cost_usd": 0.108252,
        "makespan": 207.822225,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "greedy-heft": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001068,
        "cost_usd": 0.018156,
        "makespan": 66.591139,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001072,
        "cost_usd": 0.018231,
        "makespan": 53.984719,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001051,
        "cost_usd": 0.017863,
        "makespan": 51.253553,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022453,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004839,
        "cost_usd": 0.096783,
        "makespan": 73.091443,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.03745,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00621,
        "cost_usd": 0.11178,
        "makespan": 69.08049,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002916,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004828,
        "cost_usd": 0.077246,
        "makespan": 68.409744,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002838,
        "cost_usd": 0.0454,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 74.065857,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002529,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003149,
        "cost_usd": 0.050381,
        "makespan": 44.600179,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016821,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003274,
        "cost_usd": 0.085125,
        "makespan": 185.683652,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.000458,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002547,
        "cost_usd": 0.068762,
        "makespan": 181.074198,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002373,
        "cost_usd": 0.064081,
        "makespan": 118.137909,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023195,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00415,
        "cost_usd": 0.153565,
        "makespan": 423.176976,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026845,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004249,
        "cost_usd": 0.157215,
        "makespan": 510.455313,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020842,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004878,
        "cost_usd": 0.151212,
        "makespan": 416.93568,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001153,
        "cost_usd": 0.0219,
        "makespan": 65.945989,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001163,
        "cost_usd": 0.02209,
        "makespan": 116.710057,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001433,
        "cost_usd": 0.024365,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002356,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001791,
        "cost_usd": 0.073442,
        "makespan": 151.113871,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002116,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002033,
        "cost_usd": 0.073202,
        "makespan": 297.645655,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001655,
        "cost_usd": 0.018203,
        "makespan": 29.890605,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.03984,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004762,
        "cost_usd": 0.10953,
        "makespan": 339.919848,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002838,
        "cost_usd": 0.06527,
        "makespan": 82.720259,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029326,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003961,
        "cost_usd": 0.099016,
        "makespan": 262.603223,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024873,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005304,
        "cost_usd": 0.217472,
        "makespan": 746.30084,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011343,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005512,
        "cost_usd": 0.203942,
        "makespan": 157.562983,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001029,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004965,
        "cost_usd": 0.193628,
        "makespan": 146.754305,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.043083,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.007117,
        "cost_usd": 0.170805,
        "makespan": 205.091539,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006878,
        "cost_usd": 0.165076,
        "makespan": 254.738738,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005144,
        "cost_usd": 0.113159,
        "makespan": 140.5021,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010825,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001975,
        "cost_usd": 0.06714,
        "makespan": 231.920315,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001531,
        "cost_usd": 0.055114,
        "makespan": 78.406975,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011435,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001936,
        "cost_usd": 0.06775,
        "makespan": 264.639923,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972222
      },
      {
        "budget_overrun_usd": 3.9e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002737,
        "cost_usd": 0.071158,
        "makespan": 315.857722,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000883,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002572,
        "cost_usd": 0.072002,
        "makespan": 146.366747,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 5.8e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002738,
        "cost_usd": 0.071177,
        "makespan": 138.974947,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006002,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001042,
        "cost_usd": 0.042737,
        "makespan": 347.932219,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010692,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001216,
        "cost_usd": 0.047427,
        "makespan": 347.354132,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006114,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001785,
        "cost_usd": 0.042849,
        "makespan": 130.429146,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.002922,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003553,
        "cost_usd": 0.142118,
        "makespan": 359.852225,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.952381
      },
      {
        "budget_overrun_usd": 0.009629,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004134,
        "cost_usd": 0.148825,
        "makespan": 176.29726,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037071,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004639,
        "cost_usd": 0.176267,
        "makespan": 423.965327,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003415,
        "cost_usd": 0.064877,
        "makespan": 68.102326,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.013465,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00444,
        "cost_usd": 0.084355,
        "makespan": 195.263651,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002953,
        "cost_usd": 0.067912,
        "makespan": 76.042861,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012288,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002458,
        "cost_usd": 0.068817,
        "makespan": 102.405567,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01987,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002729,
        "cost_usd": 0.076399,
        "makespan": 110.558012,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006157,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002239,
        "cost_usd": 0.062686,
        "makespan": 341.354731,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004444,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003886,
        "cost_usd": 0.15543,
        "makespan": 306.094207,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008383,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003622,
        "cost_usd": 0.159369,
        "makespan": 548.896879,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001006,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004108,
        "cost_usd": 0.151992,
        "makespan": 553.274677,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.840909
      },
      {
        "budget_overrun_usd": 0.001569,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002022,
        "cost_usd": 0.058651,
        "makespan": 260.090092,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005389,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002314,
        "cost_usd": 0.062471,
        "makespan": 491.07675,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008517,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002187,
        "cost_usd": 0.065599,
        "makespan": 503.198709,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002551,
        "cost_usd": 0.107151,
        "makespan": 92.015737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002683,
        "cost_usd": 0.107339,
        "makespan": 81.971536,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022744,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003156,
        "cost_usd": 0.132559,
        "makespan": 350.025772,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004007,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002024,
        "cost_usd": 0.068811,
        "makespan": 352.320788,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.918919
      },
      {
        "budget_overrun_usd": 0.005577,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001902,
        "cost_usd": 0.070381,
        "makespan": 245.984319,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01538,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002291,
        "cost_usd": 0.080184,
        "makespan": 225.651889,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "llm-router-mock": [
      {
        "budget_overrun_usd": 0.347026,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019277,
        "cost_usd": 0.36626,
        "makespan": 95.531888,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.319398,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01992,
        "cost_usd": 0.338632,
        "makespan": 96.076452,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.306898,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019184,
        "cost_usd": 0.326132,
        "makespan": 66.128606,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.359478,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02169,
        "cost_usd": 0.433808,
        "makespan": 110.637662,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.27313,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019303,
        "cost_usd": 0.34746,
        "makespan": 67.476108,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.240386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01967,
        "cost_usd": 0.314716,
        "makespan": 73.402146,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.357148,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025313,
        "cost_usd": 0.405,
        "makespan": 106.579755,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.457684,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.031596,
        "cost_usd": 0.505536,
        "makespan": 168.849324,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.428,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029741,
        "cost_usd": 0.475852,
        "makespan": 116.334452,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.722348,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029283,
        "cost_usd": 0.790652,
        "makespan": 186.622715,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.655916,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026823,
        "cost_usd": 0.72422,
        "makespan": 173.041006,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.690472,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024477,
        "cost_usd": 0.758776,
        "makespan": 221.136671,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.883178,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027393,
        "cost_usd": 1.013548,
        "makespan": 268.043148,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.879594,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027296,
        "cost_usd": 1.009964,
        "makespan": 280.987975,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.75091,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028428,
        "cost_usd": 0.88128,
        "makespan": 232.568259,
        "n_429": 53,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.455738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025385,
        "cost_usd": 0.48232,
        "makespan": 99.259159,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.575006,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.031663,
        "cost_usd": 0.601588,
        "makespan": 124.746802,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.473654,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029426,
        "cost_usd": 0.500236,
        "makespan": 124.232979,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.806862,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021413,
        "cost_usd": 0.877948,
        "makespan": 237.196569,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.900002,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026246,
        "cost_usd": 0.971088,
        "makespan": 265.081582,
        "n_429": 54,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.846782,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024807,
        "cost_usd": 0.917868,
        "makespan": 209.440586,
        "n_429": 56,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.580918,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028287,
        "cost_usd": 0.650608,
        "makespan": 195.256722,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.51197,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02529,
        "cost_usd": 0.58166,
        "makespan": 142.55818,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.448038,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020709,
        "cost_usd": 0.517728,
        "makespan": 129.192161,
        "n_429": 28,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.918137,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02848,
        "cost_usd": 1.110736,
        "makespan": 265.799247,
        "n_429": 60,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.849729,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028171,
        "cost_usd": 1.042328,
        "makespan": 242.022317,
        "n_429": 71,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.800105,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025454,
        "cost_usd": 0.992704,
        "makespan": 237.27114,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.620634,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028783,
        "cost_usd": 0.748356,
        "makespan": 189.888165,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.649706,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.035338,
        "cost_usd": 0.777428,
        "makespan": 170.86772,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.467338,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027048,
        "cost_usd": 0.59506,
        "makespan": 131.273876,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.666761,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021267,
        "cost_usd": 0.723076,
        "makespan": 169.568558,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.524317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.016129,
        "cost_usd": 0.580632,
        "makespan": 156.972865,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.608473,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018466,
        "cost_usd": 0.664788,
        "makespan": 189.964298,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.605253,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026014,
        "cost_usd": 0.676372,
        "makespan": 187.505814,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.664361,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026267,
        "cost_usd": 0.73548,
        "makespan": 178.643104,
        "n_429": 31,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.529501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023101,
        "cost_usd": 0.60062,
        "makespan": 158.723405,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.674461,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018236,
        "cost_usd": 0.711196,
        "makespan": 165.273506,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.684157,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019484,
        "cost_usd": 0.720892,
        "makespan": 179.663245,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.732445,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019723,
        "cost_usd": 0.76918,
        "makespan": 190.230241,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.628292,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019187,
        "cost_usd": 0.767488,
        "makespan": 236.703748,
        "n_429": 55,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.61566,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019865,
        "cost_usd": 0.754856,
        "makespan": 234.158982,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.779516,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024177,
        "cost_usd": 0.918712,
        "makespan": 282.163904,
        "n_429": 65,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.363286,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018877,
        "cost_usd": 0.434176,
        "makespan": 97.618564,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.49341,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026871,
        "cost_usd": 0.5643,
        "makespan": 183.059188,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.394042,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020214,
        "cost_usd": 0.464932,
        "makespan": 99.26973,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.532023,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02102,
        "cost_usd": 0.588552,
        "makespan": 124.390588,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.543787,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02144,
        "cost_usd": 0.600316,
        "makespan": 151.84625,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.482555,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019253,
        "cost_usd": 0.539084,
        "makespan": 110.945878,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.062338,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030333,
        "cost_usd": 1.213324,
        "makespan": 299.88542,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.94369,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024879,
        "cost_usd": 1.094676,
        "makespan": 300.493456,
        "n_429": 72,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.97259,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025536,
        "cost_usd": 1.123576,
        "makespan": 253.712252,
        "n_429": 58,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.733694,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027268,
        "cost_usd": 0.790776,
        "makespan": 213.187901,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.691394,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027721,
        "cost_usd": 0.748476,
        "makespan": 252.993844,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.827286,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028528,
        "cost_usd": 0.884368,
        "makespan": 209.778068,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.838009,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023696,
        "cost_usd": 0.947824,
        "makespan": 273.456981,
        "n_429": 63,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.794001,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023785,
        "cost_usd": 0.903816,
        "makespan": 236.698262,
        "n_429": 54,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.898341,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024004,
        "cost_usd": 1.008156,
        "makespan": 254.219271,
        "n_429": 60,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.703832,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020774,
        "cost_usd": 0.768636,
        "makespan": 200.722646,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.745516,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019764,
        "cost_usd": 0.81032,
        "makespan": 191.637395,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.713496,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022237,
        "cost_usd": 0.7783,
        "makespan": 217.154711,
        "n_429": 49,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "ortools-rolling": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000995,
        "cost_usd": 0.016922,
        "makespan": 70.556535,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.000471,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.016391,
        "makespan": 60.683832,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.000451,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.016086,
        "makespan": 53.599573,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000366,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017248,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004579,
        "cost_usd": 0.091578,
        "makespan": 73.612847,
        "n_429": 2,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002806,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027541,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00566,
        "cost_usd": 0.101871,
        "makespan": 68.032656,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.003022,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004094,
        "cost_usd": 0.065506,
        "makespan": 68.051479,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001706,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002541,
        "cost_usd": 0.040656,
        "makespan": 56.864944,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001133,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.065005,
        "makespan": 43.280833,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.000824,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00238,
        "cost_usd": 0.03808,
        "makespan": 43.407595,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000978,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005311,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002831,
        "cost_usd": 0.073615,
        "makespan": 139.947244,
        "n_429": 0,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002962,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002252,
        "cost_usd": 0.060801,
        "makespan": 153.416852,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.005517,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002057,
        "cost_usd": 0.059659,
        "makespan": 92.590659,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005312,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000264,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003531,
        "cost_usd": 0.130634,
        "makespan": 100.427149,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.057186,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003466,
        "cost_usd": 0.128256,
        "makespan": 372.728437,
        "n_429": 1,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.024399,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-06,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004206,
        "cost_usd": 0.130377,
        "makespan": 97.940261,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.045576,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00127,
        "cost_usd": 0.024121,
        "makespan": 37.523762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00234,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001167,
        "cost_usd": 0.022165,
        "makespan": 117.56431,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002769,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000191,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001575,
        "cost_usd": 0.026773,
        "makespan": 58.364277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001636,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001379,
        "cost_usd": 0.056551,
        "makespan": 71.202243,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.194095,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001834,
        "cost_usd": 0.066034,
        "makespan": 81.846101,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.16192,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001608,
        "cost_usd": 0.017691,
        "makespan": 82.245599,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.301,
        "success_rate": 0.297297
      },
      {
        "budget_overrun_usd": 0.039436,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004745,
        "cost_usd": 0.109126,
        "makespan": 321.265544,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.00171,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002708,
        "cost_usd": 0.062277,
        "makespan": 106.801876,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.004519,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029112,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003952,
        "cost_usd": 0.098802,
        "makespan": 171.24642,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.002402,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007425,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004879,
        "cost_usd": 0.200024,
        "makespan": 311.54352,
        "n_429": 2,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.194567,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005055,
        "cost_usd": 0.187031,
        "makespan": 114.932648,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.268436,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004398,
        "cost_usd": 0.171514,
        "makespan": 129.591474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.283217,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02396,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00632,
        "cost_usd": 0.151682,
        "makespan": 139.900716,
        "n_429": 1,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007783,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.037354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006878,
        "cost_usd": 0.165076,
        "makespan": 108.767624,
        "n_429": 1,
        "n_budget_relaxations": 17,
        "n_oom": 1,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.003205,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004767,
        "cost_usd": 0.104872,
        "makespan": 101.190534,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003893,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 7e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001658,
        "cost_usd": 0.056385,
        "makespan": 74.295503,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.035351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001133,
        "cost_usd": 0.040783,
        "makespan": 74.817928,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.025339,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001529,
        "cost_usd": 0.05506,
        "makespan": 77.083288,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.028809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002011,
        "cost_usd": 0.052292,
        "makespan": 334.522798,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.006531,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001977,
        "cost_usd": 0.055362,
        "makespan": 154.037729,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.010305,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001881,
        "cost_usd": 0.048913,
        "makespan": 160.431812,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.007294,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00086,
        "cost_usd": 0.03527,
        "makespan": 128.493395,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.017321,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00421,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00105,
        "cost_usd": 0.040945,
        "makespan": 120.44029,
        "n_429": 2,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.019154,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000896,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001568,
        "cost_usd": 0.037631,
        "makespan": 97.060287,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.015609,
        "success_rate": 0.615385
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003258,
        "cost_usd": 0.130319,
        "makespan": 90.9334,
        "n_429": 3,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.086857,
        "success_rate": 0.952381
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003579,
        "cost_usd": 0.128859,
        "makespan": 81.851618,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.049241,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012894,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004002,
        "cost_usd": 0.15209,
        "makespan": 150.5782,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.089682,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002887,
        "cost_usd": 0.054859,
        "makespan": 63.947216,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.00574,
        "success_rate": 0.826087
      },
      {
        "budget_overrun_usd": 0.010685,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003885,
        "cost_usd": 0.081575,
        "makespan": 137.089699,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00328,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002409,
        "cost_usd": 0.055414,
        "makespan": 35.60077,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003601,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001836,
        "cost_usd": 0.051421,
        "makespan": 83.133898,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012849,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007511,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002287,
        "cost_usd": 0.06404,
        "makespan": 95.828493,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.016596,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001853,
        "cost_usd": 0.051883,
        "makespan": 86.841347,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.015125,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003342,
        "cost_usd": 0.133674,
        "makespan": 128.468709,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.491317,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003039,
        "cost_usd": 0.133702,
        "makespan": 132.616886,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.109837,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003334,
        "cost_usd": 0.143373,
        "makespan": 137.322236,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.235372,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001913,
        "cost_usd": 0.055475,
        "makespan": 153.82417,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.008046,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00331,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002237,
        "cost_usd": 0.060392,
        "makespan": 321.128521,
        "n_429": 0,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.006545,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001483,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001952,
        "cost_usd": 0.058565,
        "makespan": 269.473461,
        "n_429": 4,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.015764,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002355,
        "cost_usd": 0.09892,
        "makespan": 89.679132,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 1.00666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001937,
        "cost_usd": 0.077461,
        "makespan": 78.985762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.817166,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023642,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003178,
        "cost_usd": 0.133457,
        "makespan": 178.049719,
        "n_429": 0,
        "n_budget_relaxations": 28,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 1.290853,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002102,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001808,
        "cost_usd": 0.066906,
        "makespan": 189.953502,
        "n_429": 0,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.051278,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001565,
        "cost_usd": 0.057899,
        "makespan": 106.428496,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.028485,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008317,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002089,
        "cost_usd": 0.073121,
        "makespan": 107.665708,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.038091,
        "success_rate": 1.0
      }
    ]
  }
}


==> anc/data/followup/benchmark-2000.json <==
{
  "ablations": {
    "ortools-rolling-paidref": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003158,
        "cost_usd": 0.135785,
        "makespan": 186.423521,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.213327,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003422,
        "cost_usd": 0.147139,
        "makespan": 141.813006,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.232477,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003173,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003906,
        "cost_usd": 0.160164,
        "makespan": 123.201895,
        "n_429": 2,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.187783,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001154,
        "cost_usd": 0.03577,
        "makespan": 87.840342,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.009294,
        "success_rate": 0.96875
      },
      {
        "budget_overrun_usd": 0.000428,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00141,
        "cost_usd": 0.045127,
        "makespan": 383.277874,
        "n_429": 3,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.017603,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001257,
        "cost_usd": 0.042751,
        "makespan": 129.656689,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.019034,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002362,
        "cost_usd": 0.082662,
        "makespan": 92.389232,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.015881,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002186,
        "cost_usd": 0.083056,
        "makespan": 254.833575,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.016017,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00225,
        "cost_usd": 0.080991,
        "makespan": 112.62989,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.017765,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002503,
        "cost_usd": 0.085117,
        "makespan": 206.907754,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.009547,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003159,
        "cost_usd": 0.088439,
        "makespan": 161.383412,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007532,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003612,
        "cost_usd": 0.108362,
        "makespan": 375.532166,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.008799,
        "success_rate": 0.9375
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00261,
        "cost_usd": 0.091344,
        "makespan": 106.136978,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.07053,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003126,
        "cost_usd": 0.07503,
        "makespan": 81.201496,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.067668,
        "success_rate": 0.727273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002764,
        "cost_usd": 0.096751,
        "makespan": 83.979152,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.111838,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028477,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004951,
        "cost_usd": 0.123765,
        "makespan": 405.073361,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.007594,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.011242,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004097,
        "cost_usd": 0.10653,
        "makespan": 165.122971,
        "n_429": 0,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.009747,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002287,
        "cost_usd": 0.068615,
        "makespan": 113.592468,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.01197,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002573,
        "cost_usd": 0.043743,
        "makespan": 89.217103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001978,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002326,
        "cost_usd": 0.044202,
        "makespan": 52.345934,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.001976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002083,
        "cost_usd": 0.039583,
        "makespan": 126.8253,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002027,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001243,
        "cost_usd": 0.032324,
        "makespan": 64.401188,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002566,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001625,
        "cost_usd": 0.029245,
        "makespan": 77.011718,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003147,
        "success_rate": 0.818182
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001253,
        "cost_usd": 0.027567,
        "makespan": 80.722024,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.00236,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008542,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003643,
        "cost_usd": 0.087424,
        "makespan": 75.649079,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.008191,
        "success_rate": 0.96
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002335,
        "cost_usd": 0.063039,
        "makespan": 59.16648,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.007271,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004207,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003324,
        "cost_usd": 0.083089,
        "makespan": 90.91134,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.007201,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003747,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004932,
        "cost_usd": 0.187413,
        "makespan": 248.941697,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.109423,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011659,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00514,
        "cost_usd": 0.195325,
        "makespan": 331.296798,
        "n_429": 3,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.105769,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013849,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005487,
        "cost_usd": 0.197515,
        "makespan": 258.50972,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.060989,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00335,
        "cost_usd": 0.103863,
        "makespan": 115.198291,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.011839,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015034,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004478,
        "cost_usd": 0.138822,
        "makespan": 320.501842,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005844,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012349,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004392,
        "cost_usd": 0.136137,
        "makespan": 99.777737,
        "n_429": 4,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.017893,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007409,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002123,
        "cost_usd": 0.091269,
        "makespan": 331.488324,
        "n_429": 2,
        "n_budget_relaxations": 26,
        "n_oom": 0,
        "n_resolves": 42,
        "n_unplanned": 0,
        "solver_det_time": 4.70976,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001717,
        "cost_usd": 0.072118,
        "makespan": 91.551553,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 1.343986,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003596,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002364,
        "cost_usd": 0.087456,
        "makespan": 137.403124,
        "n_429": 1,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 1.642046,
        "success_rate": 0.973684
      },
      {
        "budget_overrun_usd": 0.003011,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001674,
        "cost_usd": 0.063597,
        "makespan": 105.548038,
        "n_429": 2,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 0.044795,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001534,
        "cost_usd": 0.058287,
        "makespan": 166.558932,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.050659,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001328,
        "cost_usd": 0.053105,
        "makespan": 115.94287,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.046985,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019992,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005755,
        "cost_usd": 0.097828,
        "makespan": 75.143238,
        "n_429": 0,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.001809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003847,
        "cost_usd": 0.065391,
        "makespan": 128.229182,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002449,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003554,
        "cost_usd": 0.067535,
        "makespan": 65.61636,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003246,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001144,
        "cost_usd": 0.024032,
        "makespan": 67.63477,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003391,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001139,
        "cost_usd": 0.023929,
        "makespan": 69.895656,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.00271,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001208,
        "cost_usd": 0.025363,
        "makespan": 61.212337,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.002494,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001393,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003538,
        "cost_usd": 0.120281,
        "makespan": 118.434433,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.006209,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009969,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00379,
        "cost_usd": 0.128857,
        "makespan": 163.287079,
        "n_429": 1,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.007133,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003285,
        "cost_usd": 0.098543,
        "makespan": 78.240842,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.019348,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002505,
        "cost_usd": 0.052601,
        "makespan": 54.227102,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.015997,
        "success_rate": 0.75
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003373,
        "cost_usd": 0.101199,
        "makespan": 235.614539,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.023551,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004641,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003546,
        "cost_usd": 0.106375,
        "makespan": 108.942223,
        "n_429": 3,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.019194,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005788,
        "cost_usd": 0.260462,
        "makespan": 160.219087,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.252832,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012764,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00614,
        "cost_usd": 0.288598,
        "makespan": 174.700001,
        "n_429": 2,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.074393,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006818,
        "cost_usd": 0.265889,
        "makespan": 235.213073,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.080151,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00047,
        "cost_usd": 0.008451,
        "makespan": 35.529005,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001282,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000434,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000496,
        "cost_usd": 0.009929,
        "makespan": 59.20647,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.000972,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000161,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000603,
        "cost_usd": 0.009656,
        "makespan": 45.86937,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004936,
        "cost_usd": 0.103661,
        "makespan": 75.455381,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.004967,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010071,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005985,
        "cost_usd": 0.125686,
        "makespan": 76.042229,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.006154,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006141,
        "cost_usd": 0.05527,
        "makespan": 22.438976,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.008502,
        "success_rate": 0.428571
      },
      {
        "budget_overrun_usd": 3.2e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001842,
        "cost_usd": 0.066303,
        "makespan": 212.918891,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.012274,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001465,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001783,
        "cost_usd": 0.067736,
        "makespan": 210.87758,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.026011,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000252,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001751,
        "cost_usd": 0.066523,
        "makespan": 120.032073,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.023822,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002846,
        "cost_usd": 0.088233,
        "makespan": 85.97967,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.081096,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00829,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003108,
        "cost_usd": 0.09944,
        "makespan": 199.080055,
        "n_429": 3,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.051313,
        "success_rate": 0.969697
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002984,
        "cost_usd": 0.086538,
        "makespan": 84.432781,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.034773,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002168,
        "cost_usd": 0.091059,
        "makespan": 112.322955,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.03984,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020723,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003029,
        "cost_usd": 0.121175,
        "makespan": 225.402431,
        "n_429": 3,
        "n_budget_relaxations": 25,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.015323,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002157,
        "cost_usd": 0.090582,
        "makespan": 186.408621,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.025456,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001798,
        "cost_usd": 0.064711,
        "makespan": 113.350984,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.023504,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001793,
        "cost_usd": 0.071704,
        "makespan": 123.78464,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.019163,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001762,
        "cost_usd": 0.066971,
        "makespan": 124.252654,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.022087,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001896,
        "cost_usd": 0.032238,
        "makespan": 65.381364,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001563,
        "cost_usd": 0.026577,
        "makespan": 49.565307,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001803,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001603,
        "cost_usd": 0.027254,
        "makespan": 55.992511,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001422,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020619,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00378,
        "cost_usd": 0.139858,
        "makespan": 148.310166,
        "n_429": 4,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.094733,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002408,
        "cost_usd": 0.093916,
        "makespan": 79.686152,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.069466,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002763,
        "cost_usd": 0.102229,
        "makespan": 141.043536,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.079184,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00223,
        "cost_usd": 0.095907,
        "makespan": 84.95576,
        "n_429": 3,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 39,
        "n_unplanned": 0,
        "solver_det_time": 1.203161,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.00481,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002995,
        "cost_usd": 0.104816,
        "makespan": 89.478501,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 1.395746,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.001921,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002548,
        "cost_usd": 0.101927,
        "makespan": 78.520844,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 2.09805,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007223,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003452,
        "cost_usd": 0.110449,
        "makespan": 89.96156,
        "n_429": 1,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.015888,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00942,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003755,
        "cost_usd": 0.112646,
        "makespan": 117.462537,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.010139,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003741,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003566,
        "cost_usd": 0.106967,
        "makespan": 142.40111,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.015751,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003717,
        "cost_usd": 0.115238,
        "makespan": 118.425166,
        "n_429": 1,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.004267,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030321,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005031,
        "cost_usd": 0.1459,
        "makespan": 173.852192,
        "n_429": 2,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003231,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004535,
        "cost_usd": 0.140589,
        "makespan": 181.427498,
        "n_429": 1,
        "n_budget_relaxations": 23,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.0034,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.054721,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004366,
        "cost_usd": 0.192099,
        "makespan": 183.435561,
        "n_429": 1,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.111249,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003217,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003056,
        "cost_usd": 0.140595,
        "makespan": 141.839785,
        "n_429": 3,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.062873,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028597,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003952,
        "cost_usd": 0.165975,
        "makespan": 180.485861,
        "n_429": 0,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.06865,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00456,
        "cost_usd": 0.104886,
        "makespan": 100.072137,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003848,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001854,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005049,
        "cost_usd": 0.116136,
        "makespan": 141.539979,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.004832,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004838,
        "cost_usd": 0.111271,
        "makespan": 160.282001,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.005245,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005387,
        "cost_usd": 0.177768,
        "makespan": 73.834852,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.020359,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004903,
        "cost_usd": 0.161813,
        "makespan": 76.657624,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.026644,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014294,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005519,
        "cost_usd": 0.19316,
        "makespan": 113.905262,
        "n_429": 2,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.025517,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028649,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003944,
        "cost_usd": 0.134103,
        "makespan": 206.648929,
        "n_429": 1,
        "n_budget_relaxations": 21,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.012127,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004363,
        "cost_usd": 0.10034,
        "makespan": 136.536606,
        "n_429": 1,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.023024,
        "success_rate": 0.676471
      },
      {
        "budget_overrun_usd": 0.013114,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003294,
        "cost_usd": 0.118568,
        "makespan": 155.280546,
        "n_429": 1,
        "n_budget_relaxations": 31,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.009679,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004812,
        "cost_usd": 0.115494,
        "makespan": 109.348029,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.061313,
        "success_rate": 0.6
      },
      {
        "budget_overrun_usd": 0.022768,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00402,
        "cost_usd": 0.184902,
        "makespan": 156.079044,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.099801,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003374,
        "cost_usd": 0.155204,
        "makespan": 206.541399,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.075083,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002477,
        "cost_usd": 0.104018,
        "makespan": 135.301676,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.010745,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002201,
        "cost_usd": 0.105638,
        "makespan": 200.057668,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 44,
        "n_unplanned": 0,
        "solver_det_time": 0.044409,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001593,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002404,
        "cost_usd": 0.110587,
        "makespan": 243.973994,
        "n_429": 6,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.043779,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003976,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001993,
        "cost_usd": 0.039862,
        "makespan": 83.642378,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.00208,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001276,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001689,
        "cost_usd": 0.037162,
        "makespan": 124.301008,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.002631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001831,
        "cost_usd": 0.036624,
        "makespan": 89.649063,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001605,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001434,
        "cost_usd": 0.044442,
        "makespan": 81.784487,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.010422,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001728,
        "cost_usd": 0.053583,
        "makespan": 91.745153,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.012532,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0016,
        "cost_usd": 0.049601,
        "makespan": 75.098551,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.006131,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000935,
        "cost_usd": 0.021514,
        "makespan": 228.107308,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002565,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000105,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001067,
        "cost_usd": 0.022414,
        "makespan": 86.01937,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.001563,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006008,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001231,
        "cost_usd": 0.028317,
        "makespan": 478.151333,
        "n_429": 0,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001289,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00147,
        "cost_usd": 0.039681,
        "makespan": 114.017115,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.006461,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000139,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002001,
        "cost_usd": 0.04603,
        "makespan": 173.151138,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.005472,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001764,
        "cost_usd": 0.040571,
        "makespan": 105.266709,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.004305,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002789,
        "cost_usd": 0.086453,
        "makespan": 118.552635,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.017295,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002504,
        "cost_usd": 0.090157,
        "makespan": 111.334737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.064443,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002407,
        "cost_usd": 0.089074,
        "makespan": 87.600269,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.025371,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003267,
        "cost_usd": 0.035939,
        "makespan": 74.254305,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.00668,
        "success_rate": 0.407407
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001244,
        "cost_usd": 0.031103,
        "makespan": 61.271724,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.010356,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001073,
        "cost_usd": 0.03541,
        "makespan": 76.494331,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.036621,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001513,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002231,
        "cost_usd": 0.066918,
        "makespan": 86.982019,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.058059,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021155,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002885,
        "cost_usd": 0.08656,
        "makespan": 145.295712,
        "n_429": 1,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.039873,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001728,
        "cost_usd": 0.051854,
        "makespan": 112.468188,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.028835,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005152,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001788,
        "cost_usd": 0.053633,
        "makespan": 190.897312,
        "n_429": 1,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.009529,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00272,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001829,
        "cost_usd": 0.051201,
        "makespan": 169.658642,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003509,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001537,
        "cost_usd": 0.043045,
        "makespan": 104.771779,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.004279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003688,
        "cost_usd": 0.147528,
        "makespan": 175.657941,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.288102,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004386,
        "cost_usd": 0.105262,
        "makespan": 117.507967,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.623051,
        "success_rate": 0.571429
      },
      {
        "budget_overrun_usd": 0.052329,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004822,
        "cost_usd": 0.202511,
        "makespan": 235.444025,
        "n_429": 3,
        "n_budget_relaxations": 27,
        "n_oom": 0,
        "n_resolves": 39,
        "n_unplanned": 0,
        "solver_det_time": 0.118458,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002213,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000972,
        "cost_usd": 0.015545,
        "makespan": 68.761511,
        "n_429": 5,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001622,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000982,
        "cost_usd": 0.015718,
        "makespan": 63.111159,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001416,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000791,
        "cost_usd": 0.012657,
        "makespan": 57.990434,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 6,
        "n_unplanned": 0,
        "solver_det_time": 0.001255,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004977,
        "cost_usd": 0.094561,
        "makespan": 139.007641,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.002236,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007743,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00489,
        "cost_usd": 0.102683,
        "makespan": 276.053089,
        "n_429": 0,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.003459,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.035237,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006199,
        "cost_usd": 0.130177,
        "makespan": 562.682937,
        "n_429": 1,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.00196,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004529,
        "cost_usd": 0.194737,
        "makespan": 166.47756,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.498913,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004433,
        "cost_usd": 0.1906,
        "makespan": 126.136134,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.168212,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005348,
        "cost_usd": 0.21927,
        "makespan": 176.995285,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.434782,
        "success_rate": 0.953488
      },
      {
        "budget_overrun_usd": 0.005685,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003748,
        "cost_usd": 0.116193,
        "makespan": 105.438935,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.017382,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017857,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003668,
        "cost_usd": 0.128365,
        "makespan": 157.976364,
        "n_429": 0,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.017417,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015815,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004075,
        "cost_usd": 0.126323,
        "makespan": 104.357048,
        "n_429": 2,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.029786,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002701,
        "cost_usd": 0.064817,
        "makespan": 64.663123,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.009638,
        "success_rate": 0.857143
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002216,
        "cost_usd": 0.055405,
        "makespan": 56.879476,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.007806,
        "success_rate": 0.892857
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002236,
        "cost_usd": 0.071539,
        "makespan": 62.961822,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.009962,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00361,
        "cost_usd": 0.133587,
        "makespan": 78.382408,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.252013,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023082,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004249,
        "cost_usd": 0.165693,
        "makespan": 97.001944,
        "n_429": 3,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.169441,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003287,
        "cost_usd": 0.115049,
        "makespan": 57.951242,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.090406,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004207,
        "cost_usd": 0.134637,
        "makespan": 149.77653,
        "n_429": 3,
        "n_budget_relaxations": 26,
        "n_oom": 2,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.05931,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017816,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004358,
        "cost_usd": 0.139441,
        "makespan": 94.942478,
        "n_429": 2,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.082046,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003268,
        "cost_usd": 0.11764,
        "makespan": 170.138452,
        "n_429": 4,
        "n_budget_relaxations": 12,
        "n_oom": 1,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.466374,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001837,
        "cost_usd": 0.071646,
        "makespan": 129.49076,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.026065,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012978,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002252,
        "cost_usd": 0.085567,
        "makespan": 147.952038,
        "n_429": 5,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.025745,
        "success_rate": 0.974359
      },
      {
        "budget_overrun_usd": 0.015633,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002052,
        "cost_usd": 0.088222,
        "makespan": 207.382586,
        "n_429": 4,
        "n_budget_relaxations": 13,
        "n_oom": 1,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.049436,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0037,
        "cost_usd": 0.103596,
        "makespan": 71.812336,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.015499,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029078,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006422,
        "cost_usd": 0.179806,
        "makespan": 106.110825,
        "n_429": 2,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.018014,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010027,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005359,
        "cost_usd": 0.160755,
        "makespan": 114.05539,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.038146,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009023,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004862,
        "cost_usd": 0.106962,
        "makespan": 81.774361,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.00284,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015461,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004725,
        "cost_usd": 0.1134,
        "makespan": 107.763586,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.0024,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003506,
        "cost_usd": 0.077141,
        "makespan": 59.054314,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.002094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013966,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005506,
        "cost_usd": 0.13766,
        "makespan": 171.43544,
        "n_429": 3,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.003888,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.016596,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005845,
        "cost_usd": 0.14029,
        "makespan": 145.800037,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003941,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001754,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005702,
        "cost_usd": 0.125448,
        "makespan": 119.061572,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003258,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001144,
        "cost_usd": 0.048031,
        "makespan": 145.735949,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.063949,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00142,
        "cost_usd": 0.053958,
        "makespan": 118.513207,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 1.04538,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001096,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001412,
        "cost_usd": 0.056465,
        "makespan": 89.031859,
        "n_429": 7,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.046895,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018318,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005105,
        "cost_usd": 0.081687,
        "makespan": 72.735654,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.001056,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003727,
        "cost_usd": 0.059639,
        "makespan": 91.624284,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.001,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004574,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003088,
        "cost_usd": 0.067943,
        "makespan": 157.466922,
        "n_429": 0,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.0009,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006106,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003025,
        "cost_usd": 0.07562,
        "makespan": 86.15656,
        "n_429": 0,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.004009,
        "success_rate": 0.833333
      },
      {
        "budget_overrun_usd": 0.002178,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00256,
        "cost_usd": 0.071692,
        "makespan": 92.594609,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.003125,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013826,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002604,
        "cost_usd": 0.08334,
        "makespan": 141.090905,
        "n_429": 0,
        "n_budget_relaxations": 25,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.002831,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004548,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003119,
        "cost_usd": 0.093573,
        "makespan": 71.184971,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.037095,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002369,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003046,
        "cost_usd": 0.091394,
        "makespan": 160.749884,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.030946,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002618,
        "cost_usd": 0.083781,
        "makespan": 81.030594,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.030101,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003511,
        "cost_usd": 0.112355,
        "makespan": 113.28953,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.012037,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003508,
        "cost_usd": 0.112244,
        "makespan": 106.732541,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.012181,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003585,
        "cost_usd": 0.111124,
        "makespan": 88.66549,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.027243,
        "success_rate": 0.861111
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0042,
        "cost_usd": 0.092411,
        "makespan": 80.133144,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.005452,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004026,
        "cost_usd": 0.096617,
        "makespan": 47.027499,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007887,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003714,
        "cost_usd": 0.081717,
        "makespan": 68.5081,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.009375,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004245,
        "cost_usd": 0.157047,
        "makespan": 104.08687,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.034319,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00372,
        "cost_usd": 0.152516,
        "makespan": 94.626919,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.022195,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002759,
        "cost_usd": 0.113101,
        "makespan": 91.021872,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.048006,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002136,
        "cost_usd": 0.089723,
        "makespan": 149.390309,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.075172,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001976,
        "cost_usd": 0.083012,
        "makespan": 92.683877,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.073161,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00237,
        "cost_usd": 0.094801,
        "makespan": 86.135094,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.056404,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002552,
        "cost_usd": 0.086755,
        "makespan": 90.183916,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.601379,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002691,
        "cost_usd": 0.086112,
        "makespan": 75.807705,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.738996,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002764,
        "cost_usd": 0.09396,
        "makespan": 104.305665,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 1.768246,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0001,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002891,
        "cost_usd": 0.124295,
        "makespan": 145.228825,
        "n_429": 4,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.702417,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001278,
        "cost_usd": 0.007667,
        "makespan": 30.177525,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.588625,
        "success_rate": 0.162162
      },
      {
        "budget_overrun_usd": 0.016935,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003282,
        "cost_usd": 0.14113,
        "makespan": 184.876334,
        "n_429": 4,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.292625,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004407,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001513,
        "cost_usd": 0.057479,
        "makespan": 555.762385,
        "n_429": 3,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.043246,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001246,
        "cost_usd": 0.047362,
        "makespan": 84.471473,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.060609,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001054,
        "cost_usd": 0.040064,
        "makespan": 107.577849,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.053777,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007173,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002595,
        "cost_usd": 0.096027,
        "makespan": 93.665179,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 1.441383,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00192,
        "cost_usd": 0.071028,
        "makespan": 78.508109,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 1.372288,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002198,
        "cost_usd": 0.085729,
        "makespan": 68.686227,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.191517,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002393,
        "cost_usd": 0.093342,
        "makespan": 159.13752,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.074854,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00074,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002572,
        "cost_usd": 0.095161,
        "makespan": 160.244081,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.045643,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002058,
        "cost_usd": 0.080279,
        "makespan": 149.485803,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.036525,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004017,
        "cost_usd": 0.168697,
        "makespan": 125.681771,
        "n_429": 7,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.108784,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003082,
        "cost_usd": 0.141754,
        "makespan": 134.925182,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.082302,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003673,
        "cost_usd": 0.139557,
        "makespan": 94.801236,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.074557,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028908,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005715,
        "cost_usd": 0.131444,
        "makespan": 119.090079,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.050183,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00366,
        "cost_usd": 0.091492,
        "makespan": 100.767654,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.021679,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003493,
        "cost_usd": 0.08732,
        "makespan": 104.126689,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.04673,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002852,
        "cost_usd": 0.088403,
        "makespan": 80.361143,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.005805,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002578,
        "cost_usd": 0.074751,
        "makespan": 110.401251,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012378,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003245,
        "cost_usd": 0.094106,
        "makespan": 90.624517,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.009681,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002408,
        "cost_usd": 0.11078,
        "makespan": 130.028401,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.063099,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009346,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003026,
        "cost_usd": 0.13316,
        "makespan": 126.719171,
        "n_429": 6,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.039319,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002307,
        "cost_usd": 0.110719,
        "makespan": 109.594924,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.043198,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002471,
        "cost_usd": 0.103785,
        "makespan": 93.6766,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 2.333867,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002369,
        "cost_usd": 0.108978,
        "makespan": 68.211638,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 2.129917,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029167,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003358,
        "cost_usd": 0.154453,
        "makespan": 184.156786,
        "n_429": 4,
        "n_budget_relaxations": 19,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 2.24567,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006066,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003378,
        "cost_usd": 0.121615,
        "makespan": 210.005322,
        "n_429": 8,
        "n_budget_relaxations": 14,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.022897,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002533,
        "cost_usd": 0.101302,
        "makespan": 209.961136,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.05023,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002677,
        "cost_usd": 0.101729,
        "makespan": 127.313604,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.036322,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003519,
        "cost_usd": 0.059822,
        "makespan": 46.877902,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003793,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002788,
        "cost_usd": 0.05855,
        "makespan": 46.780923,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.003616,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002679,
        "cost_usd": 0.050902,
        "makespan": 45.579789,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.003123,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026681,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006382,
        "cost_usd": 0.121252,
        "makespan": 75.786587,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00202,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004188,
        "cost_usd": 0.07958,
        "makespan": 45.310142,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.00266,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025058,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005697,
        "cost_usd": 0.119629,
        "makespan": 105.63705,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002336,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004958,
        "cost_usd": 0.19832,
        "makespan": 175.868447,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.231467,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004653,
        "cost_usd": 0.195443,
        "makespan": 160.998365,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.455644,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012042,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00557,
        "cost_usd": 0.21165,
        "makespan": 194.601483,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.39674,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002526,
        "cost_usd": 0.106083,
        "makespan": 129.763008,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.109144,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002829,
        "cost_usd": 0.113174,
        "makespan": 114.493334,
        "n_429": 4,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.078525,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002417,
        "cost_usd": 0.096687,
        "makespan": 110.840543,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.065864,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002415,
        "cost_usd": 0.106245,
        "makespan": 131.307971,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.047969,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002275,
        "cost_usd": 0.109184,
        "makespan": 135.128101,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.05221,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00193,
        "cost_usd": 0.092632,
        "makespan": 122.483019,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.036773,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003386,
        "cost_usd": 0.081264,
        "makespan": 71.744428,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.011027,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016385,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005446,
        "cost_usd": 0.130693,
        "makespan": 106.373791,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.008586,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003056,
        "cost_usd": 0.085556,
        "makespan": 95.758793,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.01043,
        "success_rate": 1.0
      }
    ],
    "ortools-rolling-priced": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003143,
        "cost_usd": 0.135141,
        "makespan": 186.423521,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.076577,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003422,
        "cost_usd": 0.147139,
        "makespan": 140.304862,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.115039,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004901,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003949,
        "cost_usd": 0.161892,
        "makespan": 114.501813,
        "n_429": 3,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.074986,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001154,
        "cost_usd": 0.03577,
        "makespan": 87.840342,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.009342,
        "success_rate": 0.96875
      },
      {
        "budget_overrun_usd": 0.002627,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001479,
        "cost_usd": 0.047326,
        "makespan": 177.957272,
        "n_429": 3,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.018228,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001249,
        "cost_usd": 0.04248,
        "makespan": 129.336439,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.019412,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002357,
        "cost_usd": 0.08249,
        "makespan": 92.389232,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.014964,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002186,
        "cost_usd": 0.083056,
        "makespan": 254.833575,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.016769,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00225,
        "cost_usd": 0.080991,
        "makespan": 112.62989,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.016354,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002492,
        "cost_usd": 0.084725,
        "makespan": 229.559096,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.009931,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003159,
        "cost_usd": 0.088439,
        "makespan": 161.383412,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007862,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011166,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003349,
        "cost_usd": 0.107174,
        "makespan": 144.957311,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.009866,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002618,
        "cost_usd": 0.091626,
        "makespan": 93.080279,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.053006,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003126,
        "cost_usd": 0.07503,
        "makespan": 81.201496,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.039754,
        "success_rate": 0.727273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002764,
        "cost_usd": 0.096751,
        "makespan": 83.979152,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.074553,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029575,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004802,
        "cost_usd": 0.124863,
        "makespan": 152.414987,
        "n_429": 0,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.010758,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013174,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004172,
        "cost_usd": 0.108462,
        "makespan": 79.449775,
        "n_429": 0,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.013674,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002287,
        "cost_usd": 0.068615,
        "makespan": 113.592468,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.015428,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002573,
        "cost_usd": 0.043743,
        "makespan": 89.217103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001978,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002326,
        "cost_usd": 0.044202,
        "makespan": 52.345934,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.001976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002083,
        "cost_usd": 0.039583,
        "makespan": 126.8253,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002027,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001229,
        "cost_usd": 0.031945,
        "makespan": 85.309967,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.00258,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001625,
        "cost_usd": 0.029245,
        "makespan": 77.011718,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003129,
        "success_rate": 0.818182
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001253,
        "cost_usd": 0.027567,
        "makespan": 80.722024,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.00237,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003412,
        "cost_usd": 0.081894,
        "makespan": 79.735256,
        "n_429": 0,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.00903,
        "success_rate": 0.96
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002319,
        "cost_usd": 0.062608,
        "makespan": 59.16648,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.007217,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004745,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003345,
        "cost_usd": 0.083627,
        "makespan": 90.91134,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.007915,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005278,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004972,
        "cost_usd": 0.188944,
        "makespan": 110.999057,
        "n_429": 2,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.106583,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014485,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005214,
        "cost_usd": 0.198151,
        "makespan": 117.009318,
        "n_429": 3,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.088845,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016425,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005558,
        "cost_usd": 0.200091,
        "makespan": 97.487565,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.054865,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00335,
        "cost_usd": 0.103863,
        "makespan": 115.198291,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.01283,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01802,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004574,
        "cost_usd": 0.141808,
        "makespan": 139.117726,
        "n_429": 1,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.008139,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012349,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004392,
        "cost_usd": 0.136137,
        "makespan": 99.777737,
        "n_429": 4,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.018835,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007212,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00207,
        "cost_usd": 0.091072,
        "makespan": 98.706523,
        "n_429": 2,
        "n_budget_relaxations": 24,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 3.534213,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001714,
        "cost_usd": 0.071995,
        "makespan": 97.858619,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 5.89022,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004457,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002324,
        "cost_usd": 0.088317,
        "makespan": 100.861857,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 2.533588,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003011,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001674,
        "cost_usd": 0.063597,
        "makespan": 105.548038,
        "n_429": 2,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 0.043576,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001519,
        "cost_usd": 0.057728,
        "makespan": 157.869566,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.051433,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001291,
        "cost_usd": 0.051629,
        "makespan": 150.494582,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.042015,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020085,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00576,
        "cost_usd": 0.097921,
        "makespan": 75.143238,
        "n_429": 0,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.002251,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003847,
        "cost_usd": 0.065391,
        "makespan": 128.229182,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002473,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003554,
        "cost_usd": 0.067535,
        "makespan": 65.61636,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003254,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001144,
        "cost_usd": 0.024032,
        "makespan": 67.63477,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.00338,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001139,
        "cost_usd": 0.023929,
        "makespan": 69.895656,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002718,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001182,
        "cost_usd": 0.024812,
        "makespan": 66.859221,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.002626,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001393,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003538,
        "cost_usd": 0.120281,
        "makespan": 118.434433,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.006132,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011976,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003849,
        "cost_usd": 0.130864,
        "makespan": 102.480998,
        "n_429": 1,
        "n_budget_relaxations": 14,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.009338,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003285,
        "cost_usd": 0.098543,
        "makespan": 78.240842,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.019118,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002505,
        "cost_usd": 0.052601,
        "makespan": 54.162768,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.016803,
        "success_rate": 0.75
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003289,
        "cost_usd": 0.098676,
        "makespan": 346.210974,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.023552,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006628,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003612,
        "cost_usd": 0.108362,
        "makespan": 103.652747,
        "n_429": 4,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.022644,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005791,
        "cost_usd": 0.260603,
        "makespan": 149.909778,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.394119,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008791,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006056,
        "cost_usd": 0.284625,
        "makespan": 137.875396,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.094404,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006822,
        "cost_usd": 0.266043,
        "makespan": 235.213073,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.1103,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00047,
        "cost_usd": 0.008451,
        "makespan": 35.529005,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000434,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000496,
        "cost_usd": 0.009929,
        "makespan": 59.20647,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.000999,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000161,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000603,
        "cost_usd": 0.009656,
        "makespan": 45.86937,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004936,
        "cost_usd": 0.103661,
        "makespan": 75.455381,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.004967,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010071,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005985,
        "cost_usd": 0.125686,
        "makespan": 76.042229,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.006168,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006141,
        "cost_usd": 0.05527,
        "makespan": 22.438976,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.008503,
        "success_rate": 0.428571
      },
      {
        "budget_overrun_usd": 3.2e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001842,
        "cost_usd": 0.066303,
        "makespan": 212.290086,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.014001,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001465,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001783,
        "cost_usd": 0.067736,
        "makespan": 210.87758,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.030455,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000252,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001751,
        "cost_usd": 0.066523,
        "makespan": 120.032073,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.025869,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002846,
        "cost_usd": 0.088233,
        "makespan": 85.97967,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.08478,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00926,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003138,
        "cost_usd": 0.10041,
        "makespan": 159.764918,
        "n_429": 3,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.055937,
        "success_rate": 0.969697
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002984,
        "cost_usd": 0.086538,
        "makespan": 84.432781,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.039722,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002168,
        "cost_usd": 0.091059,
        "makespan": 112.322955,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.03997,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022082,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003063,
        "cost_usd": 0.122534,
        "makespan": 200.607207,
        "n_429": 2,
        "n_budget_relaxations": 26,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.032502,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002157,
        "cost_usd": 0.090582,
        "makespan": 186.408621,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.0256,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001798,
        "cost_usd": 0.064711,
        "makespan": 113.350984,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.024168,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001793,
        "cost_usd": 0.071704,
        "makespan": 123.78464,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.02065,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001762,
        "cost_usd": 0.066971,
        "makespan": 124.252654,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.023215,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001896,
        "cost_usd": 0.032238,
        "makespan": 65.381364,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001563,
        "cost_usd": 0.026577,
        "makespan": 49.565307,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001792,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001603,
        "cost_usd": 0.027254,
        "makespan": 55.992511,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001419,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019494,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00375,
        "cost_usd": 0.138733,
        "makespan": 135.548207,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.076574,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002378,
        "cost_usd": 0.092746,
        "makespan": 114.583952,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.071816,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002763,
        "cost_usd": 0.102229,
        "makespan": 141.043536,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.075589,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002196,
        "cost_usd": 0.094427,
        "makespan": 86.149221,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 40,
        "n_unplanned": 0,
        "solver_det_time": 1.033089,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.006902,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003055,
        "cost_usd": 0.106908,
        "makespan": 88.711892,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.910966,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002484,
        "cost_usd": 0.09934,
        "makespan": 81.848243,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 2.226697,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007477,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003459,
        "cost_usd": 0.110703,
        "makespan": 89.96156,
        "n_429": 1,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.018631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00942,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003755,
        "cost_usd": 0.112646,
        "makespan": 117.462537,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.010114,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003741,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003566,
        "cost_usd": 0.106967,
        "makespan": 142.40111,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.014926,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000644,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003874,
        "cost_usd": 0.116223,
        "makespan": 131.35674,
        "n_429": 2,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.016537,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.033322,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005135,
        "cost_usd": 0.148901,
        "makespan": 94.705815,
        "n_429": 2,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.015982,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02662,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004587,
        "cost_usd": 0.142199,
        "makespan": 124.845354,
        "n_429": 0,
        "n_budget_relaxations": 21,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.024383,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.055202,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004377,
        "cost_usd": 0.19258,
        "makespan": 183.435561,
        "n_429": 3,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.225438,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003817,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003069,
        "cost_usd": 0.141195,
        "makespan": 123.84659,
        "n_429": 3,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.097803,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028917,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003959,
        "cost_usd": 0.166295,
        "makespan": 161.807785,
        "n_429": 2,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.09005,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004548,
        "cost_usd": 0.104606,
        "makespan": 100.072137,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.003673,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002259,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005067,
        "cost_usd": 0.116541,
        "makespan": 125.119279,
        "n_429": 0,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.005649,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004838,
        "cost_usd": 0.111271,
        "makespan": 160.282001,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.00512,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005302,
        "cost_usd": 0.174952,
        "makespan": 73.89814,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.021056,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004903,
        "cost_usd": 0.161813,
        "makespan": 76.657624,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.030293,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015282,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005547,
        "cost_usd": 0.194148,
        "makespan": 74.587568,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.025801,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030838,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004009,
        "cost_usd": 0.136292,
        "makespan": 143.024569,
        "n_429": 5,
        "n_budget_relaxations": 20,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.046027,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004385,
        "cost_usd": 0.100854,
        "makespan": 134.926019,
        "n_429": 2,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.039134,
        "success_rate": 0.676471
      },
      {
        "budget_overrun_usd": 0.016446,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003386,
        "cost_usd": 0.1219,
        "makespan": 132.120461,
        "n_429": 0,
        "n_budget_relaxations": 28,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.113514,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004812,
        "cost_usd": 0.115494,
        "makespan": 109.348029,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.049173,
        "success_rate": 0.6
      },
      {
        "budget_overrun_usd": 0.023462,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004035,
        "cost_usd": 0.185596,
        "makespan": 142.740282,
        "n_429": 1,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.102757,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003374,
        "cost_usd": 0.155204,
        "makespan": 206.541399,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.075486,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002477,
        "cost_usd": 0.104018,
        "makespan": 135.301676,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.010661,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002198,
        "cost_usd": 0.105525,
        "makespan": 200.057668,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 44,
        "n_unplanned": 0,
        "solver_det_time": 0.047189,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002708,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002428,
        "cost_usd": 0.111702,
        "makespan": 138.792411,
        "n_429": 8,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.041533,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003976,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001993,
        "cost_usd": 0.039862,
        "makespan": 83.642378,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.002502,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001276,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001689,
        "cost_usd": 0.037162,
        "makespan": 124.301008,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.00266,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001831,
        "cost_usd": 0.036624,
        "makespan": 89.649063,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001658,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001434,
        "cost_usd": 0.044442,
        "makespan": 81.784487,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.010441,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001702,
        "cost_usd": 0.052753,
        "makespan": 107.681255,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.012526,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001581,
        "cost_usd": 0.04901,
        "makespan": 95.79559,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.006138,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000935,
        "cost_usd": 0.021514,
        "makespan": 228.107308,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002528,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000105,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001067,
        "cost_usd": 0.022414,
        "makespan": 86.01937,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.001601,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006587,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001256,
        "cost_usd": 0.028896,
        "makespan": 462.54734,
        "n_429": 0,
        "n_budget_relaxations": 14,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.006909,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00147,
        "cost_usd": 0.039681,
        "makespan": 114.017115,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.006367,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001983,
        "cost_usd": 0.045618,
        "makespan": 173.151138,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.005091,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001738,
        "cost_usd": 0.039982,
        "makespan": 106.966223,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.004523,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002786,
        "cost_usd": 0.086366,
        "makespan": 113.796012,
        "n_429": 0,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.020572,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002504,
        "cost_usd": 0.090157,
        "makespan": 111.334737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.072608,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002517,
        "cost_usd": 0.09314,
        "makespan": 90.688954,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.027258,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011951,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002023,
        "cost_usd": 0.052593,
        "makespan": 80.808038,
        "n_429": 1,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.066815,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001233,
        "cost_usd": 0.030822,
        "makespan": 63.802776,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.009534,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001065,
        "cost_usd": 0.035154,
        "makespan": 78.341702,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.045114,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001513,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002231,
        "cost_usd": 0.066918,
        "makespan": 86.982019,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.032115,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022191,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00292,
        "cost_usd": 0.087596,
        "makespan": 118.968696,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.025095,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001728,
        "cost_usd": 0.051854,
        "makespan": 112.468188,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.0283,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006622,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001837,
        "cost_usd": 0.055103,
        "makespan": 135.90117,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.01043,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002423,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001818,
        "cost_usd": 0.050904,
        "makespan": 169.658642,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003707,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001537,
        "cost_usd": 0.043045,
        "makespan": 104.771779,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.005032,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003726,
        "cost_usd": 0.149045,
        "makespan": 180.251955,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.372146,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004386,
        "cost_usd": 0.105262,
        "makespan": 117.507967,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.554802,
        "success_rate": 0.571429
      },
      {
        "budget_overrun_usd": 0.055063,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004887,
        "cost_usd": 0.205245,
        "makespan": 212.637891,
        "n_429": 4,
        "n_budget_relaxations": 27,
        "n_oom": 0,
        "n_resolves": 39,
        "n_unplanned": 0,
        "solver_det_time": 0.153219,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002213,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000972,
        "cost_usd": 0.015545,
        "makespan": 68.761511,
        "n_429": 5,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001862,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000982,
        "cost_usd": 0.015718,
        "makespan": 63.111159,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001411,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000791,
        "cost_usd": 0.012657,
        "makespan": 57.990434,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 6,
        "n_unplanned": 0,
        "solver_det_time": 0.001247,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004921,
        "cost_usd": 0.093492,
        "makespan": 205.172339,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.003216,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003724,
        "cost_usd": 0.078203,
        "makespan": 85.214527,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.004734,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.042289,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006535,
        "cost_usd": 0.137229,
        "makespan": 123.083753,
        "n_429": 2,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.006304,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004529,
        "cost_usd": 0.194737,
        "makespan": 166.47756,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.416245,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004433,
        "cost_usd": 0.1906,
        "makespan": 126.136134,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.195962,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005339,
        "cost_usd": 0.218909,
        "makespan": 174.164522,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.410382,
        "success_rate": 0.953488
      },
      {
        "budget_overrun_usd": 0.006095,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003761,
        "cost_usd": 0.116603,
        "makespan": 105.438935,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.017293,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018214,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003678,
        "cost_usd": 0.128722,
        "makespan": 170.471147,
        "n_429": 0,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.018034,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012622,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003972,
        "cost_usd": 0.12313,
        "makespan": 103.522594,
        "n_429": 2,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.025945,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002701,
        "cost_usd": 0.064817,
        "makespan": 64.663123,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.009498,
        "success_rate": 0.857143
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002216,
        "cost_usd": 0.055405,
        "makespan": 56.879476,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.007809,
        "success_rate": 0.892857
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002229,
        "cost_usd": 0.071312,
        "makespan": 71.799287,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.009941,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003619,
        "cost_usd": 0.133916,
        "makespan": 75.263118,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.255487,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021925,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004219,
        "cost_usd": 0.164536,
        "makespan": 79.768981,
        "n_429": 5,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.201106,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003046,
        "cost_usd": 0.112712,
        "makespan": 57.951242,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.128491,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015204,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004276,
        "cost_usd": 0.136829,
        "makespan": 106.181088,
        "n_429": 4,
        "n_budget_relaxations": 25,
        "n_oom": 2,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.412097,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018741,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004386,
        "cost_usd": 0.140366,
        "makespan": 83.439668,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.096039,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003327,
        "cost_usd": 0.119756,
        "makespan": 92.115774,
        "n_429": 3,
        "n_budget_relaxations": 11,
        "n_oom": 1,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.340831,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001837,
        "cost_usd": 0.071646,
        "makespan": 129.49076,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.03021,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010739,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002137,
        "cost_usd": 0.083328,
        "makespan": 138.766525,
        "n_429": 5,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.032878,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020271,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00216,
        "cost_usd": 0.09286,
        "makespan": 184.339719,
        "n_429": 6,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.049406,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003667,
        "cost_usd": 0.102668,
        "makespan": 133.850166,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.014787,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029577,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006439,
        "cost_usd": 0.180305,
        "makespan": 97.681099,
        "n_429": 2,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.01627,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010027,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005359,
        "cost_usd": 0.160755,
        "makespan": 114.05539,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.040275,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009023,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004862,
        "cost_usd": 0.106962,
        "makespan": 81.774361,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.00284,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015461,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004725,
        "cost_usd": 0.1134,
        "makespan": 107.763586,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.002652,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003506,
        "cost_usd": 0.077141,
        "makespan": 59.054314,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.002094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015018,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005548,
        "cost_usd": 0.138712,
        "makespan": 191.575007,
        "n_429": 3,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005524,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.016596,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005845,
        "cost_usd": 0.14029,
        "makespan": 145.800037,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.004073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001754,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005702,
        "cost_usd": 0.125448,
        "makespan": 119.061572,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003262,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001126,
        "cost_usd": 0.047311,
        "makespan": 131.819888,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.060345,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00142,
        "cost_usd": 0.053958,
        "makespan": 118.513207,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 1.065741,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00083,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001405,
        "cost_usd": 0.056199,
        "makespan": 89.031859,
        "n_429": 5,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.559534,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018318,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005105,
        "cost_usd": 0.081687,
        "makespan": 72.735654,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.001233,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003727,
        "cost_usd": 0.059639,
        "makespan": 91.624284,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000961,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003154,
        "cost_usd": 0.069381,
        "makespan": 121.348498,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.006313,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008364,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002434,
        "cost_usd": 0.077878,
        "makespan": 89.154088,
        "n_429": 1,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.007537,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002839,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002584,
        "cost_usd": 0.072353,
        "makespan": 82.768469,
        "n_429": 1,
        "n_budget_relaxations": 19,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.017443,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015124,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002645,
        "cost_usd": 0.084638,
        "makespan": 82.904835,
        "n_429": 1,
        "n_budget_relaxations": 23,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.020457,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004548,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003119,
        "cost_usd": 0.093573,
        "makespan": 71.184971,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.043761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00359,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003087,
        "cost_usd": 0.092615,
        "makespan": 85.295391,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.037901,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002619,
        "cost_usd": 0.083813,
        "makespan": 81.030594,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.036161,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003511,
        "cost_usd": 0.112355,
        "makespan": 113.28953,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.012162,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003453,
        "cost_usd": 0.110482,
        "makespan": 135.768884,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.012268,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003585,
        "cost_usd": 0.111124,
        "makespan": 88.66549,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.026502,
        "success_rate": 0.861111
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004193,
        "cost_usd": 0.092247,
        "makespan": 77.603329,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.005923,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004012,
        "cost_usd": 0.096297,
        "makespan": 56.421298,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.008296,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003697,
        "cost_usd": 0.081345,
        "makespan": 102.068973,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.009822,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004138,
        "cost_usd": 0.153101,
        "makespan": 104.08687,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.037764,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003721,
        "cost_usd": 0.152561,
        "makespan": 93.174358,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.022524,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002759,
        "cost_usd": 0.113101,
        "makespan": 91.021872,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.068189,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002126,
        "cost_usd": 0.089301,
        "makespan": 158.947398,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.067545,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001976,
        "cost_usd": 0.083012,
        "makespan": 92.683877,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.06693,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002352,
        "cost_usd": 0.094085,
        "makespan": 85.299127,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.054996,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002544,
        "cost_usd": 0.086489,
        "makespan": 88.766986,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.590141,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002691,
        "cost_usd": 0.086112,
        "makespan": 76.940012,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.843976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002765,
        "cost_usd": 0.094012,
        "makespan": 107.645955,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 1.42849,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001099,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002914,
        "cost_usd": 0.125294,
        "makespan": 131.694933,
        "n_429": 3,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.745063,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001185,
        "cost_usd": 0.00711,
        "makespan": 42.744892,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.641701,
        "success_rate": 0.162162
      },
      {
        "budget_overrun_usd": 0.018988,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00333,
        "cost_usd": 0.143183,
        "makespan": 123.646329,
        "n_429": 4,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.379306,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008088,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001609,
        "cost_usd": 0.06116,
        "makespan": 211.988672,
        "n_429": 3,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.040095,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001252,
        "cost_usd": 0.04757,
        "makespan": 89.697831,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.058444,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00104,
        "cost_usd": 0.039529,
        "makespan": 128.169207,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.060371,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002584,
        "cost_usd": 0.095592,
        "makespan": 135.094771,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 1.288809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001915,
        "cost_usd": 0.070861,
        "makespan": 80.478588,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 1.097796,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002188,
        "cost_usd": 0.085337,
        "makespan": 94.775046,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.236809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002397,
        "cost_usd": 0.093476,
        "makespan": 155.008381,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.068454,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000708,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002571,
        "cost_usd": 0.095129,
        "makespan": 184.97913,
        "n_429": 3,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.038445,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002057,
        "cost_usd": 0.080228,
        "makespan": 161.849047,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.026931,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004046,
        "cost_usd": 0.169929,
        "makespan": 125.681771,
        "n_429": 10,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.144361,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003086,
        "cost_usd": 0.141951,
        "makespan": 145.121859,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.132469,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003673,
        "cost_usd": 0.139557,
        "makespan": 94.801236,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.119202,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030435,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005781,
        "cost_usd": 0.132971,
        "makespan": 118.735732,
        "n_429": 2,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.042224,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00366,
        "cost_usd": 0.091492,
        "makespan": 100.767654,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.017425,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003493,
        "cost_usd": 0.08732,
        "makespan": 104.126689,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.030625,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002852,
        "cost_usd": 0.088403,
        "makespan": 80.361143,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.0058,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002578,
        "cost_usd": 0.074751,
        "makespan": 110.401251,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012395,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003245,
        "cost_usd": 0.094106,
        "makespan": 90.624517,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.009642,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002408,
        "cost_usd": 0.11078,
        "makespan": 129.607509,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.066343,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009346,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003026,
        "cost_usd": 0.13316,
        "makespan": 126.719171,
        "n_429": 6,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.037417,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002307,
        "cost_usd": 0.110719,
        "makespan": 109.594924,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.044073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002471,
        "cost_usd": 0.103785,
        "makespan": 93.6766,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 2.147259,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002321,
        "cost_usd": 0.106756,
        "makespan": 72.297679,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 2.025203,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030838,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003394,
        "cost_usd": 0.156124,
        "makespan": 136.70549,
        "n_429": 6,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 2.196367,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006614,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003393,
        "cost_usd": 0.122163,
        "makespan": 162.971106,
        "n_429": 8,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.042146,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002533,
        "cost_usd": 0.101302,
        "makespan": 209.961136,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.053715,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002677,
        "cost_usd": 0.101729,
        "makespan": 127.313604,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.036595,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003519,
        "cost_usd": 0.059822,
        "makespan": 46.877902,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003777,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002784,
        "cost_usd": 0.058454,
        "makespan": 46.780923,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.003605,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002679,
        "cost_usd": 0.05091,
        "makespan": 45.579789,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003191,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026681,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006382,
        "cost_usd": 0.121252,
        "makespan": 75.786587,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00202,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004188,
        "cost_usd": 0.07958,
        "makespan": 45.310142,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.00266,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025058,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005697,
        "cost_usd": 0.119629,
        "makespan": 105.63705,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002356,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004958,
        "cost_usd": 0.19832,
        "makespan": 174.240832,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.218892,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004633,
        "cost_usd": 0.194591,
        "makespan": 202.351001,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.482664,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021809,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005827,
        "cost_usd": 0.221417,
        "makespan": 180.121552,
        "n_429": 2,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.274514,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002518,
        "cost_usd": 0.105761,
        "makespan": 129.763008,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.103042,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002833,
        "cost_usd": 0.113315,
        "makespan": 106.936925,
        "n_429": 4,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.084422,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002411,
        "cost_usd": 0.096438,
        "makespan": 108.070754,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.070894,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002415,
        "cost_usd": 0.106245,
        "makespan": 132.209091,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.040715,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002269,
        "cost_usd": 0.10893,
        "makespan": 137.848831,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.054911,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00193,
        "cost_usd": 0.092632,
        "makespan": 122.483019,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.036226,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003386,
        "cost_usd": 0.081264,
        "makespan": 71.744428,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.010767,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016385,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005446,
        "cost_usd": 0.130693,
        "makespan": 106.373791,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.009415,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003044,
        "cost_usd": 0.085243,
        "makespan": 95.758793,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.010291,
        "success_rate": 1.0
      }
    ],
    "ortools-rolling-risk0": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003123,
        "cost_usd": 0.134296,
        "makespan": 189.069533,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.040647,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003362,
        "cost_usd": 0.144569,
        "makespan": 136.683418,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.072097,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003878,
        "cost_usd": 0.159003,
        "makespan": 126.759723,
        "n_429": 2,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.035193,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00113,
        "cost_usd": 0.035036,
        "makespan": 96.994608,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.014486,
        "success_rate": 0.96875
      },
      {
        "budget_overrun_usd": 3e-06,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001397,
        "cost_usd": 0.044702,
        "makespan": 388.743821,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.024326,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001215,
        "cost_usd": 0.031589,
        "makespan": 118.106333,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.03046,
        "success_rate": 0.764706
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002159,
        "cost_usd": 0.075575,
        "makespan": 95.387722,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.022969,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002143,
        "cost_usd": 0.081447,
        "makespan": 95.836318,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.023515,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002129,
        "cost_usd": 0.076651,
        "makespan": 114.286198,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.020625,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002393,
        "cost_usd": 0.081358,
        "makespan": 256.329192,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.013466,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003018,
        "cost_usd": 0.084514,
        "makespan": 161.383412,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.00997,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009886,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003309,
        "cost_usd": 0.105894,
        "makespan": 166.910801,
        "n_429": 1,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.011819,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002544,
        "cost_usd": 0.089031,
        "makespan": 326.178812,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.067597,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003116,
        "cost_usd": 0.074781,
        "makespan": 81.201496,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.045575,
        "success_rate": 0.727273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002716,
        "cost_usd": 0.095054,
        "makespan": 86.42081,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.075431,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024793,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005718,
        "cost_usd": 0.120081,
        "makespan": 152.414987,
        "n_429": 0,
        "n_budget_relaxations": 6,
        "n_oom": 2,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.008018,
        "success_rate": 0.807692
      },
      {
        "budget_overrun_usd": 0.010368,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004064,
        "cost_usd": 0.105656,
        "makespan": 96.841356,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.009873,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002185,
        "cost_usd": 0.065536,
        "makespan": 113.592468,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 2,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.013778,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002568,
        "cost_usd": 0.043653,
        "makespan": 89.217103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.002332,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002328,
        "cost_usd": 0.044224,
        "makespan": 52.345934,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002599,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002058,
        "cost_usd": 0.039096,
        "makespan": 126.8253,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.003048,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001184,
        "cost_usd": 0.028406,
        "makespan": 68.175402,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.004329,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001548,
        "cost_usd": 0.027867,
        "makespan": 77.011718,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.006314,
        "success_rate": 0.818182
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001189,
        "cost_usd": 0.026147,
        "makespan": 80.722024,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.004537,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003003,
        "cost_usd": 0.072073,
        "makespan": 62.059505,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.011112,
        "success_rate": 0.96
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002015,
        "cost_usd": 0.054395,
        "makespan": 61.33464,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.00793,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003105,
        "cost_usd": 0.077637,
        "makespan": 90.91134,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.007003,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00463,
        "cost_usd": 0.175924,
        "makespan": 157.581667,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.084448,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001522,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004873,
        "cost_usd": 0.185188,
        "makespan": 443.598341,
        "n_429": 3,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.076873,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01285,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005459,
        "cost_usd": 0.196516,
        "makespan": 256.907878,
        "n_429": 0,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.042679,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003202,
        "cost_usd": 0.099265,
        "makespan": 120.654827,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.017624,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015034,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004478,
        "cost_usd": 0.138822,
        "makespan": 320.501842,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.008504,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012045,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004382,
        "cost_usd": 0.135833,
        "makespan": 99.777737,
        "n_429": 5,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.023527,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006387,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002099,
        "cost_usd": 0.090247,
        "makespan": 135.964376,
        "n_429": 2,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 1.942072,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001691,
        "cost_usd": 0.071036,
        "makespan": 102.039775,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 2.12021,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001011,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002294,
        "cost_usd": 0.084871,
        "makespan": 183.266898,
        "n_429": 4,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 1.412633,
        "success_rate": 0.973684
      },
      {
        "budget_overrun_usd": 0.001816,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001642,
        "cost_usd": 0.062402,
        "makespan": 107.499507,
        "n_429": 0,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 0.035725,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001473,
        "cost_usd": 0.055981,
        "makespan": 143.41292,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.034622,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001272,
        "cost_usd": 0.050878,
        "makespan": 106.582459,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.039458,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017644,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005616,
        "cost_usd": 0.09548,
        "makespan": 86.787779,
        "n_429": 0,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.00226,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003685,
        "cost_usd": 0.062648,
        "makespan": 128.229182,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.003594,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003411,
        "cost_usd": 0.0648,
        "makespan": 71.282266,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.005433,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001123,
        "cost_usd": 0.023576,
        "makespan": 70.856278,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003749,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001135,
        "cost_usd": 0.023839,
        "makespan": 69.895656,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.003494,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001182,
        "cost_usd": 0.024812,
        "makespan": 66.859221,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.002819,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003511,
        "cost_usd": 0.052662,
        "makespan": 29.455024,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.009862,
        "success_rate": 0.46875
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003227,
        "cost_usd": 0.109709,
        "makespan": 116.48945,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.013871,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003236,
        "cost_usd": 0.09708,
        "makespan": 74.247236,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.018151,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002175,
        "cost_usd": 0.04567,
        "makespan": 90.214017,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.017361,
        "success_rate": 0.75
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003059,
        "cost_usd": 0.09176,
        "makespan": 346.210974,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.024732,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002783,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003484,
        "cost_usd": 0.104517,
        "makespan": 88.879377,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.018756,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005474,
        "cost_usd": 0.246346,
        "makespan": 160.789473,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.186932,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005446,
        "cost_usd": 0.255941,
        "makespan": 142.54535,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.079694,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006181,
        "cost_usd": 0.253424,
        "makespan": 180.710292,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.096272,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000434,
        "cost_usd": 0.007819,
        "makespan": 40.172079,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.001329,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000128,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000506,
        "cost_usd": 0.009623,
        "makespan": 59.20647,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.001115,
        "success_rate": 0.95
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000585,
        "cost_usd": 0.009353,
        "makespan": 45.86937,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00075,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00491,
        "cost_usd": 0.10311,
        "makespan": 75.426915,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.004637,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009816,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005973,
        "cost_usd": 0.125431,
        "makespan": 83.543453,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.005926,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006141,
        "cost_usd": 0.05527,
        "makespan": 22.438976,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.008411,
        "success_rate": 0.428571
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001832,
        "cost_usd": 0.065955,
        "makespan": 210.267078,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.015638,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001738,
        "cost_usd": 0.066052,
        "makespan": 210.87758,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.032318,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002637,
        "cost_usd": 0.039556,
        "makespan": 91.220728,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.018057,
        "success_rate": 0.416667
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002706,
        "cost_usd": 0.083899,
        "makespan": 110.334424,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.077424,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008909,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003032,
        "cost_usd": 0.100059,
        "makespan": 96.838188,
        "n_429": 3,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.05684,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002989,
        "cost_usd": 0.08667,
        "makespan": 87.373571,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.040383,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002145,
        "cost_usd": 0.090077,
        "makespan": 122.669059,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.044652,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020723,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003029,
        "cost_usd": 0.121175,
        "makespan": 225.402431,
        "n_429": 3,
        "n_budget_relaxations": 25,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.017529,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002154,
        "cost_usd": 0.090453,
        "makespan": 180.316613,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.031539,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001788,
        "cost_usd": 0.064372,
        "makespan": 113.350984,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.030524,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001767,
        "cost_usd": 0.07068,
        "makespan": 129.643866,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.022705,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00173,
        "cost_usd": 0.06575,
        "makespan": 109.553801,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.029642,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001742,
        "cost_usd": 0.029621,
        "makespan": 65.381364,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00129,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00146,
        "cost_usd": 0.02482,
        "makespan": 49.565307,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.002467,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001483,
        "cost_usd": 0.025204,
        "makespan": 55.992511,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001754,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017682,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003701,
        "cost_usd": 0.136921,
        "makespan": 143.563471,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.062453,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002382,
        "cost_usd": 0.092885,
        "makespan": 89.312887,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.127297,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002731,
        "cost_usd": 0.10104,
        "makespan": 120.78939,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.057029,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002093,
        "cost_usd": 0.090018,
        "makespan": 107.018054,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 42,
        "n_unplanned": 0,
        "solver_det_time": 0.15027,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.00451,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002986,
        "cost_usd": 0.104516,
        "makespan": 89.478501,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.10407,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002424,
        "cost_usd": 0.094524,
        "makespan": 82.636937,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.504747,
        "success_rate": 0.975
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003183,
        "cost_usd": 0.101856,
        "makespan": 90.931481,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.018896,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008418,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003721,
        "cost_usd": 0.111644,
        "makespan": 115.056061,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.012297,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003374,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003553,
        "cost_usd": 0.1066,
        "makespan": 142.40111,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.017534,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003852,
        "cost_usd": 0.11557,
        "makespan": 141.049713,
        "n_429": 3,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.005189,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.030104,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005024,
        "cost_usd": 0.145683,
        "makespan": 167.597179,
        "n_429": 2,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.003784,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004535,
        "cost_usd": 0.140589,
        "makespan": 181.427498,
        "n_429": 1,
        "n_budget_relaxations": 23,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.003935,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.054226,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004355,
        "cost_usd": 0.191604,
        "makespan": 189.561001,
        "n_429": 2,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.07877,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002872,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003049,
        "cost_usd": 0.14025,
        "makespan": 160.804004,
        "n_429": 2,
        "n_budget_relaxations": 14,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.072874,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020303,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003754,
        "cost_usd": 0.157681,
        "makespan": 205.009094,
        "n_429": 0,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.05319,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004348,
        "cost_usd": 0.100008,
        "makespan": 129.667928,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.006219,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004683,
        "cost_usd": 0.107706,
        "makespan": 114.760861,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.008397,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00447,
        "cost_usd": 0.102818,
        "makespan": 160.282001,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.008744,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005102,
        "cost_usd": 0.168375,
        "makespan": 73.89814,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.019374,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004603,
        "cost_usd": 0.151891,
        "makespan": 76.36614,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.031911,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006554,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005298,
        "cost_usd": 0.18542,
        "makespan": 81.210258,
        "n_429": 0,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.024787,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028649,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003944,
        "cost_usd": 0.134103,
        "makespan": 206.648929,
        "n_429": 1,
        "n_budget_relaxations": 21,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.013354,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004337,
        "cost_usd": 0.099754,
        "makespan": 136.536606,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.026573,
        "success_rate": 0.676471
      },
      {
        "budget_overrun_usd": 0.013114,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003294,
        "cost_usd": 0.118568,
        "makespan": 155.280546,
        "n_429": 1,
        "n_budget_relaxations": 31,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.011944,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004791,
        "cost_usd": 0.114978,
        "makespan": 157.999322,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.050605,
        "success_rate": 0.6
      },
      {
        "budget_overrun_usd": 0.019833,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003956,
        "cost_usd": 0.181967,
        "makespan": 147.970773,
        "n_429": 1,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.093316,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003087,
        "cost_usd": 0.141988,
        "makespan": 173.911004,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.08627,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002406,
        "cost_usd": 0.10106,
        "makespan": 96.574767,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.017821,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002138,
        "cost_usd": 0.102602,
        "makespan": 200.057668,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 44,
        "n_unplanned": 0,
        "solver_det_time": 0.061807,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1e-06,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002369,
        "cost_usd": 0.108995,
        "makespan": 209.421295,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.060999,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003222,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001955,
        "cost_usd": 0.039108,
        "makespan": 84.432061,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.002065,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000971,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001675,
        "cost_usd": 0.036857,
        "makespan": 106.220627,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.002964,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000601,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001824,
        "cost_usd": 0.036487,
        "makespan": 143.251304,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001664,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001414,
        "cost_usd": 0.043848,
        "makespan": 81.784487,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012888,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001715,
        "cost_usd": 0.053159,
        "makespan": 70.817585,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.013661,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001569,
        "cost_usd": 0.048645,
        "makespan": 95.79559,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.007747,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000906,
        "cost_usd": 0.020846,
        "makespan": 228.107308,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002837,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001049,
        "cost_usd": 0.022024,
        "makespan": 102.858735,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.001681,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006008,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001231,
        "cost_usd": 0.028317,
        "makespan": 478.151333,
        "n_429": 0,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001404,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00142,
        "cost_usd": 0.038329,
        "makespan": 114.017115,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.013044,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001951,
        "cost_usd": 0.044876,
        "makespan": 173.151138,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.005572,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001703,
        "cost_usd": 0.039177,
        "makespan": 100.656091,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.005659,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002682,
        "cost_usd": 0.083157,
        "makespan": 113.796012,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.021347,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002178,
        "cost_usd": 0.078422,
        "makespan": 108.309438,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.068312,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001831,
        "cost_usd": 0.071417,
        "makespan": 88.353267,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.053794,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003267,
        "cost_usd": 0.035939,
        "makespan": 74.254305,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.010221,
        "success_rate": 0.407407
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001215,
        "cost_usd": 0.030385,
        "makespan": 67.651943,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.012161,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001045,
        "cost_usd": 0.034477,
        "makespan": 88.287505,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.056313,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002129,
        "cost_usd": 0.063856,
        "makespan": 86.982019,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.032192,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019732,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002838,
        "cost_usd": 0.085137,
        "makespan": 128.344955,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.023157,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001704,
        "cost_usd": 0.051127,
        "makespan": 82.47182,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.019755,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001615,
        "cost_usd": 0.048444,
        "makespan": 135.90117,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.008772,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002148,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001808,
        "cost_usd": 0.050629,
        "makespan": 169.658642,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003295,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001509,
        "cost_usd": 0.042261,
        "makespan": 118.799956,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.005097,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003604,
        "cost_usd": 0.144152,
        "makespan": 161.60001,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.146209,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004296,
        "cost_usd": 0.103116,
        "makespan": 120.226257,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.189202,
        "success_rate": 0.571429
      },
      {
        "budget_overrun_usd": 0.051375,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004799,
        "cost_usd": 0.201557,
        "makespan": 215.93535,
        "n_429": 3,
        "n_budget_relaxations": 26,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 0.114362,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002213,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000972,
        "cost_usd": 0.015545,
        "makespan": 68.761511,
        "n_429": 5,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001568,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001854,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000949,
        "cost_usd": 0.015186,
        "makespan": 31.193374,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000747,
        "cost_usd": 0.011957,
        "makespan": 57.990434,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.001443,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00492,
        "cost_usd": 0.093472,
        "makespan": 205.172339,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.002708,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007396,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004873,
        "cost_usd": 0.102336,
        "makespan": 297.232445,
        "n_429": 0,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.002787,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.035119,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006193,
        "cost_usd": 0.130059,
        "makespan": 562.682937,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.002582,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004184,
        "cost_usd": 0.179911,
        "makespan": 160.977238,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.342094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004009,
        "cost_usd": 0.172391,
        "makespan": 137.755432,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.187849,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004946,
        "cost_usd": 0.202767,
        "makespan": 160.542371,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.265227,
        "success_rate": 0.953488
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00351,
        "cost_usd": 0.108798,
        "makespan": 105.438935,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.027217,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003431,
        "cost_usd": 0.109795,
        "makespan": 155.640251,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.027002,
        "success_rate": 0.914286
      },
      {
        "budget_overrun_usd": 0.00081,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003591,
        "cost_usd": 0.111318,
        "makespan": 104.357048,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.035574,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002665,
        "cost_usd": 0.063958,
        "makespan": 63.938598,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.009984,
        "success_rate": 0.857143
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002118,
        "cost_usd": 0.052939,
        "makespan": 62.381873,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.011288,
        "success_rate": 0.892857
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002097,
        "cost_usd": 0.067089,
        "makespan": 64.829987,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.011463,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003449,
        "cost_usd": 0.127611,
        "makespan": 76.558179,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.112984,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012127,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003968,
        "cost_usd": 0.154738,
        "makespan": 87.309593,
        "n_429": 2,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.123309,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002897,
        "cost_usd": 0.107182,
        "makespan": 58.407237,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.093895,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004207,
        "cost_usd": 0.134637,
        "makespan": 149.77653,
        "n_429": 3,
        "n_budget_relaxations": 26,
        "n_oom": 2,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.03381,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015152,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004274,
        "cost_usd": 0.136777,
        "makespan": 122.976924,
        "n_429": 0,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.038092,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003261,
        "cost_usd": 0.117398,
        "makespan": 170.138452,
        "n_429": 2,
        "n_budget_relaxations": 13,
        "n_oom": 1,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.194916,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001711,
        "cost_usd": 0.066736,
        "makespan": 131.763245,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.03628,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004663,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002033,
        "cost_usd": 0.077252,
        "makespan": 178.490625,
        "n_429": 4,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.056015,
        "success_rate": 0.974359
      },
      {
        "budget_overrun_usd": 0.013278,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001997,
        "cost_usd": 0.085867,
        "makespan": 212.231901,
        "n_429": 5,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.057315,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003513,
        "cost_usd": 0.098356,
        "makespan": 152.547858,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.015512,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019986,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006097,
        "cost_usd": 0.170714,
        "makespan": 88.090375,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.018002,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002458,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005106,
        "cost_usd": 0.153186,
        "makespan": 117.995735,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.037931,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0042,
        "cost_usd": 0.092392,
        "makespan": 57.478381,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003024,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010411,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004515,
        "cost_usd": 0.10835,
        "makespan": 107.763586,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.00394,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003214,
        "cost_usd": 0.070702,
        "makespan": 59.054314,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002855,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002717,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005056,
        "cost_usd": 0.126411,
        "makespan": 179.044443,
        "n_429": 2,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.004255,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005024,
        "cost_usd": 0.120576,
        "makespan": 145.800037,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003651,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005581,
        "cost_usd": 0.111627,
        "makespan": 119.061572,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.004239,
        "success_rate": 0.909091
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001159,
        "cost_usd": 0.04867,
        "makespan": 77.511187,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.093144,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001433,
        "cost_usd": 0.054454,
        "makespan": 160.206598,
        "n_429": 11,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.042418,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000511,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001397,
        "cost_usd": 0.05588,
        "makespan": 90.422835,
        "n_429": 4,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.061865,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008549,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004495,
        "cost_usd": 0.071918,
        "makespan": 80.172214,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.001169,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003345,
        "cost_usd": 0.053524,
        "makespan": 84.81403,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.001099,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002503,
        "cost_usd": 0.055074,
        "makespan": 126.06743,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002825,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006003,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003021,
        "cost_usd": 0.075517,
        "makespan": 86.323921,
        "n_429": 0,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.005599,
        "success_rate": 0.833333
      },
      {
        "budget_overrun_usd": 0.002178,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00256,
        "cost_usd": 0.071692,
        "makespan": 92.594609,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.00471,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013826,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002604,
        "cost_usd": 0.08334,
        "makespan": 141.090905,
        "n_429": 0,
        "n_budget_relaxations": 25,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.004152,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00273,
        "cost_usd": 0.081915,
        "makespan": 74.291412,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.037722,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002941,
        "cost_usd": 0.088219,
        "makespan": 82.652722,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.035144,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002328,
        "cost_usd": 0.074511,
        "makespan": 81.030594,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.034858,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003469,
        "cost_usd": 0.11101,
        "makespan": 107.61753,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.015103,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003423,
        "cost_usd": 0.109537,
        "makespan": 113.330576,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.016622,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003404,
        "cost_usd": 0.105526,
        "makespan": 88.66549,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.035048,
        "success_rate": 0.861111
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004129,
        "cost_usd": 0.090846,
        "makespan": 77.603329,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.006761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003938,
        "cost_usd": 0.094502,
        "makespan": 79.892786,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007448,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003654,
        "cost_usd": 0.080383,
        "makespan": 102.068973,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.007678,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00393,
        "cost_usd": 0.145399,
        "makespan": 108.523072,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.045788,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003388,
        "cost_usd": 0.138915,
        "makespan": 95.226955,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.060202,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002509,
        "cost_usd": 0.102851,
        "makespan": 96.652234,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.06591,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002092,
        "cost_usd": 0.087861,
        "makespan": 159.295384,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.076716,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001933,
        "cost_usd": 0.081195,
        "makespan": 93.91396,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.058468,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002323,
        "cost_usd": 0.092921,
        "makespan": 85.299127,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.046874,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002458,
        "cost_usd": 0.083556,
        "makespan": 89.305219,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.0623,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002675,
        "cost_usd": 0.085605,
        "makespan": 81.49856,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.077934,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002753,
        "cost_usd": 0.09361,
        "makespan": 103.402874,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.107975,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00283,
        "cost_usd": 0.121676,
        "makespan": 100.411071,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.164242,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001108,
        "cost_usd": 0.006649,
        "makespan": 44.755568,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.15311,
        "success_rate": 0.162162
      },
      {
        "budget_overrun_usd": 0.01582,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003256,
        "cost_usd": 0.140015,
        "makespan": 199.495541,
        "n_429": 3,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.061684,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004407,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001513,
        "cost_usd": 0.057479,
        "makespan": 555.762385,
        "n_429": 3,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.039968,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001213,
        "cost_usd": 0.04611,
        "makespan": 97.363564,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.066324,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00103,
        "cost_usd": 0.039145,
        "makespan": 148.71232,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.049735,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006402,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002722,
        "cost_usd": 0.095256,
        "makespan": 83.890716,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.404291,
        "success_rate": 0.945946
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00195,
        "cost_usd": 0.072168,
        "makespan": 77.529873,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.407528,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00207,
        "cost_usd": 0.080714,
        "makespan": 97.524088,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.156607,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002337,
        "cost_usd": 0.091153,
        "makespan": 312.667337,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.094784,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002503,
        "cost_usd": 0.092605,
        "makespan": 300.926794,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.054875,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002016,
        "cost_usd": 0.078605,
        "makespan": 145.320726,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.02993,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003906,
        "cost_usd": 0.164056,
        "makespan": 125.765674,
        "n_429": 4,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.080374,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002959,
        "cost_usd": 0.136131,
        "makespan": 125.825121,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.077129,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003516,
        "cost_usd": 0.133621,
        "makespan": 124.344099,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.077747,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028908,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005715,
        "cost_usd": 0.131444,
        "makespan": 119.090079,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.009974,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003427,
        "cost_usd": 0.085678,
        "makespan": 85.30501,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.01738,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003422,
        "cost_usd": 0.085551,
        "makespan": 82.611432,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.017474,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002836,
        "cost_usd": 0.08792,
        "makespan": 75.602762,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.00717,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002556,
        "cost_usd": 0.074119,
        "makespan": 82.608676,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.0167,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003235,
        "cost_usd": 0.09382,
        "makespan": 90.624517,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.011705,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002242,
        "cost_usd": 0.060522,
        "makespan": 73.526165,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.068932,
        "success_rate": 0.613636
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002576,
        "cost_usd": 0.11335,
        "makespan": 109.35176,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.035233,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00218,
        "cost_usd": 0.082831,
        "makespan": 107.93103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.047383,
        "success_rate": 0.863636
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002416,
        "cost_usd": 0.101488,
        "makespan": 78.112174,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.843186,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002206,
        "cost_usd": 0.101455,
        "makespan": 74.233851,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.829384,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021348,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00341,
        "cost_usd": 0.146634,
        "makespan": 174.451434,
        "n_429": 5,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 1.436372,
        "success_rate": 0.934783
      },
      {
        "budget_overrun_usd": 0.001734,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003258,
        "cost_usd": 0.117283,
        "makespan": 204.028772,
        "n_429": 2,
        "n_budget_relaxations": 11,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.021058,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002277,
        "cost_usd": 0.091085,
        "makespan": 250.52296,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.057044,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002652,
        "cost_usd": 0.100794,
        "makespan": 100.563625,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.032053,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003531,
        "cost_usd": 0.060033,
        "makespan": 46.877902,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.004082,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002773,
        "cost_usd": 0.058227,
        "makespan": 50.056044,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003542,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002652,
        "cost_usd": 0.050397,
        "makespan": 50.437898,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.002771,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011801,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005599,
        "cost_usd": 0.106372,
        "makespan": 75.786587,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 9,
        "n_unplanned": 0,
        "solver_det_time": 0.001792,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0039,
        "cost_usd": 0.074092,
        "makespan": 45.360046,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003636,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01089,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005022,
        "cost_usd": 0.105461,
        "makespan": 105.63705,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.004006,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004843,
        "cost_usd": 0.19372,
        "makespan": 137.781443,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.044713,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004681,
        "cost_usd": 0.196589,
        "makespan": 208.088891,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.23355,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00467,
        "cost_usd": 0.177471,
        "makespan": 200.877408,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.142682,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002337,
        "cost_usd": 0.098143,
        "makespan": 128.945537,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.089011,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002786,
        "cost_usd": 0.111424,
        "makespan": 109.01897,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.056872,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00244,
        "cost_usd": 0.09271,
        "makespan": 111.697874,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.057893,
        "success_rate": 0.95
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002378,
        "cost_usd": 0.104623,
        "makespan": 131.217364,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.044013,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002196,
        "cost_usd": 0.103189,
        "makespan": 120.48655,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 41,
        "n_unplanned": 0,
        "solver_det_time": 0.051501,
        "success_rate": 0.979167
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001811,
        "cost_usd": 0.086922,
        "makespan": 109.351599,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.036174,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003343,
        "cost_usd": 0.080232,
        "makespan": 72.367592,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.010288,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015742,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005419,
        "cost_usd": 0.13005,
        "makespan": 106.373791,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.00831,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003037,
        "cost_usd": 0.085048,
        "makespan": 95.758793,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012045,
        "success_rate": 1.0
      }
    ],
    "ortools-static": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003406,
        "cost_usd": 0.146451,
        "makespan": 186.423521,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.03351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02116,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004143,
        "cost_usd": 0.178151,
        "makespan": 140.304862,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.03351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022235,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004371,
        "cost_usd": 0.179226,
        "makespan": 103.008915,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.03351,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001147,
        "cost_usd": 0.03556,
        "makespan": 91.934006,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001167,
        "success_rate": 0.96875
      },
      {
        "budget_overrun_usd": 0.002243,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001467,
        "cost_usd": 0.046942,
        "makespan": 164.103462,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001167,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001262,
        "cost_usd": 0.032817,
        "makespan": 109.164599,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001167,
        "success_rate": 0.764706
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002331,
        "cost_usd": 0.081589,
        "makespan": 113.639352,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.003971,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.000156,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00225,
        "cost_usd": 0.08549,
        "makespan": 100.577235,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.003971,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002242,
        "cost_usd": 0.080726,
        "makespan": 112.62989,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.003971,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00243,
        "cost_usd": 0.082621,
        "makespan": 215.540319,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.003076,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003047,
        "cost_usd": 0.085329,
        "makespan": 161.383412,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003076,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011316,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003354,
        "cost_usd": 0.107324,
        "makespan": 131.696474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.003076,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002714,
        "cost_usd": 0.094985,
        "makespan": 90.020764,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.01736,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003176,
        "cost_usd": 0.076224,
        "makespan": 85.478989,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.01736,
        "success_rate": 0.727273
      },
      {
        "budget_overrun_usd": 0.000767,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003051,
        "cost_usd": 0.106788,
        "makespan": 80.24845,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.01736,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029575,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004802,
        "cost_usd": 0.124863,
        "makespan": 152.414987,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.004511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012442,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004143,
        "cost_usd": 0.10773,
        "makespan": 97.363614,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.004511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002273,
        "cost_usd": 0.068178,
        "makespan": 117.889485,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.004511,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002573,
        "cost_usd": 0.043743,
        "makespan": 89.217103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000532,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00232,
        "cost_usd": 0.044081,
        "makespan": 52.746518,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000532,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002079,
        "cost_usd": 0.039507,
        "makespan": 126.8253,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000532,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001199,
        "cost_usd": 0.028775,
        "makespan": 81.724184,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000657,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001615,
        "cost_usd": 0.029078,
        "makespan": 77.011718,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000657,
        "success_rate": 0.818182
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001245,
        "cost_usd": 0.027395,
        "makespan": 80.722024,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000657,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000557,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00331,
        "cost_usd": 0.079439,
        "makespan": 85.921432,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002895,
        "success_rate": 0.96
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002248,
        "cost_usd": 0.060687,
        "makespan": 98.159973,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.002895,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002898,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003271,
        "cost_usd": 0.08178,
        "makespan": 115.12833,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002895,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0004,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004844,
        "cost_usd": 0.184066,
        "makespan": 110.04925,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.01761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010696,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005115,
        "cost_usd": 0.194362,
        "makespan": 124.624211,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.01761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021304,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005694,
        "cost_usd": 0.20497,
        "makespan": 114.856647,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.01761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003306,
        "cost_usd": 0.102473,
        "makespan": 90.587758,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004002,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003747,
        "cost_usd": 0.116143,
        "makespan": 143.747451,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004002,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016546,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004527,
        "cost_usd": 0.140334,
        "makespan": 99.777737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004002,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006984,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002113,
        "cost_usd": 0.090844,
        "makespan": 111.427824,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.428939,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002026,
        "cost_usd": 0.062798,
        "makespan": 83.774263,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.428939,
        "success_rate": 0.738095
      },
      {
        "budget_overrun_usd": 0.003658,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002365,
        "cost_usd": 0.087518,
        "makespan": 122.756239,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.428939,
        "success_rate": 0.973684
      },
      {
        "budget_overrun_usd": 0.003286,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001681,
        "cost_usd": 0.063872,
        "makespan": 97.76591,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.005631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001538,
        "cost_usd": 0.058433,
        "makespan": 166.558932,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.005631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001307,
        "cost_usd": 0.052285,
        "makespan": 170.758138,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.005631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028077,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00623,
        "cost_usd": 0.105913,
        "makespan": 49.754529,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000676,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00442,
        "cost_usd": 0.075144,
        "makespan": 123.84842,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000676,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000522,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004124,
        "cost_usd": 0.078358,
        "makespan": 55.767484,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000676,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00114,
        "cost_usd": 0.02395,
        "makespan": 67.63477,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000837,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001134,
        "cost_usd": 0.023821,
        "makespan": 69.895656,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000837,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001198,
        "cost_usd": 0.025165,
        "makespan": 60.773457,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000837,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004413,
        "cost_usd": 0.066193,
        "makespan": 25.35553,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.002585,
        "success_rate": 0.46875
      },
      {
        "budget_overrun_usd": 0.007172,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003708,
        "cost_usd": 0.12606,
        "makespan": 86.097364,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.002585,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003591,
        "cost_usd": 0.107735,
        "makespan": 68.439444,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002585,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002496,
        "cost_usd": 0.052419,
        "makespan": 54.162768,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001999,
        "success_rate": 0.75
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003362,
        "cost_usd": 0.100852,
        "makespan": 251.614249,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001999,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006175,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003597,
        "cost_usd": 0.107909,
        "makespan": 84.459812,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001999,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00584,
        "cost_usd": 0.262819,
        "makespan": 170.088831,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.044489,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0056,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005988,
        "cost_usd": 0.281434,
        "makespan": 157.592534,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.044489,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006933,
        "cost_usd": 0.270387,
        "makespan": 235.213073,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.044489,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00047,
        "cost_usd": 0.008451,
        "makespan": 35.529005,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000157,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00046,
        "cost_usd": 0.009202,
        "makespan": 110.744862,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000157,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000161,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000603,
        "cost_usd": 0.009656,
        "makespan": 45.86937,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000157,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004903,
        "cost_usd": 0.102972,
        "makespan": 75.426915,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.002026,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009389,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005953,
        "cost_usd": 0.125004,
        "makespan": 88.927763,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.002026,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006105,
        "cost_usd": 0.054946,
        "makespan": 22.438976,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.002026,
        "success_rate": 0.428571
      },
      {
        "budget_overrun_usd": 0.005001,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00198,
        "cost_usd": 0.071272,
        "makespan": 159.015265,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004642,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003611,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001839,
        "cost_usd": 0.069882,
        "makespan": 226.770082,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.004642,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002651,
        "cost_usd": 0.039772,
        "makespan": 91.220728,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004642,
        "success_rate": 0.416667
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002728,
        "cost_usd": 0.084564,
        "makespan": 87.422394,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.020894,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00909,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003038,
        "cost_usd": 0.10024,
        "makespan": 115.143664,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.020894,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002984,
        "cost_usd": 0.086538,
        "makespan": 85.591711,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.020894,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001947,
        "cost_usd": 0.081793,
        "makespan": 120.922478,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.003191,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015992,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002911,
        "cost_usd": 0.116444,
        "makespan": 201.281565,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.003191,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002154,
        "cost_usd": 0.090479,
        "makespan": 193.227055,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.003191,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001791,
        "cost_usd": 0.064494,
        "makespan": 118.649998,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.004211,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00177,
        "cost_usd": 0.070803,
        "makespan": 129.089244,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.004211,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001726,
        "cost_usd": 0.065593,
        "makespan": 136.416965,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.004211,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001742,
        "cost_usd": 0.029621,
        "makespan": 65.381364,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000545,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00146,
        "cost_usd": 0.02482,
        "makespan": 49.565307,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000545,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001483,
        "cost_usd": 0.025204,
        "makespan": 55.992511,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000545,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023034,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003845,
        "cost_usd": 0.142273,
        "makespan": 152.584922,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.015893,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002429,
        "cost_usd": 0.094727,
        "makespan": 85.974988,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.015893,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002852,
        "cost_usd": 0.10553,
        "makespan": 129.812588,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.015893,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002261,
        "cost_usd": 0.097208,
        "makespan": 103.167194,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.146614,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.006324,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003038,
        "cost_usd": 0.10633,
        "makespan": 87.235667,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.146614,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002493,
        "cost_usd": 0.09721,
        "makespan": 73.623554,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.146614,
        "success_rate": 0.975
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003207,
        "cost_usd": 0.102623,
        "makespan": 81.452373,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.002455,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009282,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00375,
        "cost_usd": 0.112508,
        "makespan": 115.056061,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002455,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003855,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003569,
        "cost_usd": 0.107081,
        "makespan": 142.40111,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002455,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000384,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003741,
        "cost_usd": 0.115963,
        "makespan": 126.153743,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.003018,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.032489,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005106,
        "cost_usd": 0.148068,
        "makespan": 125.675312,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003018,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026729,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004591,
        "cost_usd": 0.142308,
        "makespan": 136.189033,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.003018,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.060656,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004305,
        "cost_usd": 0.198034,
        "makespan": 148.161942,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.042665,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009364,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00319,
        "cost_usd": 0.146742,
        "makespan": 137.127107,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.042665,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025929,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003888,
        "cost_usd": 0.163307,
        "makespan": 163.069568,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.042665,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00492,
        "cost_usd": 0.113156,
        "makespan": 99.943874,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000766,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01235,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005506,
        "cost_usd": 0.126632,
        "makespan": 140.103898,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000766,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005044,
        "cost_usd": 0.11602,
        "makespan": 159.290551,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000766,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005376,
        "cost_usd": 0.177405,
        "makespan": 73.834852,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.007617,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004882,
        "cost_usd": 0.161117,
        "makespan": 78.323639,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.007617,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012975,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005481,
        "cost_usd": 0.191841,
        "makespan": 91.42118,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.007617,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030786,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004007,
        "cost_usd": 0.13624,
        "makespan": 147.089627,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.005707,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004372,
        "cost_usd": 0.100553,
        "makespan": 134.926019,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.005707,
        "success_rate": 0.676471
      },
      {
        "budget_overrun_usd": 0.015665,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003364,
        "cost_usd": 0.121119,
        "makespan": 139.558023,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.005707,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004825,
        "cost_usd": 0.115789,
        "makespan": 137.056863,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.008291,
        "success_rate": 0.6
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003498,
        "cost_usd": 0.160922,
        "makespan": 158.998268,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.008291,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00807,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0037,
        "cost_usd": 0.170204,
        "makespan": 189.370098,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.008291,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002469,
        "cost_usd": 0.103708,
        "makespan": 137.503198,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002754,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004542,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002365,
        "cost_usd": 0.113536,
        "makespan": 200.057668,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.002754,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006022,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0025,
        "cost_usd": 0.115016,
        "makespan": 150.116635,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.002754,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004173,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002003,
        "cost_usd": 0.040059,
        "makespan": 90.723414,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000687,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000909,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001673,
        "cost_usd": 0.036795,
        "makespan": 125.202081,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000687,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001652,
        "cost_usd": 0.033038,
        "makespan": 77.84797,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000687,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00143,
        "cost_usd": 0.044335,
        "makespan": 81.784487,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001723,
        "cost_usd": 0.053411,
        "makespan": 91.745153,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001593,
        "cost_usd": 0.049378,
        "makespan": 81.522622,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001761,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00097,
        "cost_usd": 0.022299,
        "makespan": 99.391297,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000793,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000351,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001079,
        "cost_usd": 0.02266,
        "makespan": 86.01937,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000793,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011477,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001469,
        "cost_usd": 0.033786,
        "makespan": 96.979925,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000793,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001461,
        "cost_usd": 0.039446,
        "makespan": 114.017115,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001575,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000139,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002001,
        "cost_usd": 0.04603,
        "makespan": 173.151138,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001575,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001731,
        "cost_usd": 0.039817,
        "makespan": 105.841116,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.001575,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00286,
        "cost_usd": 0.088668,
        "makespan": 156.008932,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.008538,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002508,
        "cost_usd": 0.090299,
        "makespan": 126.548036,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.008538,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002312,
        "cost_usd": 0.085528,
        "makespan": 95.940818,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.008538,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013664,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002089,
        "cost_usd": 0.054306,
        "makespan": 71.439242,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.005029,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00135,
        "cost_usd": 0.033762,
        "makespan": 71.201893,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.005029,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001127,
        "cost_usd": 0.037207,
        "makespan": 119.478612,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.005029,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002141,
        "cost_usd": 0.064239,
        "makespan": 104.631681,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010416,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020708,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00287,
        "cost_usd": 0.086113,
        "makespan": 105.659252,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010416,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001727,
        "cost_usd": 0.051803,
        "makespan": 81.569575,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010416,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001614,
        "cost_usd": 0.048422,
        "makespan": 164.146542,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001673,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001631,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00179,
        "cost_usd": 0.050112,
        "makespan": 195.552639,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001673,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001533,
        "cost_usd": 0.042915,
        "makespan": 104.771779,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001673,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001225,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003785,
        "cost_usd": 0.151407,
        "makespan": 183.167911,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.034027,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004543,
        "cost_usd": 0.109021,
        "makespan": 147.560131,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.034027,
        "success_rate": 0.571429
      },
      {
        "budget_overrun_usd": 0.060135,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005008,
        "cost_usd": 0.210317,
        "makespan": 203.013705,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.034027,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002904,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001015,
        "cost_usd": 0.016236,
        "makespan": 78.202264,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000489,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000982,
        "cost_usd": 0.015718,
        "makespan": 63.111159,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000489,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000784,
        "cost_usd": 0.012541,
        "makespan": 60.810081,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000489,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015892,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005833,
        "cost_usd": 0.110832,
        "makespan": 85.333314,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.00121,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011452,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005066,
        "cost_usd": 0.106392,
        "makespan": 77.582134,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.00121,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.042605,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00655,
        "cost_usd": 0.137545,
        "makespan": 110.531528,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.00121,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004521,
        "cost_usd": 0.194386,
        "makespan": 186.25764,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.128019,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004269,
        "cost_usd": 0.183565,
        "makespan": 125.849436,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.128019,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005141,
        "cost_usd": 0.210796,
        "makespan": 156.717355,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.128019,
        "success_rate": 0.953488
      },
      {
        "budget_overrun_usd": 0.026858,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004431,
        "cost_usd": 0.137366,
        "makespan": 94.306834,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003962,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017672,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004006,
        "cost_usd": 0.12818,
        "makespan": 134.706633,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.003962,
        "success_rate": 0.914286
      },
      {
        "budget_overrun_usd": 0.026588,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004422,
        "cost_usd": 0.137096,
        "makespan": 100.971822,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.003962,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002815,
        "cost_usd": 0.067563,
        "makespan": 71.855713,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.00118,
        "success_rate": 0.857143
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002211,
        "cost_usd": 0.055277,
        "makespan": 56.188728,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.00118,
        "success_rate": 0.892857
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002217,
        "cost_usd": 0.070944,
        "makespan": 70.545629,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.00118,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000309,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003863,
        "cost_usd": 0.14292,
        "makespan": 86.040801,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.102614,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026382,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004333,
        "cost_usd": 0.168993,
        "makespan": 80.238613,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.102614,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003434,
        "cost_usd": 0.120191,
        "makespan": 63.936033,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.102614,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01736,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004343,
        "cost_usd": 0.138985,
        "makespan": 98.637487,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.070781,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01713,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004336,
        "cost_usd": 0.138755,
        "makespan": 83.439668,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.070781,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.009666,
        "cost_usd": 0.086998,
        "makespan": 43.717667,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.070781,
        "success_rate": 0.264706
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001719,
        "cost_usd": 0.067039,
        "makespan": 111.867473,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.006303,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008507,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002079,
        "cost_usd": 0.081096,
        "makespan": 131.457412,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.006303,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016983,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002083,
        "cost_usd": 0.089572,
        "makespan": 204.501693,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.006303,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003882,
        "cost_usd": 0.108697,
        "makespan": 74.231968,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.006792,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030916,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006487,
        "cost_usd": 0.181644,
        "makespan": 88.090375,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.006792,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0119,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005421,
        "cost_usd": 0.162628,
        "makespan": 82.615212,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.006792,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004383,
        "cost_usd": 0.096419,
        "makespan": 68.91402,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000667,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014717,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004694,
        "cost_usd": 0.112656,
        "makespan": 78.857777,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000667,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003434,
        "cost_usd": 0.075539,
        "makespan": 59.054314,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.000667,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015689,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005361,
        "cost_usd": 0.139383,
        "makespan": 135.182196,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.001122,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012355,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005669,
        "cost_usd": 0.136049,
        "makespan": 145.800037,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001122,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005447,
        "cost_usd": 0.119835,
        "makespan": 119.061572,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001122,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001174,
        "cost_usd": 0.049294,
        "makespan": 112.789888,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.010728,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001444,
        "cost_usd": 0.054881,
        "makespan": 130.22024,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.010728,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000687,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001401,
        "cost_usd": 0.056056,
        "makespan": 128.444507,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.010728,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026574,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005621,
        "cost_usd": 0.089943,
        "makespan": 51.990379,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.00066,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003727,
        "cost_usd": 0.059639,
        "makespan": 91.624284,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.00066,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006774,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003188,
        "cost_usd": 0.070143,
        "makespan": 91.71168,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.00066,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006404,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003037,
        "cost_usd": 0.075918,
        "makespan": 65.191717,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.002125,
        "success_rate": 0.833333
      },
      {
        "budget_overrun_usd": 0.005185,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002668,
        "cost_usd": 0.074699,
        "makespan": 89.467835,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002125,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015626,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002661,
        "cost_usd": 0.08514,
        "makespan": 91.841097,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.002125,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002932,
        "cost_usd": 0.08795,
        "makespan": 66.719193,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.020666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003618,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003088,
        "cost_usd": 0.092643,
        "makespan": 92.921167,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.020666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002464,
        "cost_usd": 0.078852,
        "makespan": 82.189169,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.020666,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003496,
        "cost_usd": 0.111861,
        "makespan": 111.338172,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.002834,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003472,
        "cost_usd": 0.111115,
        "makespan": 111.410899,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.002834,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003375,
        "cost_usd": 0.104629,
        "makespan": 96.591298,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.002834,
        "success_rate": 0.861111
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004209,
        "cost_usd": 0.092594,
        "makespan": 76.124201,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001984,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004013,
        "cost_usd": 0.096307,
        "makespan": 62.107553,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.001984,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003734,
        "cost_usd": 0.082158,
        "makespan": 76.483763,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001984,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023005,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00501,
        "cost_usd": 0.185354,
        "makespan": 104.934896,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.008094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002723,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004026,
        "cost_usd": 0.165072,
        "makespan": 113.712268,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.008094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003285,
        "cost_usd": 0.134677,
        "makespan": 92.387873,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.008094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002133,
        "cost_usd": 0.089607,
        "makespan": 149.738295,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.014268,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002146,
        "cost_usd": 0.090128,
        "makespan": 89.1727,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.014268,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002373,
        "cost_usd": 0.094928,
        "makespan": 93.534794,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.014268,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002653,
        "cost_usd": 0.090212,
        "makespan": 90.980055,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.500001,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002185,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003056,
        "cost_usd": 0.09778,
        "makespan": 75.807705,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.500001,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0029,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002897,
        "cost_usd": 0.098495,
        "makespan": 105.400004,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.500001,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002897,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002956,
        "cost_usd": 0.127092,
        "makespan": 120.275116,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.296139,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001185,
        "cost_usd": 0.00711,
        "makespan": 42.744892,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.296139,
        "success_rate": 0.162162
      },
      {
        "budget_overrun_usd": 0.021888,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003397,
        "cost_usd": 0.146083,
        "makespan": 102.803545,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.296139,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011449,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001698,
        "cost_usd": 0.064521,
        "makespan": 115.828126,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.009688,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001244,
        "cost_usd": 0.047286,
        "makespan": 93.970873,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.009688,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001061,
        "cost_usd": 0.040327,
        "makespan": 98.488026,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.009688,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007505,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002604,
        "cost_usd": 0.096359,
        "makespan": 97.778482,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.187598,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001918,
        "cost_usd": 0.070969,
        "makespan": 117.978529,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.187598,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002095,
        "cost_usd": 0.081687,
        "makespan": 75.477239,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.187598,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001622,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002463,
        "cost_usd": 0.096043,
        "makespan": 155.525131,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.009732,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001405,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00259,
        "cost_usd": 0.095826,
        "makespan": 170.16212,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.009732,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002061,
        "cost_usd": 0.080383,
        "makespan": 110.576042,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.009732,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007322,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00425,
        "cost_usd": 0.178481,
        "makespan": 129.684467,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.08805,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003279,
        "cost_usd": 0.150851,
        "makespan": 149.553717,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.08805,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003883,
        "cost_usd": 0.147546,
        "makespan": 93.223124,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.08805,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.033565,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005917,
        "cost_usd": 0.136101,
        "makespan": 93.591173,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.002201,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003551,
        "cost_usd": 0.088785,
        "makespan": 90.38838,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002201,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003664,
        "cost_usd": 0.09159,
        "makespan": 101.617112,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.002201,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002868,
        "cost_usd": 0.08892,
        "makespan": 57.010127,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.001911,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002598,
        "cost_usd": 0.075344,
        "makespan": 87.219523,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001911,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000495,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003267,
        "cost_usd": 0.094736,
        "makespan": 96.723684,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.001911,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001906,
        "cost_usd": 0.051469,
        "makespan": 88.104764,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.005908,
        "success_rate": 0.613636
      },
      {
        "budget_overrun_usd": 0.005386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002936,
        "cost_usd": 0.1292,
        "makespan": 113.580217,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.005908,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002299,
        "cost_usd": 0.110368,
        "makespan": 113.867206,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.005908,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002542,
        "cost_usd": 0.106767,
        "makespan": 78.65284,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.500016,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002656,
        "cost_usd": 0.084988,
        "makespan": 60.750207,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.500016,
        "success_rate": 0.761905
      },
      {
        "budget_overrun_usd": 0.031539,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003409,
        "cost_usd": 0.156825,
        "makespan": 97.714202,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.500016,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017194,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003687,
        "cost_usd": 0.132743,
        "makespan": 155.652034,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.007631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00279,
        "cost_usd": 0.111609,
        "makespan": 199.138474,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.007631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006856,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003221,
        "cost_usd": 0.122405,
        "makespan": 123.579371,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.007631,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007019,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004131,
        "cost_usd": 0.070225,
        "makespan": 62.875155,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.00073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002833,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003145,
        "cost_usd": 0.066039,
        "makespan": 41.689943,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.00073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00316,
        "cost_usd": 0.060042,
        "makespan": 43.342411,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.00073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016161,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005828,
        "cost_usd": 0.110732,
        "makespan": 75.786587,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000476,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004183,
        "cost_usd": 0.079479,
        "makespan": 45.310142,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.000476,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015568,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005245,
        "cost_usd": 0.110139,
        "makespan": 105.63705,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.000476,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004935,
        "cost_usd": 0.197402,
        "makespan": 143.084455,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.096006,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004657,
        "cost_usd": 0.195598,
        "makespan": 191.474009,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.096006,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004796,
        "cost_usd": 0.182266,
        "makespan": 173.351734,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 2,
        "solver_det_time": 0.096006,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00243,
        "cost_usd": 0.102054,
        "makespan": 143.021109,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 6,
        "solver_det_time": 0.047959,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000296,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002857,
        "cost_usd": 0.11428,
        "makespan": 107.11814,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.047959,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00242,
        "cost_usd": 0.09679,
        "makespan": 108.070754,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.047959,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010792,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002758,
        "cost_usd": 0.121347,
        "makespan": 182.987977,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.004475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012283,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002559,
        "cost_usd": 0.122838,
        "makespan": 186.957078,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.004475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002197,
        "cost_usd": 0.10547,
        "makespan": 145.375309,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 8,
        "solver_det_time": 0.004475,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003386,
        "cost_usd": 0.081264,
        "makespan": 71.744428,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.002506,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016509,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005451,
        "cost_usd": 0.130817,
        "makespan": 104.039446,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 0,
        "solver_det_time": 0.002506,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00305,
        "cost_usd": 0.085386,
        "makespan": 95.758793,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 1,
        "n_unplanned": 4,
        "solver_det_time": 0.002506,
        "success_rate": 1.0
      }
    ]
  },
  "analysis": {
    "budget_panic": {
      "gap_definition": "ortools-static makespan - ortools-rolling makespan, per paired run (seconds)",
      "mean_budget_relaxations_per_run": 3.458333,
      "mean_gap_with_relaxation_s": -47.919301,
      "mean_gap_without_relaxation_s": -3.622423,
      "pearson_r_relaxations_vs_gap": -0.45671,
      "runs_with_budget_relaxation": 95,
      "runs_without_budget_relaxation": 145
    }
  },
  "config": {
    "base_seed": 2000,
    "n_dags": 80,
    "n_realizations": 3
  },
  "fleet": {
    "agents": {
      "gpt-mini": {
        "base_latency_s": 0.308,
        "max_concurrent": 3,
        "tokens_per_sec": 66.7
      },
      "haiku": {
        "base_latency_s": 0.411,
        "max_concurrent": 4,
        "tokens_per_sec": 221.6
      },
      "llama-local": {
        "base_latency_s": 0.3,
        "max_concurrent": 1,
        "tokens_per_sec": 25.0
      },
      "opus": {
        "base_latency_s": 0.464,
        "max_concurrent": 2,
        "tokens_per_sec": 117.2
      },
      "sonnet": {
        "base_latency_s": 0.772,
        "max_concurrent": 3,
        "tokens_per_sec": 153.7
      }
    },
    "calibration_sha256": "6c0fa0cb688d49406ca404667b9369b281562b1cf3a7c98ddc4249571e868b0d"
  },
  "paired_ci_method": "percentile bootstrap over DAGs; realizations averaged per DAG",
  "paired_ci_vs_reference": {
    "greedy-cheapest": {
      "budget_overrun_usd": [
        0.001252,
        -0.000474,
        0.002961
      ],
      "budget_violations": [
        -0.004167,
        -0.083333,
        0.070833
      ],
      "cost_per_completed_usd": [
        2e-06,
        -8.7e-05,
        9.7e-05
      ],
      "cost_usd": [
        -0.001566,
        -0.005006,
        0.001631
      ],
      "makespan": [
        42.584806,
        29.624999,
        56.195894
      ],
      "n_429": [
        11.204167,
        8.75,
        13.7625
      ],
      "n_oom": [
        0.0375,
        0.004167,
        0.083333
      ],
      "n_resolves": [
        -22.975,
        -24.354167,
        -21.566667
      ],
      "success_rate": [
        -0.01089,
        -0.025783,
        0.00327
      ]
    },
    "greedy-heft": {
      "budget_overrun_usd": [
        0.006797,
        0.005694,
        0.007995
      ],
      "budget_violations": [
        0.416667,
        0.345833,
        0.483333
      ],
      "cost_per_completed_usd": [
        0.000471,
        0.000395,
        0.00056
      ],
      "cost_usd": [
        0.013158,
        0.011079,
        0.015454
      ],
      "makespan": [
        142.372684,
        117.578436,
        167.961907
      ],
      "n_429": [
        -0.675,
        -0.925,
        -0.420833
      ],
      "n_oom": [
        0.033333,
        0.004167,
        0.066667
      ],
      "n_resolves": [
        -22.975,
        -24.354167,
        -21.566667
      ],
      "success_rate": [
        -0.007185,
        -0.018625,
        0.004636
      ]
    },
    "llm-router-mock": {
      "budget_overrun_usd": [
        0.676645,
        0.632599,
        0.71985
      ],
      "budget_violations": [
        0.616667,
        0.545833,
        0.683333
      ],
      "cost_per_completed_usd": [
        0.021125,
        0.020386,
        0.021849
      ],
      "cost_usd": [
        0.684268,
        0.639796,
        0.727456
      ],
      "makespan": [
        74.480797,
        62.073188,
        86.439424
      ],
      "n_429": [
        40.820833,
        37.504167,
        44.0875
      ],
      "n_oom": [
        -0.016667,
        -0.045833,
        0.0
      ],
      "n_resolves": [
        -22.975,
        -24.354167,
        -21.566667
      ],
      "success_rate": [
        0.02064,
        0.010512,
        0.032295
      ]
    },
    "ortools-rolling-paidref": {
      "budget_overrun_usd": [
        0.00011,
        5e-06,
        0.000234
      ],
      "budget_violations": [
        0.016667,
        0.004167,
        0.033333
      ],
      "cost_per_completed_usd": [
        1.2e-05,
        4e-06,
        2.5e-05
      ],
      "cost_usd": [
        0.000306,
        0.000115,
        0.000577
      ],
      "makespan": [
        -1.387242,
        -3.983053,
        1.567819
      ],
      "n_429": [
        0.0,
        -0.079167,
        0.075
      ],
      "n_oom": [
        0.004167,
        0.0,
        0.0125
      ],
      "n_resolves": [
        -0.125,
        -0.204167,
        -0.045833
      ],
      "success_rate": [
        -0.000126,
        -0.000781,
        0.000403
      ]
    },
    "ortools-rolling-priced": {
      "budget_overrun_usd": [
        0.000423,
        0.000279,
        0.000589
      ],
      "budget_violations": [
        0.0125,
        0.0,
        0.029167
      ],
      "cost_per_completed_usd": [
        3e-06,
        -1.1e-05,
        1.3e-05
      ],
      "cost_usd": [
        0.000464,
        0.000299,
        0.000666
      ],
      "makespan": [
        -15.207519,
        -23.20136,
        -8.518811
      ],
      "n_429": [
        0.070833,
        0.020833,
        0.129167
      ],
      "n_oom": [
        0.0,
        0.0,
        0.0
      ],
      "n_resolves": [
        -0.120833,
        -0.25,
        0.004167
      ],
      "success_rate": [
        0.003481,
        0.000214,
        0.008902
      ]
    },
    "ortools-rolling-risk0": {
      "budget_overrun_usd": [
        -0.001273,
        -0.001836,
        -0.000785
      ],
      "budget_violations": [
        -0.104167,
        -0.154167,
        -0.058333
      ],
      "cost_per_completed_usd": [
        -0.000107,
        -0.000142,
        -7.2e-05
      ],
      "cost_usd": [
        -0.004461,
        -0.005903,
        -0.003208
      ],
      "makespan": [
        -3.460404,
        -8.506712,
        1.745161
      ],
      "n_429": [
        -0.091667,
        -0.275,
        0.091667
      ],
      "n_oom": [
        0.0375,
        0.008333,
        0.079167
      ],
      "n_resolves": [
        0.3,
        -0.058333,
        0.629167
      ],
      "success_rate": [
        -0.010158,
        -0.019046,
        -0.003258
      ]
    },
    "ortools-static": {
      "budget_overrun_usd": [
        0.000981,
        0.000296,
        0.001733
      ],
      "budget_violations": [
        0.0625,
        0.008333,
        0.116667
      ],
      "cost_per_completed_usd": [
        8.5e-05,
        2.5e-05,
        0.000162
      ],
      "cost_usd": [
        0.000947,
        -0.000475,
        0.002425
      ],
      "makespan": [
        -21.156604,
        -30.964023,
        -12.455703
      ],
      "n_429": [
        0.0125,
        -0.170833,
        0.2
      ],
      "n_oom": [
        -0.008333,
        -0.0375,
        0.0125
      ],
      "n_resolves": [
        -21.975,
        -23.354167,
        -20.566667
      ],
      "success_rate": [
        -0.00984,
        -0.021301,
        0.000339
      ]
    }
  },
  "per_dag_vs_reference": {
    "metrics": {
      "greedy-cheapest": {
        "cost_usd": {
          "baseline_better": 53,
          "reference_better": 23,
          "ties": 4
        },
        "makespan": {
          "baseline_better": 16,
          "reference_better": 63,
          "ties": 1
        }
      },
      "greedy-heft": {
        "cost_usd": {
          "baseline_better": 2,
          "reference_better": 77,
          "ties": 1
        },
        "makespan": {
          "baseline_better": 2,
          "reference_better": 78,
          "ties": 0
        }
      },
      "llm-router-mock": {
        "cost_usd": {
          "baseline_better": 0,
          "reference_better": 80,
          "ties": 0
        },
        "makespan": {
          "baseline_better": 6,
          "reference_better": 74,
          "ties": 0
        }
      },
      "ortools-rolling-paidref": {
        "cost_usd": {
          "baseline_better": 2,
          "reference_better": 20,
          "ties": 58
        },
        "makespan": {
          "baseline_better": 31,
          "reference_better": 12,
          "ties": 37
        }
      },
      "ortools-rolling-priced": {
        "cost_usd": {
          "baseline_better": 0,
          "reference_better": 22,
          "ties": 58
        },
        "makespan": {
          "baseline_better": 36,
          "reference_better": 4,
          "ties": 40
        }
      },
      "ortools-rolling-risk0": {
        "cost_usd": {
          "baseline_better": 69,
          "reference_better": 3,
          "ties": 8
        },
        "makespan": {
          "baseline_better": 40,
          "reference_better": 30,
          "ties": 10
        }
      },
      "ortools-static": {
        "cost_usd": {
          "baseline_better": 33,
          "reference_better": 39,
          "ties": 8
        },
        "makespan": {
          "baseline_better": 54,
          "reference_better": 17,
          "ties": 9
        }
      }
    },
    "tie_tolerance": 0.005
  },
  "strategies": {
    "greedy-cheapest": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003098,
        "cost_usd": 0.133204,
        "makespan": 216.904468,
        "n_429": 30,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003311,
        "cost_usd": 0.142363,
        "makespan": 244.020375,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000988,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003853,
        "cost_usd": 0.157979,
        "makespan": 171.841507,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001112,
        "cost_usd": 0.034463,
        "makespan": 129.362144,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.96875
      },
      {
        "budget_overrun_usd": 0.000183,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001403,
        "cost_usd": 0.044882,
        "makespan": 202.533592,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001226,
        "cost_usd": 0.031866,
        "makespan": 130.53047,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.764706
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002261,
        "cost_usd": 0.079143,
        "makespan": 137.307448,
        "n_429": 11,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 9e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002248,
        "cost_usd": 0.085424,
        "makespan": 333.624529,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002276,
        "cost_usd": 0.081923,
        "makespan": 124.797064,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002424,
        "cost_usd": 0.082407,
        "makespan": 220.220051,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002996,
        "cost_usd": 0.083879,
        "makespan": 165.541827,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010652,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003333,
        "cost_usd": 0.10666,
        "makespan": 134.202847,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002455,
        "cost_usd": 0.085935,
        "makespan": 436.498836,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002999,
        "cost_usd": 0.071985,
        "makespan": 318.899506,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.727273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00263,
        "cost_usd": 0.092055,
        "makespan": 221.080792,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.040426,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006463,
        "cost_usd": 0.135714,
        "makespan": 152.414987,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 2,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.807692
      },
      {
        "budget_overrun_usd": 0.02216,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004517,
        "cost_usd": 0.117448,
        "makespan": 156.098195,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002522,
        "cost_usd": 0.075648,
        "makespan": 225.218849,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 2,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002556,
        "cost_usd": 0.043459,
        "makespan": 95.585769,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002308,
        "cost_usd": 0.04385,
        "makespan": 56.051362,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002067,
        "cost_usd": 0.039264,
        "makespan": 132.39801,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001178,
        "cost_usd": 0.028269,
        "makespan": 66.225401,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001605,
        "cost_usd": 0.028897,
        "makespan": 85.961116,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.818182
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001226,
        "cost_usd": 0.026982,
        "makespan": 87.808772,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006616,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003562,
        "cost_usd": 0.085498,
        "makespan": 125.72989,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.96
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002675,
        "cost_usd": 0.072214,
        "makespan": 123.434424,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018179,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003882,
        "cost_usd": 0.097061,
        "makespan": 157.714504,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004591,
        "cost_usd": 0.174442,
        "makespan": 226.035741,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002177,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004891,
        "cost_usd": 0.185843,
        "makespan": 265.527656,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013133,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005467,
        "cost_usd": 0.196799,
        "makespan": 182.264631,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003239,
        "cost_usd": 0.100424,
        "makespan": 177.443008,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003753,
        "cost_usd": 0.116344,
        "makespan": 245.576111,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014974,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004476,
        "cost_usd": 0.138762,
        "makespan": 144.067342,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012694,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002194,
        "cost_usd": 0.096554,
        "makespan": 273.134714,
        "n_429": 30,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00369,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002085,
        "cost_usd": 0.08755,
        "makespan": 183.200882,
        "n_429": 31,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004741,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002395,
        "cost_usd": 0.088601,
        "makespan": 272.457174,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.973684
      },
      {
        "budget_overrun_usd": 0.000182,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001787,
        "cost_usd": 0.060768,
        "makespan": 259.205235,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 6.5e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001596,
        "cost_usd": 0.060651,
        "makespan": 152.652705,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001254,
        "cost_usd": 0.050152,
        "makespan": 126.479465,
        "n_429": 13,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017263,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005594,
        "cost_usd": 0.095099,
        "makespan": 112.795647,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003671,
        "cost_usd": 0.062414,
        "makespan": 182.877679,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003396,
        "cost_usd": 0.064528,
        "makespan": 74.499539,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000919,
        "cost_usd": 0.019297,
        "makespan": 293.29925,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000946,
        "cost_usd": 0.019864,
        "makespan": 421.261388,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001046,
        "cost_usd": 0.021963,
        "makespan": 215.300452,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003546,
        "cost_usd": 0.053184,
        "makespan": 22.71611,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.46875
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003221,
        "cost_usd": 0.109521,
        "makespan": 124.460435,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003192,
        "cost_usd": 0.095758,
        "makespan": 96.786618,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002189,
        "cost_usd": 0.045974,
        "makespan": 54.162768,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.75
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003015,
        "cost_usd": 0.090454,
        "makespan": 361.375628,
        "n_429": 11,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00172,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003448,
        "cost_usd": 0.103454,
        "makespan": 122.471937,
        "n_429": 10,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005443,
        "cost_usd": 0.244916,
        "makespan": 340.55846,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005594,
        "cost_usd": 0.262905,
        "makespan": 247.211065,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002801,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006796,
        "cost_usd": 0.278635,
        "makespan": 539.875426,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00825,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000986,
        "cost_usd": 0.017745,
        "makespan": 41.045835,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00046,
        "cost_usd": 0.009202,
        "makespan": 110.744862,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000585,
        "cost_usd": 0.009353,
        "makespan": 45.86937,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004824,
        "cost_usd": 0.10131,
        "makespan": 131.347133,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00835,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005903,
        "cost_usd": 0.123965,
        "makespan": 140.59349,
        "n_429": 11,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006044,
        "cost_usd": 0.054396,
        "makespan": 33.883544,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.428571
      },
      {
        "budget_overrun_usd": 0.028407,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00263,
        "cost_usd": 0.094678,
        "makespan": 270.423292,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001682,
        "cost_usd": 0.063901,
        "makespan": 289.074437,
        "n_429": 37,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024674,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002393,
        "cost_usd": 0.090945,
        "makespan": 199.363991,
        "n_429": 42,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004821,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003096,
        "cost_usd": 0.095971,
        "makespan": 193.872341,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024371,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00361,
        "cost_usd": 0.115521,
        "makespan": 310.011837,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.969697
      },
      {
        "budget_overrun_usd": 0.006904,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003381,
        "cost_usd": 0.098054,
        "makespan": 202.91444,
        "n_429": 10,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002265,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002446,
        "cost_usd": 0.102717,
        "makespan": 129.832829,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.038334,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00347,
        "cost_usd": 0.138786,
        "makespan": 207.897498,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018678,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002836,
        "cost_usd": 0.11913,
        "makespan": 199.605187,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001762,
        "cost_usd": 0.063428,
        "makespan": 191.477971,
        "n_429": 14,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001737,
        "cost_usd": 0.069493,
        "makespan": 227.349719,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001689,
        "cost_usd": 0.064185,
        "makespan": 260.384404,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001698,
        "cost_usd": 0.028867,
        "makespan": 64.263291,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001324,
        "cost_usd": 0.02251,
        "makespan": 174.953867,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001435,
        "cost_usd": 0.024389,
        "makespan": 134.928388,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016593,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003671,
        "cost_usd": 0.135832,
        "makespan": 259.50805,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002292,
        "cost_usd": 0.089389,
        "makespan": 254.628735,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002697,
        "cost_usd": 0.099781,
        "makespan": 231.265048,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004083,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002421,
        "cost_usd": 0.104089,
        "makespan": 125.570293,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.040493,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004014,
        "cost_usd": 0.140499,
        "makespan": 118.832588,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.029013,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003308,
        "cost_usd": 0.129019,
        "makespan": 88.889456,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.975
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002677,
        "cost_usd": 0.085674,
        "makespan": 114.818831,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00344,
        "cost_usd": 0.103209,
        "makespan": 176.499982,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003268,
        "cost_usd": 0.098029,
        "makespan": 192.711196,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003367,
        "cost_usd": 0.104386,
        "makespan": 137.131917,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023145,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004784,
        "cost_usd": 0.138724,
        "makespan": 162.309404,
        "n_429": 24,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012775,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00414,
        "cost_usd": 0.128354,
        "makespan": 157.577299,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002661,
        "cost_usd": 0.005323,
        "makespan": 11.570555,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.05
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002795,
        "cost_usd": 0.128576,
        "makespan": 152.910018,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007774,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003456,
        "cost_usd": 0.145152,
        "makespan": 145.721692,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004287,
        "cost_usd": 0.09859,
        "makespan": 233.390108,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004611,
        "cost_usd": 0.106064,
        "makespan": 205.008822,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004475,
        "cost_usd": 0.102924,
        "makespan": 160.282001,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005331,
        "cost_usd": 0.175936,
        "makespan": 149.173988,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00451,
        "cost_usd": 0.103738,
        "makespan": 178.14026,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.69697
      },
      {
        "budget_overrun_usd": 0.043512,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006354,
        "cost_usd": 0.222378,
        "makespan": 128.134934,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0509,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004599,
        "cost_usd": 0.156354,
        "makespan": 177.402034,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004317,
        "cost_usd": 0.0993,
        "makespan": 138.69287,
        "n_429": 13,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.676471
      },
      {
        "budget_overrun_usd": 0.024588,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003612,
        "cost_usd": 0.130042,
        "makespan": 159.813113,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003433,
        "cost_usd": 0.082401,
        "makespan": 140.162916,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.6
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003094,
        "cost_usd": 0.142336,
        "makespan": 222.688627,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003034,
        "cost_usd": 0.139571,
        "makespan": 323.202319,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007632,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002777,
        "cost_usd": 0.116626,
        "makespan": 146.378853,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025835,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002809,
        "cost_usd": 0.134829,
        "makespan": 365.553781,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020914,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002824,
        "cost_usd": 0.129908,
        "makespan": 190.497414,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003561,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001972,
        "cost_usd": 0.039447,
        "makespan": 115.413661,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000477,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001653,
        "cost_usd": 0.036363,
        "makespan": 143.200114,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001615,
        "cost_usd": 0.032292,
        "makespan": 107.485681,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001398,
        "cost_usd": 0.043352,
        "makespan": 89.239954,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006964,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001966,
        "cost_usd": 0.06094,
        "makespan": 113.257408,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006724,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001958,
        "cost_usd": 0.0607,
        "makespan": 129.801715,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.041049,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002755,
        "cost_usd": 0.063358,
        "makespan": 276.780255,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.04627,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003266,
        "cost_usd": 0.068579,
        "makespan": 206.085581,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005668,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001216,
        "cost_usd": 0.027977,
        "makespan": 520.203758,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001364,
        "cost_usd": 0.03683,
        "makespan": 223.959959,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001819,
        "cost_usd": 0.041844,
        "makespan": 337.579334,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001566,
        "cost_usd": 0.036019,
        "makespan": 458.451136,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002171,
        "cost_usd": 0.067307,
        "makespan": 145.277352,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002373,
        "cost_usd": 0.085414,
        "makespan": 232.345203,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001843,
        "cost_usd": 0.071874,
        "makespan": 161.220494,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018833,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002288,
        "cost_usd": 0.059475,
        "makespan": 105.724762,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.962963
      },
      {
        "budget_overrun_usd": 0.004596,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00181,
        "cost_usd": 0.045238,
        "makespan": 160.62035,
        "n_429": 14,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001013,
        "cost_usd": 0.033437,
        "makespan": 132.785331,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002073,
        "cost_usd": 0.062201,
        "makespan": 177.844137,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016139,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002718,
        "cost_usd": 0.081544,
        "makespan": 197.422171,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001571,
        "cost_usd": 0.047145,
        "makespan": 160.719399,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001579,
        "cost_usd": 0.047385,
        "makespan": 167.261204,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00175,
        "cost_usd": 0.034993,
        "makespan": 367.606066,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.769231
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001458,
        "cost_usd": 0.040826,
        "makespan": 217.898009,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003506,
        "cost_usd": 0.140223,
        "makespan": 219.097467,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004222,
        "cost_usd": 0.101316,
        "makespan": 114.847641,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.571429
      },
      {
        "budget_overrun_usd": 0.051041,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004791,
        "cost_usd": 0.201223,
        "makespan": 254.966153,
        "n_429": 47,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000798,
        "cost_usd": 0.012771,
        "makespan": 260.013418,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002085,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000964,
        "cost_usd": 0.015417,
        "makespan": 67.14718,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000768,
        "cost_usd": 0.012286,
        "makespan": 74.106935,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004055,
        "cost_usd": 0.077042,
        "makespan": 122.259574,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003619,
        "cost_usd": 0.075997,
        "makespan": 185.487083,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017247,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005342,
        "cost_usd": 0.112187,
        "makespan": 274.193092,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004132,
        "cost_usd": 0.177661,
        "makespan": 214.966378,
        "n_429": 13,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003981,
        "cost_usd": 0.171186,
        "makespan": 195.111334,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004907,
        "cost_usd": 0.201168,
        "makespan": 241.269648,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.953488
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003455,
        "cost_usd": 0.107111,
        "makespan": 160.647207,
        "n_429": 14,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003403,
        "cost_usd": 0.108886,
        "makespan": 129.990122,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.914286
      },
      {
        "budget_overrun_usd": 6.8e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003567,
        "cost_usd": 0.110576,
        "makespan": 140.30683,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002659,
        "cost_usd": 0.063809,
        "makespan": 72.1664,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.857143
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002077,
        "cost_usd": 0.051936,
        "makespan": 113.946474,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.892857
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002089,
        "cost_usd": 0.066841,
        "makespan": 78.492454,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003448,
        "cost_usd": 0.12756,
        "makespan": 120.903111,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012253,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003971,
        "cost_usd": 0.154864,
        "makespan": 140.691202,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003053,
        "cost_usd": 0.103799,
        "makespan": 77.029912,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.918919
      },
      {
        "budget_overrun_usd": 0.018931,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004392,
        "cost_usd": 0.140556,
        "makespan": 126.84058,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 2,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006966,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004018,
        "cost_usd": 0.128591,
        "makespan": 132.756639,
        "n_429": 24,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.008651,
        "cost_usd": 0.077856,
        "makespan": 31.948648,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.264706
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001641,
        "cost_usd": 0.063993,
        "makespan": 146.234747,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004479,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002028,
        "cost_usd": 0.077068,
        "makespan": 182.760431,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.974359
      },
      {
        "budget_overrun_usd": 0.011977,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001967,
        "cost_usd": 0.084566,
        "makespan": 169.172174,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003534,
        "cost_usd": 0.098964,
        "makespan": 117.931519,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019949,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006096,
        "cost_usd": 0.170677,
        "makespan": 92.025188,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004941,
        "cost_usd": 0.148243,
        "makespan": 114.183522,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004127,
        "cost_usd": 0.090804,
        "makespan": 163.753397,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009722,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004486,
        "cost_usd": 0.107661,
        "makespan": 158.230044,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003191,
        "cost_usd": 0.070196,
        "makespan": 76.798458,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000542,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004969,
        "cost_usd": 0.124236,
        "makespan": 391.76168,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005001,
        "cost_usd": 0.120029,
        "makespan": 389.922123,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005046,
        "cost_usd": 0.111007,
        "makespan": 204.766641,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001138,
        "cost_usd": 0.04781,
        "makespan": 142.173946,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001361,
        "cost_usd": 0.05171,
        "makespan": 288.040624,
        "n_429": 28,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0028,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001454,
        "cost_usd": 0.058169,
        "makespan": 171.953765,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007891,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004454,
        "cost_usd": 0.07126,
        "makespan": 80.172214,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003266,
        "cost_usd": 0.052256,
        "makespan": 112.471198,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002458,
        "cost_usd": 0.054075,
        "makespan": 144.715225,
        "n_429": 14,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012951,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003299,
        "cost_usd": 0.082465,
        "makespan": 76.475723,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.833333
      },
      {
        "budget_overrun_usd": 0.018557,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003145,
        "cost_usd": 0.088071,
        "makespan": 92.601343,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001826,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002229,
        "cost_usd": 0.07134,
        "makespan": 124.042929,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002679,
        "cost_usd": 0.080363,
        "makespan": 103.570605,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002812,
        "cost_usd": 0.08435,
        "makespan": 129.580941,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002238,
        "cost_usd": 0.071602,
        "makespan": 119.294801,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003476,
        "cost_usd": 0.11122,
        "makespan": 144.186085,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003453,
        "cost_usd": 0.110509,
        "makespan": 141.457452,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003379,
        "cost_usd": 0.104742,
        "makespan": 125.391211,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.861111
      },
      {
        "budget_overrun_usd": 0.004569,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004707,
        "cost_usd": 0.103565,
        "makespan": 183.380597,
        "n_429": 24,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003907,
        "cost_usd": 0.093763,
        "makespan": 81.857493,
        "n_429": 13,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003659,
        "cost_usd": 0.080507,
        "makespan": 86.399014,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0042,
        "cost_usd": 0.155396,
        "makespan": 126.457422,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003474,
        "cost_usd": 0.142421,
        "makespan": 140.239354,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002805,
        "cost_usd": 0.115014,
        "makespan": 123.286089,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002057,
        "cost_usd": 0.086379,
        "makespan": 198.410393,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017308,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002882,
        "cost_usd": 0.121052,
        "makespan": 128.789309,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002309,
        "cost_usd": 0.092367,
        "makespan": 123.202384,
        "n_429": 14,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005151,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002963,
        "cost_usd": 0.100746,
        "makespan": 123.502454,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002702,
        "cost_usd": 0.086468,
        "makespan": 116.720722,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002701,
        "cost_usd": 0.091822,
        "makespan": 136.625512,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002788,
        "cost_usd": 0.119893,
        "makespan": 137.862251,
        "n_429": 46,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0525,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004531,
        "cost_usd": 0.176695,
        "makespan": 149.313444,
        "n_429": 31,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017131,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003287,
        "cost_usd": 0.141326,
        "makespan": 188.968798,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006744,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001574,
        "cost_usd": 0.059816,
        "makespan": 340.956681,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020139,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001927,
        "cost_usd": 0.073211,
        "makespan": 97.961512,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00097,
        "cost_usd": 0.036857,
        "makespan": 274.951089,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004701,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002529,
        "cost_usd": 0.093555,
        "makespan": 194.374749,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001836,
        "cost_usd": 0.067934,
        "makespan": 207.014632,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002019,
        "cost_usd": 0.078757,
        "makespan": 131.517481,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015157,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00281,
        "cost_usd": 0.109578,
        "makespan": 186.092681,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023924,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003381,
        "cost_usd": 0.118345,
        "makespan": 349.401171,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025216,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003068,
        "cost_usd": 0.119637,
        "makespan": 203.631542,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003826,
        "cost_usd": 0.160708,
        "makespan": 176.334736,
        "n_429": 64,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002871,
        "cost_usd": 0.132076,
        "makespan": 187.610155,
        "n_429": 53,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003509,
        "cost_usd": 0.133338,
        "makespan": 159.220755,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029384,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005736,
        "cost_usd": 0.13192,
        "makespan": 153.5301,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015655,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004728,
        "cost_usd": 0.118191,
        "makespan": 102.214413,
        "n_429": 10,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003427,
        "cost_usd": 0.085671,
        "makespan": 129.780181,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002863,
        "cost_usd": 0.088755,
        "makespan": 57.010127,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002572,
        "cost_usd": 0.074602,
        "makespan": 110.401251,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003235,
        "cost_usd": 0.09382,
        "makespan": 90.624517,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003195,
        "cost_usd": 0.086276,
        "makespan": 73.526165,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.613636
      },
      {
        "budget_overrun_usd": 0.014828,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003151,
        "cost_usd": 0.138642,
        "makespan": 242.463034,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002448,
        "cost_usd": 0.117517,
        "makespan": 208.163993,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006792,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003145,
        "cost_usd": 0.132078,
        "makespan": 145.807915,
        "n_429": 31,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002268,
        "cost_usd": 0.079394,
        "makespan": 188.143122,
        "n_429": 10,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.76087
      },
      {
        "budget_overrun_usd": 0.020989,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00318,
        "cost_usd": 0.146275,
        "makespan": 239.554385,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002964,
        "cost_usd": 0.106708,
        "makespan": 168.639707,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0023,
        "cost_usd": 0.091991,
        "makespan": 236.775154,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002632,
        "cost_usd": 0.100029,
        "makespan": 222.244316,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003511,
        "cost_usd": 0.059689,
        "makespan": 64.948085,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002776,
        "cost_usd": 0.058297,
        "makespan": 46.780923,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002666,
        "cost_usd": 0.050657,
        "makespan": 46.164103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011988,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005608,
        "cost_usd": 0.106559,
        "makespan": 75.786587,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004881,
        "cost_usd": 0.092742,
        "makespan": 45.310142,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010959,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005025,
        "cost_usd": 0.10553,
        "makespan": 105.63705,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004969,
        "cost_usd": 0.198767,
        "makespan": 328.169277,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022833,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005296,
        "cost_usd": 0.222441,
        "makespan": 248.095476,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004856,
        "cost_usd": 0.184514,
        "makespan": 207.896383,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002275,
        "cost_usd": 0.09555,
        "makespan": 155.927684,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002756,
        "cost_usd": 0.110232,
        "makespan": 125.666585,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002345,
        "cost_usd": 0.093803,
        "makespan": 148.089182,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00234,
        "cost_usd": 0.102939,
        "makespan": 312.250699,
        "n_429": 10,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02103,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002741,
        "cost_usd": 0.131585,
        "makespan": 365.659007,
        "n_429": 15,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007029,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00245,
        "cost_usd": 0.117584,
        "makespan": 217.4923,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004036,
        "cost_usd": 0.096872,
        "makespan": 110.096384,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023101,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005725,
        "cost_usd": 0.137409,
        "makespan": 95.636621,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003401,
        "cost_usd": 0.095219,
        "makespan": 102.543837,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "greedy-heft": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003562,
        "cost_usd": 0.153177,
        "makespan": 186.423521,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005148,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003771,
        "cost_usd": 0.162139,
        "makespan": 353.108604,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012364,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004131,
        "cost_usd": 0.169355,
        "makespan": 185.962135,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001441,
        "cost_usd": 0.044664,
        "makespan": 210.209011,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.96875
      },
      {
        "budget_overrun_usd": 0.012574,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00179,
        "cost_usd": 0.057273,
        "makespan": 773.935741,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00278,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001396,
        "cost_usd": 0.047479,
        "makespan": 373.777883,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006591,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002626,
        "cost_usd": 0.091925,
        "makespan": 655.712553,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.003952,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00235,
        "cost_usd": 0.089286,
        "makespan": 688.477963,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008951,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002619,
        "cost_usd": 0.094285,
        "makespan": 582.787972,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005032,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002972,
        "cost_usd": 0.10104,
        "makespan": 406.353066,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008656,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003738,
        "cost_usd": 0.104664,
        "makespan": 240.159285,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029627,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004188,
        "cost_usd": 0.125635,
        "makespan": 566.662364,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.9375
      },
      {
        "budget_overrun_usd": 0.005411,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003184,
        "cost_usd": 0.111432,
        "makespan": 546.214441,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004099,
        "cost_usd": 0.098372,
        "makespan": 80.35096,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.727273
      },
      {
        "budget_overrun_usd": 0.011759,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003365,
        "cost_usd": 0.11778,
        "makespan": 356.677043,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.048516,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005752,
        "cost_usd": 0.143804,
        "makespan": 534.876133,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.034982,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00501,
        "cost_usd": 0.13027,
        "makespan": 143.438581,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00315,
        "cost_usd": 0.094503,
        "makespan": 257.275382,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003166,
        "cost_usd": 0.053815,
        "makespan": 163.143422,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002542,
        "cost_usd": 0.048299,
        "makespan": 52.345934,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00198,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002959,
        "cost_usd": 0.056225,
        "makespan": 118.134031,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001684,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001421,
        "cost_usd": 0.034098,
        "makespan": 203.6569,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003606,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002001,
        "cost_usd": 0.03602,
        "makespan": 111.772472,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.818182
      },
      {
        "budget_overrun_usd": 0.000729,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001578,
        "cost_usd": 0.033143,
        "makespan": 127.049537,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.954545
      },
      {
        "budget_overrun_usd": 0.009658,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003689,
        "cost_usd": 0.08854,
        "makespan": 82.558956,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.96
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002666,
        "cost_usd": 0.071993,
        "makespan": 67.911493,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012811,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003668,
        "cost_usd": 0.091693,
        "makespan": 162.116513,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012358,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005159,
        "cost_usd": 0.196024,
        "makespan": 396.480384,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.024386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005475,
        "cost_usd": 0.208052,
        "makespan": 464.411059,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.04842,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006447,
        "cost_usd": 0.232086,
        "makespan": 148.7876,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00217,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004063,
        "cost_usd": 0.125958,
        "makespan": 222.164016,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008351,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004263,
        "cost_usd": 0.132139,
        "makespan": 245.051154,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02993,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004959,
        "cost_usd": 0.153718,
        "makespan": 205.728864,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020208,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00242,
        "cost_usd": 0.104068,
        "makespan": 496.103836,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.000702,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002728,
        "cost_usd": 0.084562,
        "makespan": 200.930673,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.738095
      },
      {
        "budget_overrun_usd": 0.021418,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002845,
        "cost_usd": 0.105278,
        "makespan": 520.757565,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.973684
      },
      {
        "budget_overrun_usd": 0.015296,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002232,
        "cost_usd": 0.075882,
        "makespan": 657.65432,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.894737
      },
      {
        "budget_overrun_usd": 0.012566,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001925,
        "cost_usd": 0.073152,
        "makespan": 607.249294,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004017,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001615,
        "cost_usd": 0.064603,
        "makespan": 412.459186,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.036319,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006715,
        "cost_usd": 0.114155,
        "makespan": 176.495358,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004208,
        "cost_usd": 0.071539,
        "makespan": 128.229182,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004305,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004323,
        "cost_usd": 0.082141,
        "makespan": 81.936983,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001144,
        "cost_usd": 0.024032,
        "makespan": 67.63477,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002054,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001405,
        "cost_usd": 0.029514,
        "makespan": 665.88295,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000382,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001326,
        "cost_usd": 0.027842,
        "makespan": 181.606188,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005443,
        "cost_usd": 0.081641,
        "makespan": 62.732272,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.46875
      },
      {
        "budget_overrun_usd": 0.01166,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00384,
        "cost_usd": 0.130548,
        "makespan": 232.380315,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002371,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003789,
        "cost_usd": 0.121259,
        "makespan": 123.403124,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003308,
        "cost_usd": 0.06947,
        "makespan": 64.352557,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.75
      },
      {
        "budget_overrun_usd": 0.004438,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003539,
        "cost_usd": 0.106172,
        "makespan": 479.452726,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.01127,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003767,
        "cost_usd": 0.113004,
        "makespan": 432.708668,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000263,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006135,
        "cost_usd": 0.276097,
        "makespan": 247.253283,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016538,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006221,
        "cost_usd": 0.292372,
        "makespan": 300.536552,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018631,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.007182,
        "cost_usd": 0.294465,
        "makespan": 189.335947,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000507,
        "cost_usd": 0.009131,
        "makespan": 33.946277,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001073,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000528,
        "cost_usd": 0.010568,
        "makespan": 52.611548,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000662,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000635,
        "cost_usd": 0.010157,
        "makespan": 48.65072,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011733,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006064,
        "cost_usd": 0.127348,
        "makespan": 171.915894,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027043,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006793,
        "cost_usd": 0.142658,
        "makespan": 109.980806,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006926,
        "cost_usd": 0.062331,
        "makespan": 17.339619,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.428571
      },
      {
        "budget_overrun_usd": 0.002926,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001922,
        "cost_usd": 0.069197,
        "makespan": 659.322213,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009128,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001984,
        "cost_usd": 0.075399,
        "makespan": 748.175753,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008951,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00198,
        "cost_usd": 0.075222,
        "makespan": 440.400343,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011559,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003313,
        "cost_usd": 0.102709,
        "makespan": 201.526623,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020888,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003501,
        "cost_usd": 0.112038,
        "makespan": 363.23697,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.969697
      },
      {
        "budget_overrun_usd": 0.009826,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003482,
        "cost_usd": 0.100976,
        "makespan": 270.295786,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008241,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002588,
        "cost_usd": 0.108693,
        "makespan": 192.937505,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.036192,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003416,
        "cost_usd": 0.136644,
        "makespan": 497.621456,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009453,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002617,
        "cost_usd": 0.109905,
        "makespan": 259.780852,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003996,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002116,
        "cost_usd": 0.076177,
        "makespan": 150.259984,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009346,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002038,
        "cost_usd": 0.081527,
        "makespan": 814.56835,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003615,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001995,
        "cost_usd": 0.075796,
        "makespan": 223.399987,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00284,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002118,
        "cost_usd": 0.035999,
        "makespan": 166.907776,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001813,
        "cost_usd": 0.030823,
        "makespan": 51.559534,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001881,
        "cost_usd": 0.031983,
        "makespan": 240.578355,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.039975,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004303,
        "cost_usd": 0.159214,
        "makespan": 331.013075,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00299,
        "cost_usd": 0.116596,
        "makespan": 98.620436,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008576,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003454,
        "cost_usd": 0.127815,
        "makespan": 216.420976,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008631,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002526,
        "cost_usd": 0.108637,
        "makespan": 395.486914,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.021796,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00348,
        "cost_usd": 0.121802,
        "makespan": 182.345956,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.008879,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002722,
        "cost_usd": 0.108885,
        "makespan": 146.293442,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014931,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003692,
        "cost_usd": 0.118157,
        "makespan": 260.132529,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016756,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003999,
        "cost_usd": 0.119982,
        "makespan": 218.603495,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022525,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004192,
        "cost_usd": 0.125751,
        "makespan": 514.0114,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001408,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003774,
        "cost_usd": 0.116987,
        "makespan": 119.140115,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.030321,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005031,
        "cost_usd": 0.1459,
        "makespan": 346.68413,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004535,
        "cost_usd": 0.140589,
        "makespan": 386.450679,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.067511,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004657,
        "cost_usd": 0.204889,
        "makespan": 364.808045,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010613,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003217,
        "cost_usd": 0.147991,
        "makespan": 154.039352,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.035156,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004108,
        "cost_usd": 0.172534,
        "makespan": 206.4699,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004875,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005181,
        "cost_usd": 0.119157,
        "makespan": 130.869409,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014457,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005597,
        "cost_usd": 0.128739,
        "makespan": 234.620865,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011774,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005481,
        "cost_usd": 0.126056,
        "makespan": 268.277575,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010969,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005753,
        "cost_usd": 0.189835,
        "makespan": 182.818007,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005483,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.008015,
        "cost_usd": 0.184349,
        "makespan": 84.691248,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.69697
      },
      {
        "budget_overrun_usd": 0.033877,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006078,
        "cost_usd": 0.212743,
        "makespan": 257.156521,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.044056,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004397,
        "cost_usd": 0.14951,
        "makespan": 373.83641,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004549,
        "cost_usd": 0.104633,
        "makespan": 149.062041,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.676471
      },
      {
        "budget_overrun_usd": 0.025914,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003649,
        "cost_usd": 0.131368,
        "makespan": 436.109492,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003825,
        "cost_usd": 0.160657,
        "makespan": 197.747161,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012024,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003786,
        "cost_usd": 0.174158,
        "makespan": 221.254879,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005108,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003716,
        "cost_usd": 0.167242,
        "makespan": 145.201798,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.978261
      },
      {
        "budget_overrun_usd": 0.012172,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002885,
        "cost_usd": 0.121166,
        "makespan": 512.395067,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017269,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00263,
        "cost_usd": 0.126263,
        "makespan": 840.398747,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0193,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002789,
        "cost_usd": 0.128294,
        "makespan": 292.473908,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011658,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002377,
        "cost_usd": 0.047544,
        "makespan": 227.304459,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007613,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001977,
        "cost_usd": 0.043499,
        "makespan": 210.637779,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004507,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00202,
        "cost_usd": 0.040393,
        "makespan": 138.191072,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00197,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001805,
        "cost_usd": 0.055946,
        "makespan": 146.672634,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008905,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002028,
        "cost_usd": 0.062881,
        "makespan": 230.716178,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002647,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001827,
        "cost_usd": 0.056623,
        "makespan": 294.565343,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002325,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001071,
        "cost_usd": 0.024634,
        "makespan": 252.772155,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001595,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001138,
        "cost_usd": 0.023904,
        "makespan": 307.49819,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011074,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001451,
        "cost_usd": 0.033383,
        "makespan": 627.013804,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001537,
        "cost_usd": 0.041506,
        "makespan": 114.017115,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002288,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002095,
        "cost_usd": 0.048179,
        "makespan": 173.151138,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001862,
        "cost_usd": 0.042816,
        "makespan": 97.026008,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002943,
        "cost_usd": 0.091238,
        "makespan": 132.671783,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003995,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00281,
        "cost_usd": 0.101177,
        "makespan": 284.999161,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002432,
        "cost_usd": 0.094857,
        "makespan": 84.3174,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003249,
        "cost_usd": 0.035735,
        "makespan": 105.560988,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.407407
      },
      {
        "budget_overrun_usd": 0.006919,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001902,
        "cost_usd": 0.047561,
        "makespan": 157.246918,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001143,
        "cost_usd": 0.037726,
        "makespan": 84.208913,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009114,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002484,
        "cost_usd": 0.074519,
        "makespan": 280.390441,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029686,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00317,
        "cost_usd": 0.095091,
        "makespan": 153.01773,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00218,
        "cost_usd": 0.065391,
        "makespan": 211.211377,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001849,
        "cost_usd": 0.055481,
        "makespan": 215.69131,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002279,
        "cost_usd": 0.045586,
        "makespan": 241.7973,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.769231
      },
      {
        "budget_overrun_usd": 0.00526,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001919,
        "cost_usd": 0.053741,
        "makespan": 153.708366,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017906,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00431,
        "cost_usd": 0.168088,
        "makespan": 424.583437,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.975
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006096,
        "cost_usd": 0.146293,
        "makespan": 160.685821,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.571429
      },
      {
        "budget_overrun_usd": 0.05809,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004959,
        "cost_usd": 0.208272,
        "makespan": 494.355565,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002005,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000959,
        "cost_usd": 0.015337,
        "makespan": 159.022757,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004206,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001096,
        "cost_usd": 0.017538,
        "makespan": 306.499613,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003962,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001081,
        "cost_usd": 0.017294,
        "makespan": 168.894103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00494,
        "cost_usd": 0.093863,
        "makespan": 90.326311,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007701,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004888,
        "cost_usd": 0.102641,
        "makespan": 345.363527,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027944,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005852,
        "cost_usd": 0.122884,
        "makespan": 625.114034,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005407,
        "cost_usd": 0.232485,
        "makespan": 479.635205,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005253,
        "cost_usd": 0.225862,
        "makespan": 160.736367,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009102,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005918,
        "cost_usd": 0.242641,
        "makespan": 226.474159,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.953488
      },
      {
        "budget_overrun_usd": 0.02206,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004276,
        "cost_usd": 0.132568,
        "makespan": 322.830695,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022189,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004147,
        "cost_usd": 0.132697,
        "makespan": 387.191129,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.914286
      },
      {
        "budget_overrun_usd": 0.021447,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00455,
        "cost_usd": 0.131955,
        "makespan": 295.89334,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.935484
      },
      {
        "budget_overrun_usd": 0.010507,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003502,
        "cost_usd": 0.084049,
        "makespan": 66.638792,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.857143
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002841,
        "cost_usd": 0.07103,
        "makespan": 61.951077,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.892857
      },
      {
        "budget_overrun_usd": 0.007268,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002525,
        "cost_usd": 0.08081,
        "makespan": 178.273084,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.008357,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00408,
        "cost_usd": 0.150968,
        "makespan": 406.004922,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.044819,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004806,
        "cost_usd": 0.18743,
        "makespan": 269.665425,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003845,
        "cost_usd": 0.142256,
        "makespan": 78.29067,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012491,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004191,
        "cost_usd": 0.134116,
        "makespan": 415.260958,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 2,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022353,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004499,
        "cost_usd": 0.143978,
        "makespan": 281.602311,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.011305,
        "cost_usd": 0.101742,
        "makespan": 49.464052,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.264706
      },
      {
        "budget_overrun_usd": 0.003509,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001951,
        "cost_usd": 0.076098,
        "makespan": 399.506902,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015806,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002326,
        "cost_usd": 0.088395,
        "makespan": 359.795508,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.974359
      },
      {
        "budget_overrun_usd": 0.020581,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002167,
        "cost_usd": 0.09317,
        "makespan": 502.32349,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 2,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004804,
        "cost_usd": 0.134525,
        "makespan": 78.549245,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.050577,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.007189,
        "cost_usd": 0.201305,
        "makespan": 249.461438,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022224,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005765,
        "cost_usd": 0.172952,
        "makespan": 251.272709,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013381,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00506,
        "cost_usd": 0.11132,
        "makespan": 194.990461,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027337,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00522,
        "cost_usd": 0.125276,
        "makespan": 119.506929,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.0044,
        "cost_usd": 0.096809,
        "makespan": 137.391851,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019245,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005718,
        "cost_usd": 0.142939,
        "makespan": 247.547361,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.018791,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005937,
        "cost_usd": 0.142485,
        "makespan": 240.624464,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013078,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006217,
        "cost_usd": 0.136772,
        "makespan": 105.322978,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001563,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001423,
        "cost_usd": 0.056932,
        "makespan": 124.765748,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005743,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001608,
        "cost_usd": 0.061112,
        "makespan": 512.210895,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006296,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001542,
        "cost_usd": 0.061665,
        "makespan": 450.256394,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017731,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005069,
        "cost_usd": 0.0811,
        "makespan": 104.963766,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000458,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003989,
        "cost_usd": 0.063827,
        "makespan": 108.322315,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004356,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003078,
        "cost_usd": 0.067725,
        "makespan": 267.001177,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006106,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003025,
        "cost_usd": 0.07562,
        "makespan": 120.596609,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.833333
      },
      {
        "budget_overrun_usd": 0.00288,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002586,
        "cost_usd": 0.072394,
        "makespan": 153.889773,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013826,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002604,
        "cost_usd": 0.08334,
        "makespan": 312.931601,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009829,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003295,
        "cost_usd": 0.098854,
        "makespan": 396.685735,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014359,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003446,
        "cost_usd": 0.103384,
        "makespan": 225.949456,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002977,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002875,
        "cost_usd": 0.092002,
        "makespan": 407.282716,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003214,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004176,
        "cost_usd": 0.133628,
        "makespan": 111.338172,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015552,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004561,
        "cost_usd": 0.145966,
        "makespan": 212.588639,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001251,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004247,
        "cost_usd": 0.131665,
        "makespan": 174.06115,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.861111
      },
      {
        "budget_overrun_usd": 0.001137,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004551,
        "cost_usd": 0.100133,
        "makespan": 111.845401,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015044,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004752,
        "cost_usd": 0.11404,
        "makespan": 103.961238,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004198,
        "cost_usd": 0.092364,
        "makespan": 68.5081,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028774,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005165,
        "cost_usd": 0.191123,
        "makespan": 341.013927,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007235,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004136,
        "cost_usd": 0.169584,
        "makespan": 267.151721,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00365,
        "cost_usd": 0.149655,
        "makespan": 85.796738,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006221,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002618,
        "cost_usd": 0.109965,
        "makespan": 570.328335,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002515,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00253,
        "cost_usd": 0.106259,
        "makespan": 412.642755,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014046,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002945,
        "cost_usd": 0.11779,
        "makespan": 321.396749,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003182,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002905,
        "cost_usd": 0.098777,
        "makespan": 167.996198,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009175,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003274,
        "cost_usd": 0.10477,
        "makespan": 86.013658,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019932,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003398,
        "cost_usd": 0.115527,
        "makespan": 170.068278,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02387,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003443,
        "cost_usd": 0.148065,
        "makespan": 294.413791,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.04265,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004278,
        "cost_usd": 0.166845,
        "makespan": 317.265715,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.038479,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003783,
        "cost_usd": 0.162674,
        "makespan": 405.921478,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015661,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001809,
        "cost_usd": 0.068733,
        "makespan": 701.336994,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004593,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001517,
        "cost_usd": 0.057665,
        "makespan": 454.730399,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000994,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001423,
        "cost_usd": 0.054066,
        "makespan": 291.332168,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.023587,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003039,
        "cost_usd": 0.112441,
        "makespan": 448.122859,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002332,
        "cost_usd": 0.086301,
        "makespan": 476.318931,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012931,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00261,
        "cost_usd": 0.101785,
        "makespan": 478.596073,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014379,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002863,
        "cost_usd": 0.1088,
        "makespan": 723.579434,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.974359
      },
      {
        "budget_overrun_usd": 0.010169,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002827,
        "cost_usd": 0.10459,
        "makespan": 836.76349,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002924,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002631,
        "cost_usd": 0.097345,
        "makespan": 385.979941,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.948718
      },
      {
        "budget_overrun_usd": 0.017865,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004501,
        "cost_usd": 0.189024,
        "makespan": 306.76002,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003629,
        "cost_usd": 0.166914,
        "makespan": 144.842044,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 6.6e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004506,
        "cost_usd": 0.171225,
        "makespan": 269.893733,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.039231,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006164,
        "cost_usd": 0.141767,
        "makespan": 245.658824,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004221,
        "cost_usd": 0.105536,
        "makespan": 99.332701,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003995,
        "cost_usd": 0.099885,
        "makespan": 84.304494,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007343,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003277,
        "cost_usd": 0.101584,
        "makespan": 220.480447,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003225,
        "cost_usd": 0.093524,
        "makespan": 84.659838,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018762,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003897,
        "cost_usd": 0.113003,
        "makespan": 102.36061,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007389,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00328,
        "cost_usd": 0.131203,
        "makespan": 681.939309,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.909091
      },
      {
        "budget_overrun_usd": 0.01391,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00313,
        "cost_usd": 0.137724,
        "makespan": 297.278922,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002577,
        "cost_usd": 0.123688,
        "makespan": 442.543952,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003965,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003077,
        "cost_usd": 0.129251,
        "makespan": 148.907771,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00333,
        "cost_usd": 0.116551,
        "makespan": 151.991484,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.76087
      },
      {
        "budget_overrun_usd": 0.04434,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003945,
        "cost_usd": 0.169626,
        "makespan": 307.292459,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.934783
      },
      {
        "budget_overrun_usd": 0.014956,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003625,
        "cost_usd": 0.130505,
        "makespan": 478.225443,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00288,
        "cost_usd": 0.115191,
        "makespan": 202.667959,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007185,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00323,
        "cost_usd": 0.122734,
        "makespan": 267.611214,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003628,
        "cost_usd": 0.061684,
        "makespan": 46.877902,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003555,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003179,
        "cost_usd": 0.066761,
        "makespan": 80.255408,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003313,
        "cost_usd": 0.062943,
        "makespan": 40.293139,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.033968,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006765,
        "cost_usd": 0.128539,
        "makespan": 79.415788,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004553,
        "cost_usd": 0.086514,
        "makespan": 45.310142,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021984,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00555,
        "cost_usd": 0.116555,
        "makespan": 131.604132,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.032053,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005792,
        "cost_usd": 0.231661,
        "makespan": 420.346715,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.036902,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005631,
        "cost_usd": 0.23651,
        "makespan": 499.691314,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012631,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005585,
        "cost_usd": 0.212239,
        "makespan": 370.975216,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007689,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002897,
        "cost_usd": 0.121673,
        "makespan": 475.222588,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003325,
        "cost_usd": 0.132996,
        "makespan": 236.468251,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007313,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003192,
        "cost_usd": 0.121297,
        "makespan": 351.648779,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 0.95
      },
      {
        "budget_overrun_usd": 0.015235,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002859,
        "cost_usd": 0.12579,
        "makespan": 333.853256,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.022903,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00278,
        "cost_usd": 0.133458,
        "makespan": 479.651141,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00192,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002343,
        "cost_usd": 0.112475,
        "makespan": 264.277213,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004469,
        "cost_usd": 0.107267,
        "makespan": 83.607485,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.040035,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006431,
        "cost_usd": 0.154343,
        "makespan": 230.543412,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000362,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004095,
        "cost_usd": 0.11467,
        "makespan": 151.826462,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "llm-router-mock": [
      {
        "budget_overrun_usd": 0.746849,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02102,
        "cost_usd": 0.90384,
        "makespan": 247.736229,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.876109,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024026,
        "cost_usd": 1.0331,
        "makespan": 254.548307,
        "n_429": 48,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.775441,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022742,
        "cost_usd": 0.932432,
        "makespan": 273.166089,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.656677,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021918,
        "cost_usd": 0.701376,
        "makespan": 183.813274,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.754113,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024963,
        "cost_usd": 0.798812,
        "makespan": 266.7391,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.731105,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022818,
        "cost_usd": 0.775804,
        "makespan": 208.888733,
        "n_429": 56,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.68755,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020339,
        "cost_usd": 0.772884,
        "makespan": 190.819769,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.71421,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021041,
        "cost_usd": 0.799544,
        "makespan": 177.272731,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.735618,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022804,
        "cost_usd": 0.820952,
        "makespan": 170.900508,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.683664,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022932,
        "cost_usd": 0.779672,
        "makespan": 208.095829,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.633352,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026049,
        "cost_usd": 0.72936,
        "makespan": 150.77594,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.719668,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02549,
        "cost_usd": 0.815676,
        "makespan": 273.294938,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.708639,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023276,
        "cost_usd": 0.81466,
        "makespan": 243.011745,
        "n_429": 50,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.668499,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02347,
        "cost_usd": 0.77452,
        "makespan": 180.880242,
        "n_429": 47,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.660323,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021896,
        "cost_usd": 0.766344,
        "makespan": 191.438076,
        "n_429": 47,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.702732,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030693,
        "cost_usd": 0.79802,
        "makespan": 192.054344,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.617436,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027412,
        "cost_usd": 0.712724,
        "makespan": 221.562915,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.694164,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026315,
        "cost_usd": 0.789452,
        "makespan": 160.69053,
        "n_429": 43,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.364075,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024607,
        "cost_usd": 0.41832,
        "makespan": 123.922652,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.391215,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021212,
        "cost_usd": 0.44546,
        "makespan": 113.120434,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.420031,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024962,
        "cost_usd": 0.474276,
        "makespan": 149.944668,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.366038,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.015325,
        "cost_usd": 0.398452,
        "makespan": 101.106349,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.420374,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018866,
        "cost_usd": 0.452788,
        "makespan": 115.811284,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.375786,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018555,
        "cost_usd": 0.4082,
        "makespan": 117.366061,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.470426,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021972,
        "cost_usd": 0.549308,
        "makespan": 129.200542,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.420234,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018486,
        "cost_usd": 0.499116,
        "makespan": 125.758056,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.583642,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026501,
        "cost_usd": 0.662524,
        "makespan": 190.055204,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.881926,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028042,
        "cost_usd": 1.065592,
        "makespan": 281.817293,
        "n_429": 46,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.78345,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02545,
        "cost_usd": 0.967116,
        "makespan": 254.643354,
        "n_429": 49,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.761618,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026258,
        "cost_usd": 0.945284,
        "makespan": 264.143462,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.567108,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022287,
        "cost_usd": 0.690896,
        "makespan": 191.85284,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.563912,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022184,
        "cost_usd": 0.6877,
        "makespan": 173.264626,
        "n_429": 42,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.603236,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023452,
        "cost_usd": 0.727024,
        "makespan": 202.140923,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.865228,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022597,
        "cost_usd": 0.949088,
        "makespan": 208.732186,
        "n_429": 64,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.83882,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023067,
        "cost_usd": 0.92268,
        "makespan": 203.884807,
        "n_429": 58,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.831916,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022894,
        "cost_usd": 0.915776,
        "makespan": 219.300246,
        "n_429": 46,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.764886,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020637,
        "cost_usd": 0.825472,
        "makespan": 223.160229,
        "n_429": 50,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.854558,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024083,
        "cost_usd": 0.915144,
        "makespan": 260.623315,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.803362,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022735,
        "cost_usd": 0.863948,
        "makespan": 209.512795,
        "n_429": 48,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.343036,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024757,
        "cost_usd": 0.420872,
        "makespan": 104.774931,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.368128,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026233,
        "cost_usd": 0.445964,
        "makespan": 167.677667,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.316152,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020736,
        "cost_usd": 0.393988,
        "makespan": 97.125524,
        "n_429": 14,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.542968,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027163,
        "cost_usd": 0.570428,
        "makespan": 128.917969,
        "n_429": 24,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.621692,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030912,
        "cost_usd": 0.649152,
        "makespan": 215.53155,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.531516,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026618,
        "cost_usd": 0.558976,
        "makespan": 144.337102,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.566088,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020146,
        "cost_usd": 0.684976,
        "makespan": 142.436915,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.630704,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022047,
        "cost_usd": 0.749592,
        "makespan": 157.780276,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.546896,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020806,
        "cost_usd": 0.665784,
        "makespan": 144.51678,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.521306,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022251,
        "cost_usd": 0.62304,
        "makespan": 170.856907,
        "n_429": 30,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.715854,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027253,
        "cost_usd": 0.817588,
        "makespan": 251.634348,
        "n_429": 43,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.641594,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024778,
        "cost_usd": 0.743328,
        "makespan": 184.460126,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.013826,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028659,
        "cost_usd": 1.28966,
        "makespan": 395.966879,
        "n_429": 72,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.953518,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027319,
        "cost_usd": 1.229352,
        "makespan": 320.927045,
        "n_429": 64,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.95663,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.03006,
        "cost_usd": 1.232464,
        "makespan": 294.259004,
        "n_429": 63,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.289177,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.016593,
        "cost_usd": 0.298672,
        "makespan": 67.387208,
        "n_429": 12,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.301261,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.015538,
        "cost_usd": 0.310756,
        "makespan": 63.764596,
        "n_429": 13,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.300153,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019353,
        "cost_usd": 0.309648,
        "makespan": 69.616901,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.488641,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028774,
        "cost_usd": 0.604256,
        "makespan": 181.370263,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.566177,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.032466,
        "cost_usd": 0.681792,
        "makespan": 193.818731,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.457937,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027312,
        "cost_usd": 0.573552,
        "makespan": 125.827837,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.058909,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02961,
        "cost_usd": 1.12518,
        "makespan": 275.266706,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.269537,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.035153,
        "cost_usd": 1.335808,
        "makespan": 339.910209,
        "n_429": 79,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.069349,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029885,
        "cost_usd": 1.13562,
        "makespan": 311.303399,
        "n_429": 61,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.57959,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023129,
        "cost_usd": 0.67074,
        "makespan": 178.615494,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.65473,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022602,
        "cost_usd": 0.74588,
        "makespan": 209.502003,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.619938,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02452,
        "cost_usd": 0.711088,
        "makespan": 170.905127,
        "n_429": 37,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.674912,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018461,
        "cost_usd": 0.775364,
        "makespan": 184.150514,
        "n_429": 50,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.805356,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022645,
        "cost_usd": 0.905808,
        "makespan": 231.58841,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.745716,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020147,
        "cost_usd": 0.846168,
        "makespan": 205.891331,
        "n_429": 48,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.930063,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026375,
        "cost_usd": 1.002244,
        "makespan": 234.693238,
        "n_429": 47,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.974335,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026163,
        "cost_usd": 1.046516,
        "makespan": 295.776454,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.932551,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02644,
        "cost_usd": 1.004732,
        "makespan": 261.50203,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.427453,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024243,
        "cost_usd": 0.460612,
        "makespan": 125.151799,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.403781,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025702,
        "cost_usd": 0.43694,
        "makespan": 101.82257,
        "n_429": 11,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.360097,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023133,
        "cost_usd": 0.393256,
        "makespan": 89.815091,
        "n_429": 10,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.881581,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027049,
        "cost_usd": 1.00082,
        "makespan": 237.556312,
        "n_429": 65,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.707053,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021187,
        "cost_usd": 0.826292,
        "makespan": 217.917555,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.782513,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024372,
        "cost_usd": 0.901752,
        "makespan": 243.02957,
        "n_429": 42,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.78645,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021106,
        "cost_usd": 0.886456,
        "makespan": 199.067121,
        "n_429": 43,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.758562,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020442,
        "cost_usd": 0.858568,
        "makespan": 290.489204,
        "n_429": 49,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.731858,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020797,
        "cost_usd": 0.831864,
        "makespan": 212.96372,
        "n_429": 47,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.61277,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022375,
        "cost_usd": 0.715996,
        "makespan": 195.357624,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.679354,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024456,
        "cost_usd": 0.78258,
        "makespan": 245.78738,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.661846,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027324,
        "cost_usd": 0.765072,
        "makespan": 163.283981,
        "n_429": 24,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.663901,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025145,
        "cost_usd": 0.77948,
        "makespan": 263.310758,
        "n_429": 63,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.659257,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026718,
        "cost_usd": 0.774836,
        "makespan": 198.55037,
        "n_429": 46,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.661597,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023551,
        "cost_usd": 0.777176,
        "makespan": 210.838261,
        "n_429": 55,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.92883,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023178,
        "cost_usd": 1.066208,
        "makespan": 290.054611,
        "n_429": 60,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.914302,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022863,
        "cost_usd": 1.05168,
        "makespan": 225.207792,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.778326,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021802,
        "cost_usd": 0.915704,
        "makespan": 231.274009,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.53229,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028112,
        "cost_usd": 0.646572,
        "makespan": 144.185225,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.45791,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024878,
        "cost_usd": 0.572192,
        "makespan": 112.786239,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.544162,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028628,
        "cost_usd": 0.658444,
        "makespan": 177.522072,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.46597,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01954,
        "cost_usd": 0.644836,
        "makespan": 146.379214,
        "n_429": 37,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.508626,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020833,
        "cost_usd": 0.687492,
        "makespan": 193.029054,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.58637,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021864,
        "cost_usd": 0.765236,
        "makespan": 156.474354,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.907114,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029781,
        "cost_usd": 1.012568,
        "makespan": 217.347571,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.87619,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028872,
        "cost_usd": 0.981644,
        "makespan": 257.81519,
        "n_429": 49,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.91933,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030141,
        "cost_usd": 1.024784,
        "makespan": 213.593271,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.788594,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022636,
        "cost_usd": 0.950728,
        "makespan": 223.577218,
        "n_429": 42,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.911786,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022373,
        "cost_usd": 1.07392,
        "makespan": 266.565281,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.924834,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02363,
        "cost_usd": 1.086968,
        "makespan": 259.95309,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.039958,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026113,
        "cost_usd": 1.148952,
        "makespan": 281.052149,
        "n_429": 62,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.153042,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026292,
        "cost_usd": 1.262036,
        "makespan": 300.444227,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.046418,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026259,
        "cost_usd": 1.155412,
        "makespan": 325.596904,
        "n_429": 67,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.490866,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026338,
        "cost_usd": 0.526752,
        "makespan": 120.455599,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.500302,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024372,
        "cost_usd": 0.536188,
        "makespan": 138.57324,
        "n_429": 16,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.46033,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022555,
        "cost_usd": 0.496216,
        "makespan": 138.269432,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.492268,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.017621,
        "cost_usd": 0.546244,
        "makespan": 146.156167,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.525256,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.017552,
        "cost_usd": 0.579232,
        "makespan": 138.185728,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.613652,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020231,
        "cost_usd": 0.667628,
        "makespan": 145.201716,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.571607,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025822,
        "cost_usd": 0.593916,
        "makespan": 192.012476,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.464103,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023162,
        "cost_usd": 0.486412,
        "makespan": 123.831674,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.611087,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027539,
        "cost_usd": 0.633396,
        "makespan": 201.390698,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.550233,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022079,
        "cost_usd": 0.596124,
        "makespan": 226.388425,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.740561,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.034194,
        "cost_usd": 0.786452,
        "makespan": 214.571647,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.642661,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029937,
        "cost_usd": 0.688552,
        "makespan": 197.334561,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.55951,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021184,
        "cost_usd": 0.656692,
        "makespan": 152.868699,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.69971,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021538,
        "cost_usd": 0.796892,
        "makespan": 219.470793,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.627294,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018576,
        "cost_usd": 0.724476,
        "makespan": 180.410753,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.554246,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023796,
        "cost_usd": 0.594888,
        "makespan": 175.984299,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.528386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022761,
        "cost_usd": 0.569028,
        "makespan": 132.436211,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.550098,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019056,
        "cost_usd": 0.59074,
        "makespan": 167.416784,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.918187,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.032786,
        "cost_usd": 0.983592,
        "makespan": 255.808001,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.846151,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030385,
        "cost_usd": 0.911556,
        "makespan": 234.986157,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.803419,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027151,
        "cost_usd": 0.868824,
        "makespan": 276.456195,
        "n_429": 44,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.803631,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028404,
        "cost_usd": 0.852112,
        "makespan": 203.604265,
        "n_429": 46,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.829715,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.031364,
        "cost_usd": 0.878196,
        "makespan": 197.295725,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.665999,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025517,
        "cost_usd": 0.71448,
        "makespan": 186.711498,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.99991,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028752,
        "cost_usd": 1.150092,
        "makespan": 324.902964,
        "n_429": 75,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.782282,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021192,
        "cost_usd": 0.932464,
        "makespan": 241.412616,
        "n_429": 58,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.157466,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.032691,
        "cost_usd": 1.307648,
        "makespan": 363.488858,
        "n_429": 73,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.394164,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025469,
        "cost_usd": 0.407496,
        "makespan": 76.661806,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.300292,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019602,
        "cost_usd": 0.313624,
        "makespan": 78.590233,
        "n_429": 14,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.252912,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01664,
        "cost_usd": 0.266244,
        "makespan": 44.537167,
        "n_429": 9,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.421848,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024609,
        "cost_usd": 0.516788,
        "makespan": 112.44879,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.469468,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026877,
        "cost_usd": 0.564408,
        "makespan": 131.792943,
        "n_429": 13,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.65806,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.035857,
        "cost_usd": 0.753,
        "makespan": 253.205011,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.143105,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.032015,
        "cost_usd": 1.376644,
        "makespan": 322.724375,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.939605,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02607,
        "cost_usd": 1.173144,
        "makespan": 288.796096,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.075765,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030449,
        "cost_usd": 1.309304,
        "makespan": 321.504509,
        "n_429": 69,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.696128,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024444,
        "cost_usd": 0.806636,
        "makespan": 221.580736,
        "n_429": 53,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.688284,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022823,
        "cost_usd": 0.798792,
        "makespan": 184.606311,
        "n_429": 46,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.743936,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027563,
        "cost_usd": 0.854444,
        "makespan": 189.03594,
        "n_429": 49,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.422082,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.016521,
        "cost_usd": 0.495624,
        "makespan": 111.190782,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.309402,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.013677,
        "cost_usd": 0.382944,
        "makespan": 84.838195,
        "n_429": 19,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.402962,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.014891,
        "cost_usd": 0.476504,
        "makespan": 132.469168,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.563489,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019084,
        "cost_usd": 0.7061,
        "makespan": 218.875385,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.612825,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01937,
        "cost_usd": 0.755436,
        "makespan": 269.89681,
        "n_429": 69,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.514681,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.01878,
        "cost_usd": 0.657292,
        "makespan": 223.140571,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.841539,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.030099,
        "cost_usd": 0.963164,
        "makespan": 249.657412,
        "n_429": 55,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.795091,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028647,
        "cost_usd": 0.916716,
        "makespan": 206.688766,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.766799,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024678,
        "cost_usd": 0.888424,
        "makespan": 259.121719,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.985679,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027135,
        "cost_usd": 1.058268,
        "makespan": 307.238217,
        "n_429": 64,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.004751,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027624,
        "cost_usd": 1.07734,
        "makespan": 241.215601,
        "n_429": 65,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.991963,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025965,
        "cost_usd": 1.064552,
        "makespan": 317.24047,
        "n_429": 62,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.436684,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020979,
        "cost_usd": 0.587412,
        "makespan": 161.29535,
        "n_429": 21,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.632152,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02796,
        "cost_usd": 0.78288,
        "makespan": 211.904963,
        "n_429": 29,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.599828,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023455,
        "cost_usd": 0.750556,
        "makespan": 177.527987,
        "n_429": 32,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.412513,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023202,
        "cost_usd": 0.510452,
        "makespan": 140.356168,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.488753,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024445,
        "cost_usd": 0.586692,
        "makespan": 146.498629,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.345925,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020176,
        "cost_usd": 0.443864,
        "makespan": 130.706173,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.737434,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.03312,
        "cost_usd": 0.861128,
        "makespan": 272.510921,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.61791,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0309,
        "cost_usd": 0.741604,
        "makespan": 243.793136,
        "n_429": 36,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.496102,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.03099,
        "cost_usd": 0.619796,
        "makespan": 229.91222,
        "n_429": 35,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.710907,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019157,
        "cost_usd": 0.766276,
        "makespan": 189.724959,
        "n_429": 65,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.795559,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021273,
        "cost_usd": 0.850928,
        "makespan": 237.953795,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.738427,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019845,
        "cost_usd": 0.793796,
        "makespan": 230.875516,
        "n_429": 55,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.461443,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.032801,
        "cost_usd": 0.524812,
        "makespan": 166.351755,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.529579,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.032942,
        "cost_usd": 0.592948,
        "makespan": 191.296914,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.466203,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026479,
        "cost_usd": 0.529572,
        "makespan": 151.261406,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.590438,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020623,
        "cost_usd": 0.659952,
        "makespan": 207.041762,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.524322,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021208,
        "cost_usd": 0.593836,
        "makespan": 184.943816,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.590062,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021986,
        "cost_usd": 0.659576,
        "makespan": 236.403029,
        "n_429": 45,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.682171,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025707,
        "cost_usd": 0.771196,
        "makespan": 219.420234,
        "n_429": 38,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.692895,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026064,
        "cost_usd": 0.78192,
        "makespan": 184.369773,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.667791,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023651,
        "cost_usd": 0.756816,
        "makespan": 218.503755,
        "n_429": 42,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.87589,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.031447,
        "cost_usd": 1.006304,
        "makespan": 327.573704,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.737142,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.027111,
        "cost_usd": 0.867556,
        "makespan": 260.018008,
        "n_429": 41,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.77157,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025055,
        "cost_usd": 0.901984,
        "makespan": 242.33051,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.399524,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024926,
        "cost_usd": 0.49852,
        "makespan": 124.862882,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.443016,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024637,
        "cost_usd": 0.542012,
        "makespan": 139.318611,
        "n_429": 23,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.361544,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020934,
        "cost_usd": 0.46054,
        "makespan": 131.41417,
        "n_429": 26,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.771691,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025244,
        "cost_usd": 0.93404,
        "makespan": 268.781301,
        "n_429": 65,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.702095,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021084,
        "cost_usd": 0.864444,
        "makespan": 207.672211,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.672215,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020355,
        "cost_usd": 0.834564,
        "makespan": 192.400413,
        "n_429": 47,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.852892,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022777,
        "cost_usd": 0.956636,
        "makespan": 233.692478,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.763664,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020653,
        "cost_usd": 0.867408,
        "makespan": 209.365972,
        "n_429": 70,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.941324,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026127,
        "cost_usd": 1.045068,
        "makespan": 254.451791,
        "n_429": 63,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.724037,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022768,
        "cost_usd": 0.819632,
        "makespan": 248.010598,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.663241,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023714,
        "cost_usd": 0.758836,
        "makespan": 226.501681,
        "n_429": 48,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.768469,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025414,
        "cost_usd": 0.864064,
        "makespan": 236.164996,
        "n_429": 46,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.803877,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021583,
        "cost_usd": 0.928072,
        "makespan": 290.833765,
        "n_429": 72,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.877017,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.025672,
        "cost_usd": 1.001212,
        "makespan": 312.12484,
        "n_429": 64,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.868017,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.0242,
        "cost_usd": 0.992212,
        "makespan": 277.006353,
        "n_429": 70,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.95356,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.02649,
        "cost_usd": 1.006632,
        "makespan": 279.460058,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.842156,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023559,
        "cost_usd": 0.895228,
        "makespan": 222.218762,
        "n_429": 57,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.81314,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022795,
        "cost_usd": 0.866212,
        "makespan": 233.574837,
        "n_429": 53,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.80871,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024258,
        "cost_usd": 0.897564,
        "makespan": 221.195295,
        "n_429": 66,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.684306,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020896,
        "cost_usd": 0.77316,
        "makespan": 189.133792,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.780682,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022296,
        "cost_usd": 0.869536,
        "makespan": 265.150273,
        "n_429": 65,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.023919,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028675,
        "cost_usd": 1.11834,
        "makespan": 298.820309,
        "n_429": 56,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.885571,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028,
        "cost_usd": 0.979992,
        "makespan": 241.450702,
        "n_429": 58,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.999223,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028042,
        "cost_usd": 1.093644,
        "makespan": 289.157076,
        "n_429": 68,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.952813,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026761,
        "cost_usd": 1.123972,
        "makespan": 251.487376,
        "n_429": 60,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.851301,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023238,
        "cost_usd": 1.02246,
        "makespan": 262.275442,
        "n_429": 80,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.818385,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026041,
        "cost_usd": 0.989544,
        "makespan": 257.786258,
        "n_429": 51,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.568476,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029174,
        "cost_usd": 0.671012,
        "makespan": 173.938055,
        "n_429": 31,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.60586,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028336,
        "cost_usd": 0.708396,
        "makespan": 175.497423,
        "n_429": 34,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.605236,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028311,
        "cost_usd": 0.707772,
        "makespan": 180.820666,
        "n_429": 40,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.435143,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.017077,
        "cost_usd": 0.529384,
        "makespan": 134.691886,
        "n_429": 37,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.536763,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021759,
        "cost_usd": 0.631004,
        "makespan": 118.498587,
        "n_429": 31,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.507831,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020761,
        "cost_usd": 0.602072,
        "makespan": 159.596554,
        "n_429": 27,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.916914,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022625,
        "cost_usd": 1.040728,
        "makespan": 242.916226,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.105446,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026723,
        "cost_usd": 1.22926,
        "makespan": 306.565842,
        "n_429": 55,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.993714,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024294,
        "cost_usd": 1.117528,
        "makespan": 358.757942,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.679682,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019166,
        "cost_usd": 0.804968,
        "makespan": 253.119418,
        "n_429": 70,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.744158,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018901,
        "cost_usd": 0.869444,
        "makespan": 216.720231,
        "n_429": 59,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.890282,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022078,
        "cost_usd": 1.015568,
        "makespan": 235.331237,
        "n_429": 77,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.824123,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.026102,
        "cost_usd": 0.939672,
        "makespan": 296.154107,
        "n_429": 39,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.763551,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021978,
        "cost_usd": 0.8791,
        "makespan": 179.047119,
        "n_429": 47,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.744527,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022634,
        "cost_usd": 0.860076,
        "makespan": 206.404068,
        "n_429": 50,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.227738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019396,
        "cost_usd": 0.290944,
        "makespan": 57.684209,
        "n_429": 7,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.33077,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.018761,
        "cost_usd": 0.393976,
        "makespan": 91.474433,
        "n_429": 20,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.252458,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.016614,
        "cost_usd": 0.315664,
        "makespan": 59.537718,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.350953,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023449,
        "cost_usd": 0.445524,
        "makespan": 139.289264,
        "n_429": 18,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.287605,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020115,
        "cost_usd": 0.382176,
        "makespan": 104.099578,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.420377,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022389,
        "cost_usd": 0.514948,
        "makespan": 148.621494,
        "n_429": 33,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.986076,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028231,
        "cost_usd": 1.185684,
        "makespan": 324.621851,
        "n_429": 48,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.989968,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028323,
        "cost_usd": 1.189576,
        "makespan": 275.164064,
        "n_429": 77,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.86586,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.028039,
        "cost_usd": 1.065468,
        "makespan": 232.195772,
        "n_429": 52,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.75528,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021732,
        "cost_usd": 0.869264,
        "makespan": 219.133997,
        "n_429": 61,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.690288,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.020107,
        "cost_usd": 0.804272,
        "makespan": 228.51976,
        "n_429": 64,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.66676,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019519,
        "cost_usd": 0.780744,
        "makespan": 235.137446,
        "n_429": 64,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.934561,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.023753,
        "cost_usd": 1.045116,
        "makespan": 239.548536,
        "n_429": 53,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 1.048605,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.024149,
        "cost_usd": 1.15916,
        "makespan": 316.046201,
        "n_429": 75,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.943337,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.021956,
        "cost_usd": 1.053892,
        "makespan": 273.913255,
        "n_429": 78,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.421056,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.022307,
        "cost_usd": 0.535364,
        "makespan": 128.776431,
        "n_429": 17,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.594336,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.029527,
        "cost_usd": 0.708644,
        "makespan": 167.829919,
        "n_429": 22,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.418072,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.019014,
        "cost_usd": 0.53238,
        "makespan": 115.029145,
        "n_429": 25,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 0,
        "n_unplanned": null,
        "solver_det_time": 0,
        "success_rate": 1.0
      }
    ],
    "ortools-rolling": [
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003143,
        "cost_usd": 0.135141,
        "makespan": 186.423521,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.076577,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003422,
        "cost_usd": 0.147139,
        "makespan": 140.304862,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.115039,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004217,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003932,
        "cost_usd": 0.161208,
        "makespan": 128.037656,
        "n_429": 3,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.074687,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001154,
        "cost_usd": 0.03577,
        "makespan": 87.840342,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.009342,
        "success_rate": 0.96875
      },
      {
        "budget_overrun_usd": 0.000428,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00141,
        "cost_usd": 0.045127,
        "makespan": 383.277874,
        "n_429": 3,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.017763,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001249,
        "cost_usd": 0.04248,
        "makespan": 129.336439,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.019412,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002357,
        "cost_usd": 0.08249,
        "makespan": 92.389232,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.014964,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002186,
        "cost_usd": 0.083056,
        "makespan": 254.833575,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.016769,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00225,
        "cost_usd": 0.080991,
        "makespan": 112.62989,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.016354,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002492,
        "cost_usd": 0.084725,
        "makespan": 229.559096,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.009931,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003159,
        "cost_usd": 0.088439,
        "makespan": 161.383412,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.007862,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011166,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003349,
        "cost_usd": 0.107174,
        "makespan": 144.957311,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.009583,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002618,
        "cost_usd": 0.091626,
        "makespan": 93.080279,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.053006,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003126,
        "cost_usd": 0.07503,
        "makespan": 81.201496,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.039754,
        "success_rate": 0.727273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002764,
        "cost_usd": 0.096751,
        "makespan": 83.979152,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.074553,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028477,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004951,
        "cost_usd": 0.123765,
        "makespan": 405.073361,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.009702,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.012584,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004149,
        "cost_usd": 0.107872,
        "makespan": 87.050537,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.013137,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002287,
        "cost_usd": 0.068615,
        "makespan": 113.592468,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.015428,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002573,
        "cost_usd": 0.043743,
        "makespan": 89.217103,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001978,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002326,
        "cost_usd": 0.044202,
        "makespan": 52.345934,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.001976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002083,
        "cost_usd": 0.039583,
        "makespan": 126.8253,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.002027,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001229,
        "cost_usd": 0.031945,
        "makespan": 85.309967,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.00258,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001625,
        "cost_usd": 0.029245,
        "makespan": 77.011718,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003129,
        "success_rate": 0.818182
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001253,
        "cost_usd": 0.027567,
        "makespan": 80.722024,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.00237,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003412,
        "cost_usd": 0.081894,
        "makespan": 69.155506,
        "n_429": 0,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.008715,
        "success_rate": 0.96
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002319,
        "cost_usd": 0.062608,
        "makespan": 59.16648,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.007217,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004207,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003324,
        "cost_usd": 0.083089,
        "makespan": 90.91134,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.007621,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003747,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004932,
        "cost_usd": 0.187413,
        "makespan": 248.941697,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.103559,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.011659,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00514,
        "cost_usd": 0.195325,
        "makespan": 331.296798,
        "n_429": 3,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.086396,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013849,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005487,
        "cost_usd": 0.197515,
        "makespan": 258.50972,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.054417,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00335,
        "cost_usd": 0.103863,
        "makespan": 115.198291,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.01283,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015034,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004478,
        "cost_usd": 0.138822,
        "makespan": 320.501842,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.005652,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012349,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004392,
        "cost_usd": 0.136137,
        "makespan": 99.777737,
        "n_429": 4,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.01878,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002664,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002012,
        "cost_usd": 0.086524,
        "makespan": 402.305723,
        "n_429": 1,
        "n_budget_relaxations": 29,
        "n_oom": 0,
        "n_resolves": 43,
        "n_unplanned": 0,
        "solver_det_time": 3.520703,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001714,
        "cost_usd": 0.071995,
        "makespan": 97.858619,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 5.89022,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001684,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002312,
        "cost_usd": 0.085544,
        "makespan": 188.210944,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 2.531537,
        "success_rate": 0.973684
      },
      {
        "budget_overrun_usd": 0.003011,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001674,
        "cost_usd": 0.063597,
        "makespan": 105.548038,
        "n_429": 2,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 0.043429,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001519,
        "cost_usd": 0.057728,
        "makespan": 157.869566,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.051433,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001291,
        "cost_usd": 0.051629,
        "makespan": 150.494582,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 0.042015,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019992,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005755,
        "cost_usd": 0.097828,
        "makespan": 75.143238,
        "n_429": 0,
        "n_budget_relaxations": 7,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.001817,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003847,
        "cost_usd": 0.065391,
        "makespan": 128.229182,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002473,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003554,
        "cost_usd": 0.067535,
        "makespan": 65.61636,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003254,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001144,
        "cost_usd": 0.024032,
        "makespan": 67.63477,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.00338,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001139,
        "cost_usd": 0.023929,
        "makespan": 69.895656,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.002718,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001182,
        "cost_usd": 0.024812,
        "makespan": 66.859221,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.002626,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001393,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003538,
        "cost_usd": 0.120281,
        "makespan": 118.434433,
        "n_429": 2,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.006017,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009969,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00379,
        "cost_usd": 0.128857,
        "makespan": 163.287079,
        "n_429": 1,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.00693,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003285,
        "cost_usd": 0.098543,
        "makespan": 78.240842,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.019118,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002505,
        "cost_usd": 0.052601,
        "makespan": 54.162768,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.016803,
        "success_rate": 0.75
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003289,
        "cost_usd": 0.098676,
        "makespan": 346.210974,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.023552,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004641,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003546,
        "cost_usd": 0.106375,
        "makespan": 108.942223,
        "n_429": 3,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.019494,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005791,
        "cost_usd": 0.260603,
        "makespan": 149.909778,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.394119,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007277,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006024,
        "cost_usd": 0.283111,
        "makespan": 177.995432,
        "n_429": 2,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.094042,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006822,
        "cost_usd": 0.266043,
        "makespan": 235.213073,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.1103,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00047,
        "cost_usd": 0.008451,
        "makespan": 35.529005,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.001279,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000434,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000496,
        "cost_usd": 0.009929,
        "makespan": 59.20647,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.000982,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000161,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000603,
        "cost_usd": 0.009656,
        "makespan": 45.86937,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004936,
        "cost_usd": 0.103661,
        "makespan": 75.455381,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.004967,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010071,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005985,
        "cost_usd": 0.125686,
        "makespan": 76.042229,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.006164,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.006141,
        "cost_usd": 0.05527,
        "makespan": 22.438976,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.008503,
        "success_rate": 0.428571
      },
      {
        "budget_overrun_usd": 3.2e-05,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001842,
        "cost_usd": 0.066303,
        "makespan": 212.290086,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.013959,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001465,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001783,
        "cost_usd": 0.067736,
        "makespan": 210.87758,
        "n_429": 2,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.030431,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000252,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001751,
        "cost_usd": 0.066523,
        "makespan": 120.032073,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.025869,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002846,
        "cost_usd": 0.088233,
        "makespan": 85.97967,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.08478,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00829,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003108,
        "cost_usd": 0.09944,
        "makespan": 199.080055,
        "n_429": 3,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.055662,
        "success_rate": 0.969697
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002984,
        "cost_usd": 0.086538,
        "makespan": 84.432781,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.039722,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002168,
        "cost_usd": 0.091059,
        "makespan": 112.322955,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.03997,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.020723,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003029,
        "cost_usd": 0.121175,
        "makespan": 225.402431,
        "n_429": 3,
        "n_budget_relaxations": 25,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.015326,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002157,
        "cost_usd": 0.090582,
        "makespan": 186.408621,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.0256,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001798,
        "cost_usd": 0.064711,
        "makespan": 113.350984,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.024168,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001793,
        "cost_usd": 0.071704,
        "makespan": 123.78464,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.020555,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001762,
        "cost_usd": 0.066971,
        "makespan": 124.252654,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.023215,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001896,
        "cost_usd": 0.032238,
        "makespan": 65.381364,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.000976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001563,
        "cost_usd": 0.026577,
        "makespan": 49.565307,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001792,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001603,
        "cost_usd": 0.027254,
        "makespan": 55.992511,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.001419,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.019494,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00375,
        "cost_usd": 0.138733,
        "makespan": 135.548207,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.076527,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002378,
        "cost_usd": 0.092746,
        "makespan": 114.583952,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.071816,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002763,
        "cost_usd": 0.102229,
        "makespan": 141.043536,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.075589,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002196,
        "cost_usd": 0.094427,
        "makespan": 86.149221,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 40,
        "n_unplanned": 0,
        "solver_det_time": 1.033089,
        "success_rate": 0.977273
      },
      {
        "budget_overrun_usd": 0.006836,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003053,
        "cost_usd": 0.106842,
        "makespan": 88.711892,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.910895,
        "success_rate": 0.921053
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002484,
        "cost_usd": 0.09934,
        "makespan": 81.848243,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 2.226697,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.007223,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003452,
        "cost_usd": 0.110449,
        "makespan": 89.96156,
        "n_429": 1,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.015998,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00942,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003755,
        "cost_usd": 0.112646,
        "makespan": 117.462537,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.010114,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003741,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003566,
        "cost_usd": 0.106967,
        "makespan": 142.40111,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.014926,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003823,
        "cost_usd": 0.114698,
        "makespan": 172.661521,
        "n_429": 1,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.004778,
        "success_rate": 0.967742
      },
      {
        "budget_overrun_usd": 0.030321,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005031,
        "cost_usd": 0.1459,
        "makespan": 173.852192,
        "n_429": 2,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.003224,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.02501,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004535,
        "cost_usd": 0.140589,
        "makespan": 181.427498,
        "n_429": 1,
        "n_budget_relaxations": 23,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.003393,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.054721,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004366,
        "cost_usd": 0.192099,
        "makespan": 183.435561,
        "n_429": 1,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.220695,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003217,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003056,
        "cost_usd": 0.140595,
        "makespan": 141.839785,
        "n_429": 3,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.095988,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.027798,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003933,
        "cost_usd": 0.165176,
        "makespan": 186.250126,
        "n_429": 2,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.088337,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004548,
        "cost_usd": 0.104606,
        "makespan": 100.072137,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.003673,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001854,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005049,
        "cost_usd": 0.116136,
        "makespan": 141.539979,
        "n_429": 0,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.004711,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004838,
        "cost_usd": 0.111271,
        "makespan": 160.282001,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.00512,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005302,
        "cost_usd": 0.174952,
        "makespan": 73.89814,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.021056,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004903,
        "cost_usd": 0.161813,
        "makespan": 76.657624,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.030293,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.014729,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005531,
        "cost_usd": 0.193595,
        "makespan": 95.609537,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.025492,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028649,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003944,
        "cost_usd": 0.134103,
        "makespan": 206.648929,
        "n_429": 1,
        "n_budget_relaxations": 21,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.011775,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004363,
        "cost_usd": 0.10034,
        "makespan": 136.536606,
        "n_429": 1,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.022896,
        "success_rate": 0.676471
      },
      {
        "budget_overrun_usd": 0.013114,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003294,
        "cost_usd": 0.118568,
        "makespan": 155.280546,
        "n_429": 1,
        "n_budget_relaxations": 31,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.010384,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004812,
        "cost_usd": 0.115494,
        "makespan": 109.348029,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.049173,
        "success_rate": 0.6
      },
      {
        "budget_overrun_usd": 0.022749,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004019,
        "cost_usd": 0.184883,
        "makespan": 156.079044,
        "n_429": 1,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.10175,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003374,
        "cost_usd": 0.155204,
        "makespan": 206.541399,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.075486,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002477,
        "cost_usd": 0.104018,
        "makespan": 135.301676,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.010661,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002198,
        "cost_usd": 0.105525,
        "makespan": 200.057668,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 44,
        "n_unplanned": 0,
        "solver_det_time": 0.047189,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001116,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002394,
        "cost_usd": 0.11011,
        "makespan": 215.919911,
        "n_429": 8,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.041074,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.003976,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001993,
        "cost_usd": 0.039862,
        "makespan": 83.642378,
        "n_429": 1,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.002078,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001276,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001689,
        "cost_usd": 0.037162,
        "makespan": 124.301008,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.00266,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001831,
        "cost_usd": 0.036624,
        "makespan": 89.649063,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00163,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001434,
        "cost_usd": 0.044442,
        "makespan": 81.784487,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.010441,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001702,
        "cost_usd": 0.052753,
        "makespan": 107.681255,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.012526,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001581,
        "cost_usd": 0.04901,
        "makespan": 95.79559,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.006138,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000935,
        "cost_usd": 0.021514,
        "makespan": 228.107308,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002528,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000105,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001067,
        "cost_usd": 0.022414,
        "makespan": 86.01937,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.001524,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006008,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001231,
        "cost_usd": 0.028317,
        "makespan": 478.151333,
        "n_429": 0,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.00125,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00147,
        "cost_usd": 0.039681,
        "makespan": 114.017115,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.006367,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001983,
        "cost_usd": 0.045618,
        "makespan": 173.151138,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.005091,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001738,
        "cost_usd": 0.039982,
        "makespan": 106.966223,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.004523,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002789,
        "cost_usd": 0.086453,
        "makespan": 118.552635,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.017241,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002504,
        "cost_usd": 0.090157,
        "makespan": 111.334737,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 37,
        "n_unplanned": 0,
        "solver_det_time": 0.072608,
        "success_rate": 0.972973
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002517,
        "cost_usd": 0.09314,
        "makespan": 90.688954,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.027258,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003267,
        "cost_usd": 0.035939,
        "makespan": 74.254305,
        "n_429": 0,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.005503,
        "success_rate": 0.407407
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001233,
        "cost_usd": 0.030822,
        "makespan": 63.802776,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.009534,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001065,
        "cost_usd": 0.035154,
        "makespan": 78.341702,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.045114,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001513,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002231,
        "cost_usd": 0.066918,
        "makespan": 86.982019,
        "n_429": 1,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.032098,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021155,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002885,
        "cost_usd": 0.08656,
        "makespan": 145.295712,
        "n_429": 1,
        "n_budget_relaxations": 8,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.024139,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001728,
        "cost_usd": 0.051854,
        "makespan": 112.468188,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.0283,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.005152,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001788,
        "cost_usd": 0.053633,
        "makespan": 190.897312,
        "n_429": 1,
        "n_budget_relaxations": 10,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.009747,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002423,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001818,
        "cost_usd": 0.050904,
        "makespan": 169.658642,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003672,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001537,
        "cost_usd": 0.043045,
        "makespan": 104.771779,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.005032,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003726,
        "cost_usd": 0.149045,
        "makespan": 180.251955,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.372146,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004386,
        "cost_usd": 0.105262,
        "makespan": 117.507967,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.554802,
        "success_rate": 0.571429
      },
      {
        "budget_overrun_usd": 0.052329,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004822,
        "cost_usd": 0.202511,
        "makespan": 235.444025,
        "n_429": 3,
        "n_budget_relaxations": 27,
        "n_oom": 0,
        "n_resolves": 39,
        "n_unplanned": 0,
        "solver_det_time": 0.123733,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002213,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000972,
        "cost_usd": 0.015545,
        "makespan": 68.761511,
        "n_429": 5,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.001635,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002386,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.000982,
        "cost_usd": 0.015718,
        "makespan": 63.111159,
        "n_429": 3,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00141,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.000791,
        "cost_usd": 0.012657,
        "makespan": 57.990434,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 6,
        "n_unplanned": 0,
        "solver_det_time": 0.001247,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004921,
        "cost_usd": 0.093492,
        "makespan": 205.172339,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 8,
        "n_unplanned": 0,
        "solver_det_time": 0.002244,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003724,
        "cost_usd": 0.078203,
        "makespan": 85.214527,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.004734,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.035237,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006199,
        "cost_usd": 0.130177,
        "makespan": 562.682937,
        "n_429": 1,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.001963,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004529,
        "cost_usd": 0.194737,
        "makespan": 166.47756,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.416245,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004433,
        "cost_usd": 0.1906,
        "makespan": 126.136134,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.195962,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.005339,
        "cost_usd": 0.218909,
        "makespan": 174.164522,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.410382,
        "success_rate": 0.953488
      },
      {
        "budget_overrun_usd": 0.005931,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003756,
        "cost_usd": 0.116439,
        "makespan": 105.438935,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.01714,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017857,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003668,
        "cost_usd": 0.128365,
        "makespan": 157.976364,
        "n_429": 0,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.015806,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.012508,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003968,
        "cost_usd": 0.123016,
        "makespan": 104.357048,
        "n_429": 2,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.025613,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002701,
        "cost_usd": 0.064817,
        "makespan": 64.663123,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.009498,
        "success_rate": 0.857143
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002216,
        "cost_usd": 0.055405,
        "makespan": 56.879476,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.007809,
        "success_rate": 0.892857
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002229,
        "cost_usd": 0.071312,
        "makespan": 71.799287,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.009941,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003619,
        "cost_usd": 0.133916,
        "makespan": 75.263118,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.255487,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.021168,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004199,
        "cost_usd": 0.163779,
        "makespan": 106.961273,
        "n_429": 5,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.198199,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003046,
        "cost_usd": 0.112712,
        "makespan": 57.951242,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.128491,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013012,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004207,
        "cost_usd": 0.134637,
        "makespan": 149.77653,
        "n_429": 3,
        "n_budget_relaxations": 26,
        "n_oom": 2,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.095632,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017816,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004358,
        "cost_usd": 0.139441,
        "makespan": 96.782502,
        "n_429": 2,
        "n_budget_relaxations": 5,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.094035,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003268,
        "cost_usd": 0.11764,
        "makespan": 177.98378,
        "n_429": 3,
        "n_budget_relaxations": 12,
        "n_oom": 1,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.336169,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001837,
        "cost_usd": 0.071646,
        "makespan": 129.49076,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.03021,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010682,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002191,
        "cost_usd": 0.083271,
        "makespan": 147.952038,
        "n_429": 5,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.03267,
        "success_rate": 0.974359
      },
      {
        "budget_overrun_usd": 0.019007,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00213,
        "cost_usd": 0.091596,
        "makespan": 230.065288,
        "n_429": 6,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.0492,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003667,
        "cost_usd": 0.102668,
        "makespan": 133.850166,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.014787,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029078,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006422,
        "cost_usd": 0.179806,
        "makespan": 106.110825,
        "n_429": 2,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.016124,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.010027,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005359,
        "cost_usd": 0.160755,
        "makespan": 114.05539,
        "n_429": 1,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.040219,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009023,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004862,
        "cost_usd": 0.106962,
        "makespan": 81.774361,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.00284,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.015461,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.004725,
        "cost_usd": 0.1134,
        "makespan": 107.763586,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 13,
        "n_unplanned": 0,
        "solver_det_time": 0.0024,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003506,
        "cost_usd": 0.077141,
        "makespan": 59.054314,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.002094,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013966,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005506,
        "cost_usd": 0.13766,
        "makespan": 171.43544,
        "n_429": 3,
        "n_budget_relaxations": 13,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.003888,
        "success_rate": 0.961538
      },
      {
        "budget_overrun_usd": 0.016596,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005845,
        "cost_usd": 0.14029,
        "makespan": 145.800037,
        "n_429": 1,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003873,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.001754,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005702,
        "cost_usd": 0.125448,
        "makespan": 119.061572,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.003262,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001126,
        "cost_usd": 0.047311,
        "makespan": 131.819888,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.060345,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00142,
        "cost_usd": 0.053958,
        "makespan": 118.513207,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 1.065741,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.00083,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001405,
        "cost_usd": 0.056199,
        "makespan": 89.031859,
        "n_429": 5,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.559456,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.018318,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005105,
        "cost_usd": 0.081687,
        "makespan": 72.735654,
        "n_429": 0,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 11,
        "n_unplanned": 0,
        "solver_det_time": 0.001017,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003727,
        "cost_usd": 0.059639,
        "makespan": 91.624284,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.000961,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004574,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003088,
        "cost_usd": 0.067943,
        "makespan": 157.466922,
        "n_429": 0,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.000861,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006106,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003025,
        "cost_usd": 0.07562,
        "makespan": 86.15656,
        "n_429": 0,
        "n_budget_relaxations": 12,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.004043,
        "success_rate": 0.833333
      },
      {
        "budget_overrun_usd": 0.002178,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.00256,
        "cost_usd": 0.071692,
        "makespan": 92.594609,
        "n_429": 0,
        "n_budget_relaxations": 15,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.003144,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.013826,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002604,
        "cost_usd": 0.08334,
        "makespan": 141.090905,
        "n_429": 0,
        "n_budget_relaxations": 25,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.002867,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004548,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003119,
        "cost_usd": 0.093573,
        "makespan": 71.184971,
        "n_429": 0,
        "n_budget_relaxations": 1,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.043715,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.002369,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003046,
        "cost_usd": 0.091394,
        "makespan": 160.749884,
        "n_429": 1,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.0376,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002619,
        "cost_usd": 0.083813,
        "makespan": 81.030594,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.036161,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003511,
        "cost_usd": 0.112355,
        "makespan": 113.28953,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.012162,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003453,
        "cost_usd": 0.110482,
        "makespan": 135.768884,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.012268,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003585,
        "cost_usd": 0.111124,
        "makespan": 88.66549,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.026502,
        "success_rate": 0.861111
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004193,
        "cost_usd": 0.092247,
        "makespan": 77.603329,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.005923,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004012,
        "cost_usd": 0.096297,
        "makespan": 56.421298,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.008296,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003697,
        "cost_usd": 0.081345,
        "makespan": 102.068973,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.009822,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004138,
        "cost_usd": 0.153101,
        "makespan": 104.08687,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.037764,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003721,
        "cost_usd": 0.152561,
        "makespan": 93.174358,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 0.022524,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002759,
        "cost_usd": 0.113101,
        "makespan": 91.021872,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.068189,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002126,
        "cost_usd": 0.089301,
        "makespan": 158.947398,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 24,
        "n_unplanned": 0,
        "solver_det_time": 0.067545,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001976,
        "cost_usd": 0.083012,
        "makespan": 92.683877,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.06693,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002352,
        "cost_usd": 0.094085,
        "makespan": 85.299127,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.054996,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002544,
        "cost_usd": 0.086489,
        "makespan": 88.766986,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.590141,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002691,
        "cost_usd": 0.086112,
        "makespan": 76.940012,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.843976,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002765,
        "cost_usd": 0.094012,
        "makespan": 107.645955,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 25,
        "n_unplanned": 0,
        "solver_det_time": 1.42849,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002878,
        "cost_usd": 0.12374,
        "makespan": 161.6681,
        "n_429": 3,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.742069,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001185,
        "cost_usd": 0.00711,
        "makespan": 42.744892,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 7,
        "n_unplanned": 0,
        "solver_det_time": 0.641701,
        "success_rate": 0.162162
      },
      {
        "budget_overrun_usd": 0.016485,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003272,
        "cost_usd": 0.14068,
        "makespan": 201.426152,
        "n_429": 4,
        "n_budget_relaxations": 16,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.374202,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.004407,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.001513,
        "cost_usd": 0.057479,
        "makespan": 555.762385,
        "n_429": 3,
        "n_budget_relaxations": 18,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 0.03321,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001252,
        "cost_usd": 0.04757,
        "makespan": 89.697831,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 1,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.058444,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00104,
        "cost_usd": 0.039529,
        "makespan": 128.169207,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.060371,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006738,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002584,
        "cost_usd": 0.095592,
        "makespan": 135.094771,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 36,
        "n_unplanned": 0,
        "solver_det_time": 1.28809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.001915,
        "cost_usd": 0.070861,
        "makespan": 80.478588,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 1.097796,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002188,
        "cost_usd": 0.085337,
        "makespan": 94.775046,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.236809,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002397,
        "cost_usd": 0.093476,
        "makespan": 155.008381,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 0.068454,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.000708,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.002571,
        "cost_usd": 0.095129,
        "makespan": 184.97913,
        "n_429": 3,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.038235,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002057,
        "cost_usd": 0.080228,
        "makespan": 161.849047,
        "n_429": 8,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.026931,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004017,
        "cost_usd": 0.168697,
        "makespan": 125.681771,
        "n_429": 7,
        "n_budget_relaxations": 17,
        "n_oom": 0,
        "n_resolves": 28,
        "n_unplanned": 0,
        "solver_det_time": 0.136354,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003086,
        "cost_usd": 0.141951,
        "makespan": 145.121859,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 33,
        "n_unplanned": 0,
        "solver_det_time": 0.132469,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003673,
        "cost_usd": 0.139557,
        "makespan": 94.801236,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.119202,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.028908,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005715,
        "cost_usd": 0.131444,
        "makespan": 119.090079,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.038325,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00366,
        "cost_usd": 0.091492,
        "makespan": 100.767654,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 16,
        "n_unplanned": 0,
        "solver_det_time": 0.017425,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003493,
        "cost_usd": 0.08732,
        "makespan": 104.126689,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.030625,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002852,
        "cost_usd": 0.088403,
        "makespan": 80.361143,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.0058,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002578,
        "cost_usd": 0.074751,
        "makespan": 110.401251,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.012395,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003245,
        "cost_usd": 0.094106,
        "makespan": 90.624517,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.009642,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002408,
        "cost_usd": 0.11078,
        "makespan": 129.607509,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.066343,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.009346,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003026,
        "cost_usd": 0.13316,
        "makespan": 126.719171,
        "n_429": 6,
        "n_budget_relaxations": 6,
        "n_oom": 0,
        "n_resolves": 29,
        "n_unplanned": 0,
        "solver_det_time": 0.03695,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002307,
        "cost_usd": 0.110719,
        "makespan": 109.594924,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.044073,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002471,
        "cost_usd": 0.103785,
        "makespan": 93.6766,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 30,
        "n_unplanned": 0,
        "solver_det_time": 2.147259,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002321,
        "cost_usd": 0.106756,
        "makespan": 72.297679,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 34,
        "n_unplanned": 0,
        "solver_det_time": 2.025203,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.029204,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003358,
        "cost_usd": 0.15449,
        "makespan": 184.156786,
        "n_429": 4,
        "n_budget_relaxations": 19,
        "n_oom": 0,
        "n_resolves": 38,
        "n_unplanned": 0,
        "solver_det_time": 2.186041,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.006066,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.003378,
        "cost_usd": 0.121615,
        "makespan": 210.005322,
        "n_429": 8,
        "n_budget_relaxations": 14,
        "n_oom": 0,
        "n_resolves": 26,
        "n_unplanned": 0,
        "solver_det_time": 0.026568,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002533,
        "cost_usd": 0.101302,
        "makespan": 209.961136,
        "n_429": 3,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.053715,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002677,
        "cost_usd": 0.101729,
        "makespan": 127.313604,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 19,
        "n_unplanned": 0,
        "solver_det_time": 0.036595,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003519,
        "cost_usd": 0.059822,
        "makespan": 46.877902,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 12,
        "n_unplanned": 0,
        "solver_det_time": 0.003777,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002784,
        "cost_usd": 0.058454,
        "makespan": 46.780923,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.003605,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002679,
        "cost_usd": 0.05091,
        "makespan": 45.579789,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.003191,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.026681,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.006382,
        "cost_usd": 0.121252,
        "makespan": 75.786587,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 10,
        "n_unplanned": 0,
        "solver_det_time": 0.00202,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004188,
        "cost_usd": 0.07958,
        "makespan": 45.310142,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 14,
        "n_unplanned": 0,
        "solver_det_time": 0.00266,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.025058,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005697,
        "cost_usd": 0.119629,
        "makespan": 105.63705,
        "n_429": 0,
        "n_budget_relaxations": 2,
        "n_oom": 0,
        "n_resolves": 15,
        "n_unplanned": 0,
        "solver_det_time": 0.002336,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004958,
        "cost_usd": 0.19832,
        "makespan": 174.240832,
        "n_429": 1,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 27,
        "n_unplanned": 0,
        "solver_det_time": 0.218892,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.004633,
        "cost_usd": 0.194591,
        "makespan": 202.351001,
        "n_429": 5,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.482664,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.017243,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005707,
        "cost_usd": 0.216851,
        "makespan": 180.121552,
        "n_429": 2,
        "n_budget_relaxations": 4,
        "n_oom": 0,
        "n_resolves": 22,
        "n_unplanned": 0,
        "solver_det_time": 0.274412,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002518,
        "cost_usd": 0.105761,
        "makespan": 129.763008,
        "n_429": 2,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.103042,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002829,
        "cost_usd": 0.113174,
        "makespan": 114.493334,
        "n_429": 4,
        "n_budget_relaxations": 3,
        "n_oom": 0,
        "n_resolves": 21,
        "n_unplanned": 0,
        "solver_det_time": 0.084134,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002411,
        "cost_usd": 0.096438,
        "makespan": 108.070754,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 23,
        "n_unplanned": 0,
        "solver_det_time": 0.070894,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002415,
        "cost_usd": 0.106245,
        "makespan": 132.209091,
        "n_429": 6,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 32,
        "n_unplanned": 0,
        "solver_det_time": 0.040715,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.002269,
        "cost_usd": 0.10893,
        "makespan": 137.848831,
        "n_429": 4,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 35,
        "n_unplanned": 0,
        "solver_det_time": 0.054911,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.00193,
        "cost_usd": 0.092632,
        "makespan": 122.483019,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 31,
        "n_unplanned": 0,
        "solver_det_time": 0.036226,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003386,
        "cost_usd": 0.081264,
        "makespan": 71.744428,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 17,
        "n_unplanned": 0,
        "solver_det_time": 0.010767,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.016385,
        "budget_violations": 1,
        "cost_per_completed_usd": 0.005446,
        "cost_usd": 0.130693,
        "makespan": 106.373791,
        "n_429": 2,
        "n_budget_relaxations": 9,
        "n_oom": 0,
        "n_resolves": 18,
        "n_unplanned": 0,
        "solver_det_time": 0.008356,
        "success_rate": 1.0
      },
      {
        "budget_overrun_usd": 0.0,
        "budget_violations": 0,
        "cost_per_completed_usd": 0.003044,
        "cost_usd": 0.085243,
        "makespan": 95.758793,
        "n_429": 0,
        "n_budget_relaxations": 0,
        "n_oom": 0,
        "n_resolves": 20,
        "n_unplanned": 0,
        "solver_det_time": 0.010291,
        "success_rate": 1.0
      }
    ]
  }
}


==> anc/data/followup/preregistration-0.2.md <==
# v0.2 pre-registration: budget handling in `ortools-rolling`

This file is committed before the penalty sweep and before any run on seeds 2000-2079. The rules
below decide what ships. They are not changed after those runs.

## Why

In v0.1, `ortools-static` (solve once) was 24.6 s faster than `ortools-rolling` on seeds 0-19. On
the tuning seeds 1000-1019, diagnostic runs showed:

| rolling variant | makespan vs v0.1, s (95% CI) | budget overrun vs v0.1, USD (95% CI) |
|---|---|---|
| cost reference never below the cheapest paid plan | -4.9 [-13.0, +0.6] | +0.00001 [-0.0001, +0.0001] |
| free overspend once the budget is infeasible | -7.6 [-15.8, -1.5] | +0.0012 [+0.0001, +0.0029] |
| no budget at all | -15.3 [-26.2, -6.5] | +0.0036 [+0.0011, +0.0064] |
| `ortools-static` (for reference) | -9.7 [-23.3, +0.7] | +0.0022 [+0.0002, +0.0047] |

v0.1 rolling breaks the budget in 31 of 60 tuning runs. Speed beyond the first row costs budget.

## Factor A: cost reference (`SolverConfig.cost_ref`)

v0.1 normalizes the cost term by the cheapest plan's cost. Once only free work is left, that is 0,
the reference floors at 1 micro-USD and cost outweighs makespan. `cost_ref="paid"` uses at least
the cheapest plan over paid agents. Ablation name: `ortools-rolling-paidref`.

It becomes the default in v0.2 only if all three hold on seeds 2000-2079 (80 DAGs, 3 realizations,
paired DAG-cluster bootstrap vs `ortools-rolling`, 10,000 resamples, seed 0):

1. makespan: the 95% CI upper bound is below 0;
2. `budget_overrun_usd`: the 95% CI upper bound is at most +0.0005;
3. `success_rate`: the mean difference is at least -0.005.

Otherwise it stays an ablation and the result is reported as a null.

## Factor B: priced overspend (`SolverConfig.overspend_penalty`)

When budget or deadline cannot be met, v0.1 first minimizes the slack and then optimizes. With a
penalty `λ`, one solve charges each unit of slack `λ` times the matching objective coefficient.
Ablation name: `ortools-rolling-priced`. It is opt-in and never the default in v0.2, because it
spends more by design.

- Grid, on tuning seeds 1000-1019 only (3 realizations): `λ ∈ {0, 0.25, 0.5, 1, 2, 4, 8}`, with
  v0.1 rolling and `ortools-static` in the same run.
- Selection: among the `λ` whose mean budget overrun is at most `ortools-static`'s in that run,
  take the lowest mean makespan. Makespans within 0.5% of each other count as tied, and a tie goes
  to the larger `λ`. If no `λ` qualifies, take the one with the lowest mean overrun.
- The chosen `λ` runs once on seeds 2000-2079. Its makespan and overrun CIs vs `ortools-rolling`
  are reported as a trade-off, whatever they show. No re-tuning after that run.

## Runs and reporting

- One `neuro-orch benchmark` run on seeds 2000-2079 with every strategy and ablation. Not repeated.
- Seeds 0-19 are re-run with the new ablations for comparability with v0.1. They produced the
  hypothesis, so they are not evidence for it. The v0.1 strategy blocks must stay byte-identical.


==> anc/data/followup/provenance.json <==
{"prereg_commit": "c57ed9b",
 "prereg_edits": 1,
 "prereg_precedes_results": true}


==> anc/data/followup/sweep-0.2-1000.json <==
{
 "priced-0": {
  "makespan": 111.524,
  "overrun": 0.007432,
  "cost": 0.098204,
  "success": 0.9792
 },
 "priced-0.25": {
  "makespan": 111.093,
  "overrun": 0.00693,
  "cost": 0.097703,
  "success": 0.9792
 },
 "priced-0.5": {
  "makespan": 111.356,
  "overrun": 0.006833,
  "cost": 0.097605,
  "success": 0.9792
 },
 "priced-1": {
  "makespan": 110.999,
  "overrun": 0.006436,
  "cost": 0.097209,
  "success": 0.9792
 },
 "priced-2": {
  "makespan": 111.187,
  "overrun": 0.006399,
  "cost": 0.097172,
  "success": 0.9792
 },
 "priced-4": {
  "makespan": 112.175,
  "overrun": 0.00638,
  "cost": 0.097152,
  "success": 0.9792
 },
 "priced-8": {
  "makespan": 114.552,
  "overrun": 0.006315,
  "cost": 0.097087,
  "success": 0.9792
 },
 "rolling": {
  "makespan": 119.569,
  "overrun": 0.006195,
  "cost": 0.096963,
  "success": 0.9792
 },
 "static": {
  "makespan": 109.846,
  "overrun": 0.008413,
  "cost": 0.099801,
  "success": 0.988
 }
}


==> anc/data/followup/timing-2000-rerun.json <==
{
  "greedy-cheapest": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 216.904468,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 244.020375,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 171.841507,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.362144,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.533592,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 130.53047,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.307448,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 333.624529,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.797064,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 220.220051,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 165.541827,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 134.202847,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 436.498836,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 318.899506,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.080792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.414987,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 156.098195,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.218849,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 95.585769,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 56.051362,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.39801,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 66.225401,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 85.961116,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 87.808772,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.72989,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.434424,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.714504,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.035741,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 265.527656,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.264631,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.443008,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.576111,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.067342,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.134714,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.200882,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 272.457174,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.205235,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.652705,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 126.479465,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.795647,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.877679,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 74.499539,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 293.29925,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 421.261388,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 215.300452,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 22.71611,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.460435,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 96.786618,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 54.162768,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 361.375628,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 122.471937,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 340.55846,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 247.211065,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 539.875426,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 41.045835,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.744862,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 45.86937,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.347133,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.59349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 33.883544,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 270.423292,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 289.074437,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 199.363991,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 193.872341,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 310.011837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.91444,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.832829,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.897498,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 199.605187,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.477971,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 227.349719,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.384404,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 64.263291,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 174.953867,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 134.928388,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.50805,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.628735,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 231.265048,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.570293,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 118.832588,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 88.889456,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.818831,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 176.499982,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.711196,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.131917,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 162.309404,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.577299,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 11.570555,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.910018,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.721692,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 233.390108,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 205.008822,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.282001,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.173988,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 178.14026,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.134934,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.402034,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.69287,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.813113,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.162916,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.688627,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 323.202319,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.378853,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 365.553781,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 190.497414,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 115.413661,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 143.200114,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 107.485681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 89.239954,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.257408,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.801715,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 276.780255,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.085581,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 520.203758,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.959959,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 337.579334,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 458.451136,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.277352,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 232.345203,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 161.220494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.724762,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.62035,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.785331,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.844137,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.422171,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.719399,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.261204,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 367.606066,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.898009,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.097467,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.847641,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.966153,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.013418,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.14718,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 74.106935,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 122.259574,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 185.487083,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 274.193092,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 214.966378,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 195.111334,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.269648,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.647207,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.990122,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.30683,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 72.1664,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.946474,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.492454,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 120.903111,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.691202,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 77.029912,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 126.84058,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.756639,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 31.948648,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.234747,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.760431,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 169.172174,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 117.931519,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 92.025188,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.183522,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 163.753397,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 158.230044,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 76.798458,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 391.76168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 389.922123,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 204.766641,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 142.173946,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 288.040624,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 171.953765,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 80.172214,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.471198,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.715225,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 76.475723,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 92.601343,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.042929,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 103.570605,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.580941,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 119.294801,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.186085,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 141.457452,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.391211,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.380597,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 81.857493,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 86.399014,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 126.457422,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.239354,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.286089,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 198.410393,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.789309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.202384,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.502454,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 116.720722,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 136.625512,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.862251,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.313444,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 188.968798,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 340.956681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 97.961512,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 274.951089,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 194.374749,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.014632,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.517481,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 186.092681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 349.401171,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.631542,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 176.334736,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 187.610155,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.220755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.5301,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.214413,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.780181,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 57.010127,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.401251,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 90.624517,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 73.526165,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 242.463034,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.163993,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.807915,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 188.143122,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 239.554385,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 168.639707,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.775154,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.244316,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 64.948085,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 46.780923,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 46.164103,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 75.786587,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 45.310142,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.63705,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 328.169277,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 248.095476,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.896383,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 155.927684,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.666585,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.089182,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 312.250699,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 365.659007,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.4923,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.096384,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 95.636621,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.543837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "greedy-heft": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 186.423521,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 353.108604,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 185.962135,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 210.209011,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 773.935741,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 373.777883,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 655.712553,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 688.477963,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 582.787972,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 406.353066,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 240.159285,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 566.662364,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 546.214441,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 80.35096,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 356.677043,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 534.876133,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 143.438581,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.275382,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 163.143422,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 52.345934,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 118.134031,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.6569,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.772472,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 127.049537,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 82.558956,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.911493,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 162.116513,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 396.480384,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 464.411059,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.7876,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.164016,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.051154,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 205.728864,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 496.103836,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 200.930673,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 520.757565,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 657.65432,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 607.249294,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 412.459186,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 176.495358,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.229182,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 81.936983,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.63477,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 665.88295,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 181.606188,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 62.732272,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 232.380315,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.403124,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 64.352557,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 479.452726,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 432.708668,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 247.253283,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 300.536552,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.335947,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 33.946277,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 52.611548,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 48.65072,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 171.915894,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 109.980806,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 17.339619,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 659.322213,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 748.175753,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 440.400343,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 201.526623,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 363.23697,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 270.295786,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.937505,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 497.621456,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.780852,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 150.259984,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 814.56835,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.399987,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 166.907776,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 51.559534,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 240.578355,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 331.013075,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 98.620436,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 216.420976,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 395.486914,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.345956,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.293442,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.132529,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 218.603495,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 514.0114,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 119.140115,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 346.68413,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 386.450679,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 364.808045,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 154.039352,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.4699,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 130.869409,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 234.620865,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 268.277575,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.818007,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.691248,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.156521,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 373.83641,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.062041,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 436.109492,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.747161,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.254879,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.201798,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 512.395067,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 840.398747,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 292.473908,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 227.304459,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 210.637779,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.191072,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.672634,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 230.716178,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 294.565343,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 252.772155,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 307.49819,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 627.013804,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.017115,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 173.151138,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 97.026008,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.671783,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 284.999161,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.3174,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.560988,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.246918,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.208913,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 280.390441,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.01773,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 211.211377,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 215.69131,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.7973,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.708366,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 424.583437,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.685821,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 494.355565,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.022757,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 306.499613,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 168.894103,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 90.326311,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 345.363527,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 625.114034,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 479.635205,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.736367,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.474159,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 322.830695,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 387.191129,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 295.89334,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 66.638792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 61.951077,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 178.273084,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 406.004922,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 269.665425,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.29067,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 415.260958,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 281.602311,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 49.464052,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 399.506902,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 359.795508,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 502.32349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.549245,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 249.461438,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 251.272709,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 194.990461,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 119.506929,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.391851,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 247.547361,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 240.624464,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.322978,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.765748,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 512.210895,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 450.256394,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 104.963766,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 108.322315,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 267.001177,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 120.596609,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.889773,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 312.931601,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 396.685735,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.949456,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 407.282716,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.338172,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 212.588639,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 174.06115,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.845401,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 103.961238,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 68.5081,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 341.013927,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 267.151721,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 85.796738,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 570.328335,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 412.642755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 321.396749,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.996198,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 86.013658,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.068278,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 294.413791,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 317.265715,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 405.921478,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 701.336994,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 454.730399,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 291.332168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 448.122859,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 476.318931,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 478.596073,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 723.579434,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 836.76349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 385.979941,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 306.76002,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.842044,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 269.893733,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.658824,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 99.332701,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.304494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 220.480447,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.659838,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.36061,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 681.939309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 297.278922,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 442.543952,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.907771,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.991484,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 307.292459,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 478.225443,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.667959,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 267.611214,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 46.877902,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 80.255408,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 40.293139,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 79.415788,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 45.310142,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.604132,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 420.346715,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 499.691314,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 370.975216,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 475.222588,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.468251,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 351.648779,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 333.853256,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 479.651141,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 264.277213,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 83.607485,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 230.543412,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.826462,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "llm-router-mock": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 247.736229,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.548307,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.166089,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.813274,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 266.7391,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.888733,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 190.819769,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.272731,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.900508,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.095829,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 150.77594,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.294938,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 243.011745,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 180.880242,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.438076,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.054344,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.562915,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.69053,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.922652,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.120434,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.944668,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 101.106349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 115.811284,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 117.366061,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.200542,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.758056,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 190.055204,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 281.817293,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.643354,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 264.143462,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.85284,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 173.264626,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.140923,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.732186,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.884807,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.300246,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.160229,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.623315,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.512795,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 104.774931,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.677667,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 97.125524,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.917969,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 215.53155,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.337102,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 142.436915,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.780276,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.51678,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.856907,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 251.634348,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.460126,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 395.966879,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 320.927045,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 294.259004,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.387208,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 63.764596,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 69.616901,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 181.370263,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 193.818731,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.827837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 275.266706,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 339.910209,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 311.303399,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 178.615494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.502003,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.905127,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.150514,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 231.58841,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 205.891331,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 234.693238,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 295.776454,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 261.50203,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.151799,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 101.82257,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 89.815091,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 237.556312,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.917555,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 243.02957,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 199.067121,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 290.489204,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 212.96372,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 195.357624,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.78738,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 163.283981,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 263.310758,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 198.55037,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 210.838261,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 290.054611,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.207792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 231.274009,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.185225,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.786239,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.522072,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.379214,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 193.029054,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 156.474354,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.347571,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.81519,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 213.593271,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.577218,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 266.565281,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.95309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 281.052149,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 300.444227,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 325.596904,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 120.455599,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.57324,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.269432,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.156167,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.185728,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.201716,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.012476,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.831674,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 201.390698,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.388425,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 214.571647,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.334561,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.868699,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.470793,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 180.410753,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 175.984299,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.436211,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.416784,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 255.808001,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 234.986157,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 276.456195,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.604265,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.295725,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 186.711498,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 324.902964,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.412616,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 363.488858,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 76.661806,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.590233,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 44.537167,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.44879,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.792943,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 253.205011,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 322.724375,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 288.796096,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 321.504509,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.580736,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.606311,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.03594,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.190782,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.838195,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.469168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 218.875385,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 269.89681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.140571,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 249.657412,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.688766,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.121719,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 307.238217,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.215601,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 317.24047,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 161.29535,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 211.904963,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.527987,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.356168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.498629,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 130.706173,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 272.510921,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 243.793136,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 229.91222,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.724959,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 237.953795,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 230.875516,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 166.351755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.296914,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.261406,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.041762,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.943816,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.403029,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.420234,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.369773,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 218.503755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 327.573704,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.018008,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 242.33051,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.862882,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 139.318611,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.41417,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 268.781301,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.672211,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.400413,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 233.692478,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.365972,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.451791,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 248.010598,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.501681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.164996,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 290.833765,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 312.12484,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 277.006353,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 279.460058,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.218762,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 233.574837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.195295,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.133792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 265.150273,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 298.820309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.450702,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 289.157076,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 251.487376,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 262.275442,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.786258,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 173.938055,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 175.497423,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 180.820666,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 134.691886,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 118.498587,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.596554,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 242.916226,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 306.565842,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 358.757942,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 253.119418,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 216.720231,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 235.331237,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 296.154107,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 179.047119,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.404068,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 57.684209,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 91.474433,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 59.537718,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 139.289264,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 104.099578,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.621494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 324.621851,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 275.164064,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 232.195772,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.133997,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 228.51976,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 235.137446,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 239.548536,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 316.046201,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.913255,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.776431,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.829919,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 115.029145,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "ortools-rolling": {
    "per_run_solve_s": {
      "max": 31.861143,
      "mean": 1.851275
    },
    "per_solve_ms": {
      "max": 6000.77,
      "n": 5514,
      "p50": 27.33015,
      "p95": 203.578215,
      "p99": 1590.603687
    },
    "runs": [
      {
        "makespan_plus_solve_s": 187.569942,
        "n_resolves": 27,
        "solve_s_total": 1.146422
      },
      {
        "makespan_plus_solve_s": 141.877449,
        "n_resolves": 34,
        "solve_s_total": 1.572587
      },
      {
        "makespan_plus_solve_s": 130.454793,
        "n_resolves": 37,
        "solve_s_total": 2.417137
      },
      {
        "makespan_plus_solve_s": 88.466263,
        "n_resolves": 22,
        "solve_s_total": 0.625921
      },
      {
        "makespan_plus_solve_s": 384.398388,
        "n_resolves": 31,
        "solve_s_total": 1.120514
      },
      {
        "makespan_plus_solve_s": 130.891487,
        "n_resolves": 30,
        "solve_s_total": 1.555048
      },
      {
        "makespan_plus_solve_s": 93.629899,
        "n_resolves": 30,
        "solve_s_total": 1.240667
      },
      {
        "makespan_plus_solve_s": 256.72978,
        "n_resolves": 25,
        "solve_s_total": 1.896206
      },
      {
        "makespan_plus_solve_s": 113.927183,
        "n_resolves": 22,
        "solve_s_total": 1.297292
      },
      {
        "makespan_plus_solve_s": 230.504096,
        "n_resolves": 27,
        "solve_s_total": 0.945
      },
      {
        "makespan_plus_solve_s": 162.038863,
        "n_resolves": 19,
        "solve_s_total": 0.655451
      },
      {
        "makespan_plus_solve_s": 145.900232,
        "n_resolves": 26,
        "solve_s_total": 0.942921
      },
      {
        "makespan_plus_solve_s": 94.768564,
        "n_resolves": 25,
        "solve_s_total": 1.688285
      },
      {
        "makespan_plus_solve_s": 83.264237,
        "n_resolves": 19,
        "solve_s_total": 2.062741
      },
      {
        "makespan_plus_solve_s": 87.199635,
        "n_resolves": 28,
        "solve_s_total": 3.220483
      },
      {
        "makespan_plus_solve_s": 405.563378,
        "n_resolves": 18,
        "solve_s_total": 0.490018
      },
      {
        "makespan_plus_solve_s": 87.601567,
        "n_resolves": 19,
        "solve_s_total": 0.55103
      },
      {
        "makespan_plus_solve_s": 114.175515,
        "n_resolves": 21,
        "solve_s_total": 0.583047
      },
      {
        "makespan_plus_solve_s": 89.467548,
        "n_resolves": 15,
        "solve_s_total": 0.250446
      },
      {
        "makespan_plus_solve_s": 52.560385,
        "n_resolves": 16,
        "solve_s_total": 0.214451
      },
      {
        "makespan_plus_solve_s": 127.01397,
        "n_resolves": 19,
        "solve_s_total": 0.18867
      },
      {
        "makespan_plus_solve_s": 85.499623,
        "n_resolves": 16,
        "solve_s_total": 0.189656
      },
      {
        "makespan_plus_solve_s": 77.393908,
        "n_resolves": 17,
        "solve_s_total": 0.382189
      },
      {
        "makespan_plus_solve_s": 81.119014,
        "n_resolves": 20,
        "solve_s_total": 0.396991
      },
      {
        "makespan_plus_solve_s": 69.633199,
        "n_resolves": 23,
        "solve_s_total": 0.477693
      },
      {
        "makespan_plus_solve_s": 59.394571,
        "n_resolves": 17,
        "solve_s_total": 0.228092
      },
      {
        "makespan_plus_solve_s": 91.164178,
        "n_resolves": 16,
        "solve_s_total": 0.252838
      },
      {
        "makespan_plus_solve_s": 250.71466,
        "n_resolves": 26,
        "solve_s_total": 1.772964
      },
      {
        "makespan_plus_solve_s": 332.9161,
        "n_resolves": 28,
        "solve_s_total": 1.619302
      },
      {
        "makespan_plus_solve_s": 259.550502,
        "n_resolves": 19,
        "solve_s_total": 1.040781
      },
      {
        "makespan_plus_solve_s": 115.675355,
        "n_resolves": 24,
        "solve_s_total": 0.477063
      },
      {
        "makespan_plus_solve_s": 320.868134,
        "n_resolves": 20,
        "solve_s_total": 0.366292
      },
      {
        "makespan_plus_solve_s": 100.293493,
        "n_resolves": 22,
        "solve_s_total": 0.515756
      },
      {
        "makespan_plus_solve_s": 417.51897,
        "n_resolves": 43,
        "solve_s_total": 15.213247
      },
      {
        "makespan_plus_solve_s": 129.719762,
        "n_resolves": 31,
        "solve_s_total": 31.861143
      },
      {
        "makespan_plus_solve_s": 199.29204,
        "n_resolves": 27,
        "solve_s_total": 11.081096
      },
      {
        "makespan_plus_solve_s": 106.718333,
        "n_resolves": 38,
        "solve_s_total": 1.170295
      },
      {
        "makespan_plus_solve_s": 159.276483,
        "n_resolves": 31,
        "solve_s_total": 1.406917
      },
      {
        "makespan_plus_solve_s": 151.522402,
        "n_resolves": 36,
        "solve_s_total": 1.027819
      },
      {
        "makespan_plus_solve_s": 75.242497,
        "n_resolves": 14,
        "solve_s_total": 0.099259
      },
      {
        "makespan_plus_solve_s": 128.366306,
        "n_resolves": 16,
        "solve_s_total": 0.137124
      },
      {
        "makespan_plus_solve_s": 65.884009,
        "n_resolves": 15,
        "solve_s_total": 0.267649
      },
      {
        "makespan_plus_solve_s": 67.827049,
        "n_resolves": 17,
        "solve_s_total": 0.192279
      },
      {
        "makespan_plus_solve_s": 70.039116,
        "n_resolves": 16,
        "solve_s_total": 0.143461
      },
      {
        "makespan_plus_solve_s": 67.001407,
        "n_resolves": 14,
        "solve_s_total": 0.142186
      },
      {
        "makespan_plus_solve_s": 118.809158,
        "n_resolves": 21,
        "solve_s_total": 0.374725
      },
      {
        "makespan_plus_solve_s": 165.052987,
        "n_resolves": 26,
        "solve_s_total": 1.765908
      },
      {
        "makespan_plus_solve_s": 80.314733,
        "n_resolves": 27,
        "solve_s_total": 2.073891
      },
      {
        "makespan_plus_solve_s": 54.675722,
        "n_resolves": 15,
        "solve_s_total": 0.512954
      },
      {
        "makespan_plus_solve_s": 347.01572,
        "n_resolves": 27,
        "solve_s_total": 0.804746
      },
      {
        "makespan_plus_solve_s": 109.877368,
        "n_resolves": 22,
        "solve_s_total": 0.935145
      },
      {
        "makespan_plus_solve_s": 156.761217,
        "n_resolves": 30,
        "solve_s_total": 6.851439
      },
      {
        "makespan_plus_solve_s": 179.960539,
        "n_resolves": 24,
        "solve_s_total": 1.965107
      },
      {
        "makespan_plus_solve_s": 237.077859,
        "n_resolves": 26,
        "solve_s_total": 1.864785
      },
      {
        "makespan_plus_solve_s": 35.677044,
        "n_resolves": 15,
        "solve_s_total": 0.148038
      },
      {
        "makespan_plus_solve_s": 59.320888,
        "n_resolves": 15,
        "solve_s_total": 0.114418
      },
      {
        "makespan_plus_solve_s": 45.981565,
        "n_resolves": 10,
        "solve_s_total": 0.112195
      },
      {
        "makespan_plus_solve_s": 75.653224,
        "n_resolves": 12,
        "solve_s_total": 0.197843
      },
      {
        "makespan_plus_solve_s": 76.39924,
        "n_resolves": 18,
        "solve_s_total": 0.357011
      },
      {
        "makespan_plus_solve_s": 22.818425,
        "n_resolves": 8,
        "solve_s_total": 0.379449
      },
      {
        "makespan_plus_solve_s": 212.896205,
        "n_resolves": 26,
        "solve_s_total": 0.606119
      },
      {
        "makespan_plus_solve_s": 211.806267,
        "n_resolves": 33,
        "solve_s_total": 0.928688
      },
      {
        "makespan_plus_solve_s": 121.041127,
        "n_resolves": 27,
        "solve_s_total": 1.009055
      },
      {
        "makespan_plus_solve_s": 87.253404,
        "n_resolves": 24,
        "solve_s_total": 1.273734
      },
      {
        "makespan_plus_solve_s": 200.441237,
        "n_resolves": 30,
        "solve_s_total": 1.361182
      },
      {
        "makespan_plus_solve_s": 85.599198,
        "n_resolves": 16,
        "solve_s_total": 1.166417
      },
      {
        "makespan_plus_solve_s": 113.658889,
        "n_resolves": 35,
        "solve_s_total": 1.335934
      },
      {
        "makespan_plus_solve_s": 227.073168,
        "n_resolves": 33,
        "solve_s_total": 1.670737
      },
      {
        "makespan_plus_solve_s": 187.351813,
        "n_resolves": 34,
        "solve_s_total": 0.943192
      },
      {
        "makespan_plus_solve_s": 113.945934,
        "n_resolves": 24,
        "solve_s_total": 0.59495
      },
      {
        "makespan_plus_solve_s": 124.447612,
        "n_resolves": 29,
        "solve_s_total": 0.662972
      },
      {
        "makespan_plus_solve_s": 124.933925,
        "n_resolves": 24,
        "solve_s_total": 0.681272
      },
      {
        "makespan_plus_solve_s": 65.443156,
        "n_resolves": 10,
        "solve_s_total": 0.061792
      },
      {
        "makespan_plus_solve_s": 49.673769,
        "n_resolves": 10,
        "solve_s_total": 0.108461
      },
      {
        "makespan_plus_solve_s": 56.146372,
        "n_resolves": 10,
        "solve_s_total": 0.153861
      },
      {
        "makespan_plus_solve_s": 136.965337,
        "n_resolves": 31,
        "solve_s_total": 1.41713
      },
      {
        "makespan_plus_solve_s": 115.840221,
        "n_resolves": 23,
        "solve_s_total": 1.25627
      },
      {
        "makespan_plus_solve_s": 142.695185,
        "n_resolves": 28,
        "solve_s_total": 1.651649
      },
      {
        "makespan_plus_solve_s": 91.47603,
        "n_resolves": 40,
        "solve_s_total": 5.32681
      },
      {
        "makespan_plus_solve_s": 93.20332,
        "n_resolves": 31,
        "solve_s_total": 4.491428
      },
      {
        "makespan_plus_solve_s": 93.978572,
        "n_resolves": 24,
        "solve_s_total": 12.130329
      },
      {
        "makespan_plus_solve_s": 90.924875,
        "n_resolves": 25,
        "solve_s_total": 0.963316
      },
      {
        "makespan_plus_solve_s": 117.950895,
        "n_resolves": 20,
        "solve_s_total": 0.488358
      },
      {
        "makespan_plus_solve_s": 143.08112,
        "n_resolves": 23,
        "solve_s_total": 0.680011
      },
      {
        "makespan_plus_solve_s": 173.127367,
        "n_resolves": 23,
        "solve_s_total": 0.465845
      },
      {
        "makespan_plus_solve_s": 174.59796,
        "n_resolves": 17,
        "solve_s_total": 0.745768
      },
      {
        "makespan_plus_solve_s": 182.707249,
        "n_resolves": 24,
        "solve_s_total": 1.279752
      },
      {
        "makespan_plus_solve_s": 187.007638,
        "n_resolves": 35,
        "solve_s_total": 3.572077
      },
      {
        "makespan_plus_solve_s": 145.123686,
        "n_resolves": 30,
        "solve_s_total": 3.283901
      },
      {
        "makespan_plus_solve_s": 188.037018,
        "n_resolves": 29,
        "solve_s_total": 1.786892
      },
      {
        "makespan_plus_solve_s": 100.247578,
        "n_resolves": 13,
        "solve_s_total": 0.175441
      },
      {
        "makespan_plus_solve_s": 141.938637,
        "n_resolves": 28,
        "solve_s_total": 0.398659
      },
      {
        "makespan_plus_solve_s": 160.626166,
        "n_resolves": 21,
        "solve_s_total": 0.344166
      },
      {
        "makespan_plus_solve_s": 74.363538,
        "n_resolves": 23,
        "solve_s_total": 0.465398
      },
      {
        "makespan_plus_solve_s": 77.391691,
        "n_resolves": 21,
        "solve_s_total": 0.734067
      },
      {
        "makespan_plus_solve_s": 96.254889,
        "n_resolves": 23,
        "solve_s_total": 0.645352
      },
      {
        "makespan_plus_solve_s": 207.318513,
        "n_resolves": 24,
        "solve_s_total": 0.669585
      },
      {
        "makespan_plus_solve_s": 137.247266,
        "n_resolves": 21,
        "solve_s_total": 0.71066
      },
      {
        "makespan_plus_solve_s": 156.299979,
        "n_resolves": 33,
        "solve_s_total": 1.019433
      },
      {
        "makespan_plus_solve_s": 110.143722,
        "n_resolves": 17,
        "solve_s_total": 0.795693
      },
      {
        "makespan_plus_solve_s": 157.970192,
        "n_resolves": 37,
        "solve_s_total": 1.891149
      },
      {
        "makespan_plus_solve_s": 207.94075,
        "n_resolves": 32,
        "solve_s_total": 1.399352
      },
      {
        "makespan_plus_solve_s": 135.900426,
        "n_resolves": 21,
        "solve_s_total": 0.59875
      },
      {
        "makespan_plus_solve_s": 201.599614,
        "n_resolves": 44,
        "solve_s_total": 1.541945
      },
      {
        "makespan_plus_solve_s": 217.007251,
        "n_resolves": 33,
        "solve_s_total": 1.08734
      },
      {
        "makespan_plus_solve_s": 83.771292,
        "n_resolves": 11,
        "solve_s_total": 0.128914
      },
      {
        "makespan_plus_solve_s": 124.515473,
        "n_resolves": 17,
        "solve_s_total": 0.214465
      },
      {
        "makespan_plus_solve_s": 89.757508,
        "n_resolves": 10,
        "solve_s_total": 0.108446
      },
      {
        "makespan_plus_solve_s": 82.173209,
        "n_resolves": 18,
        "solve_s_total": 0.388722
      },
      {
        "makespan_plus_solve_s": 108.566895,
        "n_resolves": 26,
        "solve_s_total": 0.88564
      },
      {
        "makespan_plus_solve_s": 96.016764,
        "n_resolves": 15,
        "solve_s_total": 0.221173
      },
      {
        "makespan_plus_solve_s": 228.235389,
        "n_resolves": 15,
        "solve_s_total": 0.128081
      },
      {
        "makespan_plus_solve_s": 86.14158,
        "n_resolves": 14,
        "solve_s_total": 0.122209
      },
      {
        "makespan_plus_solve_s": 478.848114,
        "n_resolves": 15,
        "solve_s_total": 0.696781
      },
      {
        "makespan_plus_solve_s": 114.616862,
        "n_resolves": 20,
        "solve_s_total": 0.599747
      },
      {
        "makespan_plus_solve_s": 173.405616,
        "n_resolves": 16,
        "solve_s_total": 0.254478
      },
      {
        "makespan_plus_solve_s": 107.161539,
        "n_resolves": 14,
        "solve_s_total": 0.195316
      },
      {
        "makespan_plus_solve_s": 119.767024,
        "n_resolves": 23,
        "solve_s_total": 1.214389
      },
      {
        "makespan_plus_solve_s": 112.561559,
        "n_resolves": 37,
        "solve_s_total": 1.226822
      },
      {
        "makespan_plus_solve_s": 91.344298,
        "n_resolves": 29,
        "solve_s_total": 0.655344
      },
      {
        "makespan_plus_solve_s": 76.60332,
        "n_resolves": 13,
        "solve_s_total": 2.349015
      },
      {
        "makespan_plus_solve_s": 64.113994,
        "n_resolves": 12,
        "solve_s_total": 0.311218
      },
      {
        "makespan_plus_solve_s": 79.383905,
        "n_resolves": 30,
        "solve_s_total": 1.042203
      },
      {
        "makespan_plus_solve_s": 87.651729,
        "n_resolves": 22,
        "solve_s_total": 0.66971
      },
      {
        "makespan_plus_solve_s": 145.983121,
        "n_resolves": 25,
        "solve_s_total": 0.687409
      },
      {
        "makespan_plus_solve_s": 112.98168,
        "n_resolves": 19,
        "solve_s_total": 0.513492
      },
      {
        "makespan_plus_solve_s": 191.496422,
        "n_resolves": 27,
        "solve_s_total": 0.59911
      },
      {
        "makespan_plus_solve_s": 169.862956,
        "n_resolves": 14,
        "solve_s_total": 0.204314
      },
      {
        "makespan_plus_solve_s": 105.041186,
        "n_resolves": 17,
        "solve_s_total": 0.269407
      },
      {
        "makespan_plus_solve_s": 184.201292,
        "n_resolves": 33,
        "solve_s_total": 3.949337
      },
      {
        "makespan_plus_solve_s": 127.378947,
        "n_resolves": 18,
        "solve_s_total": 9.87098
      },
      {
        "makespan_plus_solve_s": 237.924035,
        "n_resolves": 39,
        "solve_s_total": 2.480011
      },
      {
        "makespan_plus_solve_s": 68.883613,
        "n_resolves": 12,
        "solve_s_total": 0.122103
      },
      {
        "makespan_plus_solve_s": 63.191629,
        "n_resolves": 10,
        "solve_s_total": 0.08047
      },
      {
        "makespan_plus_solve_s": 58.053077,
        "n_resolves": 6,
        "solve_s_total": 0.062643
      },
      {
        "makespan_plus_solve_s": 205.320543,
        "n_resolves": 8,
        "solve_s_total": 0.148204
      },
      {
        "makespan_plus_solve_s": 85.505049,
        "n_resolves": 17,
        "solve_s_total": 0.290522
      },
      {
        "makespan_plus_solve_s": 563.0592,
        "n_resolves": 20,
        "solve_s_total": 0.376263
      },
      {
        "makespan_plus_solve_s": 169.962612,
        "n_resolves": 31,
        "solve_s_total": 3.485052
      },
      {
        "makespan_plus_solve_s": 128.045744,
        "n_resolves": 28,
        "solve_s_total": 1.90961
      },
      {
        "makespan_plus_solve_s": 176.878183,
        "n_resolves": 26,
        "solve_s_total": 2.713661
      },
      {
        "makespan_plus_solve_s": 105.858391,
        "n_resolves": 14,
        "solve_s_total": 0.419456
      },
      {
        "makespan_plus_solve_s": 158.435507,
        "n_resolves": 24,
        "solve_s_total": 0.459143
      },
      {
        "makespan_plus_solve_s": 104.940087,
        "n_resolves": 20,
        "solve_s_total": 0.583039
      },
      {
        "makespan_plus_solve_s": 65.063814,
        "n_resolves": 17,
        "solve_s_total": 0.400692
      },
      {
        "makespan_plus_solve_s": 57.236757,
        "n_resolves": 17,
        "solve_s_total": 0.357282
      },
      {
        "makespan_plus_solve_s": 72.208598,
        "n_resolves": 21,
        "solve_s_total": 0.409311
      },
      {
        "makespan_plus_solve_s": 77.306564,
        "n_resolves": 31,
        "solve_s_total": 2.043446
      },
      {
        "makespan_plus_solve_s": 109.189759,
        "n_resolves": 26,
        "solve_s_total": 2.228486
      },
      {
        "makespan_plus_solve_s": 59.257555,
        "n_resolves": 19,
        "solve_s_total": 1.306313
      },
      {
        "makespan_plus_solve_s": 151.332046,
        "n_resolves": 28,
        "solve_s_total": 1.555516
      },
      {
        "makespan_plus_solve_s": 97.795557,
        "n_resolves": 13,
        "solve_s_total": 1.013054
      },
      {
        "makespan_plus_solve_s": 180.53062,
        "n_resolves": 26,
        "solve_s_total": 2.54684
      },
      {
        "makespan_plus_solve_s": 130.5247,
        "n_resolves": 26,
        "solve_s_total": 1.03394
      },
      {
        "makespan_plus_solve_s": 148.704761,
        "n_resolves": 25,
        "solve_s_total": 0.752723
      },
      {
        "makespan_plus_solve_s": 231.180079,
        "n_resolves": 35,
        "solve_s_total": 1.114791
      },
      {
        "makespan_plus_solve_s": 134.223184,
        "n_resolves": 17,
        "solve_s_total": 0.373018
      },
      {
        "makespan_plus_solve_s": 106.449642,
        "n_resolves": 16,
        "solve_s_total": 0.338817
      },
      {
        "makespan_plus_solve_s": 114.88801,
        "n_resolves": 24,
        "solve_s_total": 0.83262
      },
      {
        "makespan_plus_solve_s": 81.937502,
        "n_resolves": 13,
        "solve_s_total": 0.163141
      },
      {
        "makespan_plus_solve_s": 107.981958,
        "n_resolves": 13,
        "solve_s_total": 0.218372
      },
      {
        "makespan_plus_solve_s": 59.180197,
        "n_resolves": 14,
        "solve_s_total": 0.125883
      },
      {
        "makespan_plus_solve_s": 171.731028,
        "n_resolves": 22,
        "solve_s_total": 0.295588
      },
      {
        "makespan_plus_solve_s": 145.986036,
        "n_resolves": 12,
        "solve_s_total": 0.185999
      },
      {
        "makespan_plus_solve_s": 119.220091,
        "n_resolves": 15,
        "solve_s_total": 0.15852
      },
      {
        "makespan_plus_solve_s": 133.266148,
        "n_resolves": 32,
        "solve_s_total": 1.44626
      },
      {
        "makespan_plus_solve_s": 121.606963,
        "n_resolves": 30,
        "solve_s_total": 3.093756
      },
      {
        "makespan_plus_solve_s": 91.654302,
        "n_resolves": 28,
        "solve_s_total": 2.622444
      },
      {
        "makespan_plus_solve_s": 72.849386,
        "n_resolves": 11,
        "solve_s_total": 0.113731
      },
      {
        "makespan_plus_solve_s": 91.679538,
        "n_resolves": 7,
        "solve_s_total": 0.055255
      },
      {
        "makespan_plus_solve_s": 157.992955,
        "n_resolves": 20,
        "solve_s_total": 0.526033
      },
      {
        "makespan_plus_solve_s": 86.931239,
        "n_resolves": 25,
        "solve_s_total": 0.774679
      },
      {
        "makespan_plus_solve_s": 93.108922,
        "n_resolves": 23,
        "solve_s_total": 0.514313
      },
      {
        "makespan_plus_solve_s": 142.474063,
        "n_resolves": 28,
        "solve_s_total": 1.383158
      },
      {
        "makespan_plus_solve_s": 73.517622,
        "n_resolves": 20,
        "solve_s_total": 2.332651
      },
      {
        "makespan_plus_solve_s": 162.88747,
        "n_resolves": 23,
        "solve_s_total": 2.137585
      },
      {
        "makespan_plus_solve_s": 82.561724,
        "n_resolves": 23,
        "solve_s_total": 1.531131
      },
      {
        "makespan_plus_solve_s": 114.220027,
        "n_resolves": 18,
        "solve_s_total": 0.930497
      },
      {
        "makespan_plus_solve_s": 137.55245,
        "n_resolves": 26,
        "solve_s_total": 1.783566
      },
      {
        "makespan_plus_solve_s": 90.013603,
        "n_resolves": 30,
        "solve_s_total": 1.348112
      },
      {
        "makespan_plus_solve_s": 77.920533,
        "n_resolves": 15,
        "solve_s_total": 0.317204
      },
      {
        "makespan_plus_solve_s": 56.899597,
        "n_resolves": 19,
        "solve_s_total": 0.478299
      },
      {
        "makespan_plus_solve_s": 102.532144,
        "n_resolves": 19,
        "solve_s_total": 0.463171
      },
      {
        "makespan_plus_solve_s": 105.15806,
        "n_resolves": 34,
        "solve_s_total": 1.07119
      },
      {
        "makespan_plus_solve_s": 95.91959,
        "n_resolves": 25,
        "solve_s_total": 2.745232
      },
      {
        "makespan_plus_solve_s": 94.666969,
        "n_resolves": 34,
        "solve_s_total": 3.645097
      },
      {
        "makespan_plus_solve_s": 160.28455,
        "n_resolves": 24,
        "solve_s_total": 1.337152
      },
      {
        "makespan_plus_solve_s": 95.392957,
        "n_resolves": 26,
        "solve_s_total": 2.70908
      },
      {
        "makespan_plus_solve_s": 87.059379,
        "n_resolves": 26,
        "solve_s_total": 1.760252
      },
      {
        "makespan_plus_solve_s": 93.454627,
        "n_resolves": 21,
        "solve_s_total": 4.68764
      },
      {
        "makespan_plus_solve_s": 82.723821,
        "n_resolves": 16,
        "solve_s_total": 5.783809
      },
      {
        "makespan_plus_solve_s": 114.03673,
        "n_resolves": 25,
        "solve_s_total": 6.390775
      },
      {
        "makespan_plus_solve_s": 167.019926,
        "n_resolves": 34,
        "solve_s_total": 5.351825
      },
      {
        "makespan_plus_solve_s": 46.409765,
        "n_resolves": 7,
        "solve_s_total": 3.664873
      },
      {
        "makespan_plus_solve_s": 209.296086,
        "n_resolves": 26,
        "solve_s_total": 7.869933
      },
      {
        "makespan_plus_solve_s": 557.088038,
        "n_resolves": 34,
        "solve_s_total": 1.325653
      },
      {
        "makespan_plus_solve_s": 91.031382,
        "n_resolves": 31,
        "solve_s_total": 1.333552
      },
      {
        "makespan_plus_solve_s": 130.089574,
        "n_resolves": 27,
        "solve_s_total": 1.920368
      },
      {
        "makespan_plus_solve_s": 148.559038,
        "n_resolves": 36,
        "solve_s_total": 13.464267
      },
      {
        "makespan_plus_solve_s": 92.482484,
        "n_resolves": 26,
        "solve_s_total": 12.003896
      },
      {
        "makespan_plus_solve_s": 97.722266,
        "n_resolves": 22,
        "solve_s_total": 2.947221
      },
      {
        "makespan_plus_solve_s": 156.527241,
        "n_resolves": 30,
        "solve_s_total": 1.51886
      },
      {
        "makespan_plus_solve_s": 186.235139,
        "n_resolves": 32,
        "solve_s_total": 1.256009
      },
      {
        "makespan_plus_solve_s": 162.617101,
        "n_resolves": 20,
        "solve_s_total": 0.768053
      },
      {
        "makespan_plus_solve_s": 132.202408,
        "n_resolves": 28,
        "solve_s_total": 6.520637
      },
      {
        "makespan_plus_solve_s": 149.004903,
        "n_resolves": 33,
        "solve_s_total": 3.883044
      },
      {
        "makespan_plus_solve_s": 99.305917,
        "n_resolves": 26,
        "solve_s_total": 4.504681
      },
      {
        "makespan_plus_solve_s": 119.796912,
        "n_resolves": 14,
        "solve_s_total": 0.706833
      },
      {
        "makespan_plus_solve_s": 101.946566,
        "n_resolves": 16,
        "solve_s_total": 1.178912
      },
      {
        "makespan_plus_solve_s": 107.174182,
        "n_resolves": 17,
        "solve_s_total": 3.047493
      },
      {
        "makespan_plus_solve_s": 80.626753,
        "n_resolves": 17,
        "solve_s_total": 0.26561
      },
      {
        "makespan_plus_solve_s": 112.011789,
        "n_resolves": 21,
        "solve_s_total": 1.610538
      },
      {
        "makespan_plus_solve_s": 91.462423,
        "n_resolves": 18,
        "solve_s_total": 0.837906
      },
      {
        "makespan_plus_solve_s": 132.203442,
        "n_resolves": 35,
        "solve_s_total": 2.595933
      },
      {
        "makespan_plus_solve_s": 128.064405,
        "n_resolves": 29,
        "solve_s_total": 1.345234
      },
      {
        "makespan_plus_solve_s": 110.999361,
        "n_resolves": 31,
        "solve_s_total": 1.404437
      },
      {
        "makespan_plus_solve_s": 106.194351,
        "n_resolves": 30,
        "solve_s_total": 12.517751
      },
      {
        "makespan_plus_solve_s": 87.074838,
        "n_resolves": 34,
        "solve_s_total": 14.77716
      },
      {
        "makespan_plus_solve_s": 204.183758,
        "n_resolves": 38,
        "solve_s_total": 20.026972
      },
      {
        "makespan_plus_solve_s": 212.282568,
        "n_resolves": 26,
        "solve_s_total": 2.277245
      },
      {
        "makespan_plus_solve_s": 211.008392,
        "n_resolves": 31,
        "solve_s_total": 1.047256
      },
      {
        "makespan_plus_solve_s": 128.513952,
        "n_resolves": 19,
        "solve_s_total": 1.200348
      },
      {
        "makespan_plus_solve_s": 47.041892,
        "n_resolves": 12,
        "solve_s_total": 0.16399
      },
      {
        "makespan_plus_solve_s": 46.951915,
        "n_resolves": 18,
        "solve_s_total": 0.170992
      },
      {
        "makespan_plus_solve_s": 45.833478,
        "n_resolves": 14,
        "solve_s_total": 0.253688
      },
      {
        "makespan_plus_solve_s": 76.008562,
        "n_resolves": 10,
        "solve_s_total": 0.221976
      },
      {
        "makespan_plus_solve_s": 45.507471,
        "n_resolves": 14,
        "solve_s_total": 0.197329
      },
      {
        "makespan_plus_solve_s": 105.832413,
        "n_resolves": 15,
        "solve_s_total": 0.195363
      },
      {
        "makespan_plus_solve_s": 177.050661,
        "n_resolves": 27,
        "solve_s_total": 2.809829
      },
      {
        "makespan_plus_solve_s": 205.475213,
        "n_resolves": 31,
        "solve_s_total": 3.124212
      },
      {
        "makespan_plus_solve_s": 182.423345,
        "n_resolves": 22,
        "solve_s_total": 2.301793
      },
      {
        "makespan_plus_solve_s": 131.240332,
        "n_resolves": 32,
        "solve_s_total": 1.477324
      },
      {
        "makespan_plus_solve_s": 116.33318,
        "n_resolves": 21,
        "solve_s_total": 1.839846
      },
      {
        "makespan_plus_solve_s": 110.490251,
        "n_resolves": 23,
        "solve_s_total": 2.419497
      },
      {
        "makespan_plus_solve_s": 133.838952,
        "n_resolves": 32,
        "solve_s_total": 1.629861
      },
      {
        "makespan_plus_solve_s": 141.131404,
        "n_resolves": 35,
        "solve_s_total": 3.282573
      },
      {
        "makespan_plus_solve_s": 124.032759,
        "n_resolves": 31,
        "solve_s_total": 1.54974
      },
      {
        "makespan_plus_solve_s": 72.115183,
        "n_resolves": 17,
        "solve_s_total": 0.370755
      },
      {
        "makespan_plus_solve_s": 106.841867,
        "n_resolves": 18,
        "solve_s_total": 0.468076
      },
      {
        "makespan_plus_solve_s": 96.183279,
        "n_resolves": 20,
        "solve_s_total": 0.424486
      }
    ]
  },
  "ortools-rolling-paidref": {
    "per_run_solve_s": {
      "max": 30.709168,
      "mean": 1.907619
    },
    "per_solve_ms": {
      "max": 12102.0657,
      "n": 5484,
      "p50": 27.9074,
      "p95": 216.70694,
      "p99": 1295.5796
    },
    "runs": [
      {
        "makespan_plus_solve_s": 188.152531,
        "n_resolves": 27,
        "solve_s_total": 1.729011
      },
      {
        "makespan_plus_solve_s": 145.843465,
        "n_resolves": 34,
        "solve_s_total": 4.030459
      },
      {
        "makespan_plus_solve_s": 127.747884,
        "n_resolves": 36,
        "solve_s_total": 4.545989
      },
      {
        "makespan_plus_solve_s": 88.500758,
        "n_resolves": 22,
        "solve_s_total": 0.660417
      },
      {
        "makespan_plus_solve_s": 384.618539,
        "n_resolves": 31,
        "solve_s_total": 1.340665
      },
      {
        "makespan_plus_solve_s": 131.602166,
        "n_resolves": 30,
        "solve_s_total": 1.945476
      },
      {
        "makespan_plus_solve_s": 93.294986,
        "n_resolves": 30,
        "solve_s_total": 0.905754
      },
      {
        "makespan_plus_solve_s": 256.422195,
        "n_resolves": 25,
        "solve_s_total": 1.58862
      },
      {
        "makespan_plus_solve_s": 113.226252,
        "n_resolves": 22,
        "solve_s_total": 0.596362
      },
      {
        "makespan_plus_solve_s": 207.703971,
        "n_resolves": 25,
        "solve_s_total": 0.796217
      },
      {
        "makespan_plus_solve_s": 162.020717,
        "n_resolves": 19,
        "solve_s_total": 0.637305
      },
      {
        "makespan_plus_solve_s": 376.532119,
        "n_resolves": 28,
        "solve_s_total": 0.999953
      },
      {
        "makespan_plus_solve_s": 108.156587,
        "n_resolves": 24,
        "solve_s_total": 2.019609
      },
      {
        "makespan_plus_solve_s": 83.274914,
        "n_resolves": 19,
        "solve_s_total": 2.073417
      },
      {
        "makespan_plus_solve_s": 86.809757,
        "n_resolves": 28,
        "solve_s_total": 2.830606
      },
      {
        "makespan_plus_solve_s": 405.617988,
        "n_resolves": 18,
        "solve_s_total": 0.544628
      },
      {
        "makespan_plus_solve_s": 165.621065,
        "n_resolves": 19,
        "solve_s_total": 0.498095
      },
      {
        "makespan_plus_solve_s": 114.101839,
        "n_resolves": 21,
        "solve_s_total": 0.509371
      },
      {
        "makespan_plus_solve_s": 89.411973,
        "n_resolves": 15,
        "solve_s_total": 0.19487
      },
      {
        "makespan_plus_solve_s": 52.568435,
        "n_resolves": 16,
        "solve_s_total": 0.222501
      },
      {
        "makespan_plus_solve_s": 126.988022,
        "n_resolves": 19,
        "solve_s_total": 0.162722
      },
      {
        "makespan_plus_solve_s": 64.570486,
        "n_resolves": 15,
        "solve_s_total": 0.169298
      },
      {
        "makespan_plus_solve_s": 77.450289,
        "n_resolves": 17,
        "solve_s_total": 0.438571
      },
      {
        "makespan_plus_solve_s": 81.057176,
        "n_resolves": 20,
        "solve_s_total": 0.335153
      },
      {
        "makespan_plus_solve_s": 75.981079,
        "n_resolves": 24,
        "solve_s_total": 0.332
      },
      {
        "makespan_plus_solve_s": 59.417017,
        "n_resolves": 18,
        "solve_s_total": 0.250537
      },
      {
        "makespan_plus_solve_s": 91.193307,
        "n_resolves": 16,
        "solve_s_total": 0.281967
      },
      {
        "makespan_plus_solve_s": 251.647657,
        "n_resolves": 26,
        "solve_s_total": 2.70596
      },
      {
        "makespan_plus_solve_s": 333.147542,
        "n_resolves": 28,
        "solve_s_total": 1.850743
      },
      {
        "makespan_plus_solve_s": 259.583085,
        "n_resolves": 19,
        "solve_s_total": 1.073364
      },
      {
        "makespan_plus_solve_s": 115.666913,
        "n_resolves": 24,
        "solve_s_total": 0.468622
      },
      {
        "makespan_plus_solve_s": 320.881579,
        "n_resolves": 20,
        "solve_s_total": 0.379737
      },
      {
        "makespan_plus_solve_s": 100.297718,
        "n_resolves": 22,
        "solve_s_total": 0.519981
      },
      {
        "makespan_plus_solve_s": 353.366159,
        "n_resolves": 42,
        "solve_s_total": 21.877835
      },
      {
        "makespan_plus_solve_s": 106.49166,
        "n_resolves": 31,
        "solve_s_total": 14.940107
      },
      {
        "makespan_plus_solve_s": 145.958956,
        "n_resolves": 27,
        "solve_s_total": 8.555831
      },
      {
        "makespan_plus_solve_s": 107.181554,
        "n_resolves": 38,
        "solve_s_total": 1.633516
      },
      {
        "makespan_plus_solve_s": 167.835035,
        "n_resolves": 31,
        "solve_s_total": 1.276102
      },
      {
        "makespan_plus_solve_s": 117.107909,
        "n_resolves": 34,
        "solve_s_total": 1.165039
      },
      {
        "makespan_plus_solve_s": 75.268694,
        "n_resolves": 14,
        "solve_s_total": 0.125456
      },
      {
        "makespan_plus_solve_s": 128.349064,
        "n_resolves": 16,
        "solve_s_total": 0.119882
      },
      {
        "makespan_plus_solve_s": 65.810189,
        "n_resolves": 15,
        "solve_s_total": 0.19383
      },
      {
        "makespan_plus_solve_s": 67.82604,
        "n_resolves": 17,
        "solve_s_total": 0.19127
      },
      {
        "makespan_plus_solve_s": 70.03866,
        "n_resolves": 16,
        "solve_s_total": 0.143005
      },
      {
        "makespan_plus_solve_s": 61.359982,
        "n_resolves": 11,
        "solve_s_total": 0.147645
      },
      {
        "makespan_plus_solve_s": 119.344733,
        "n_resolves": 21,
        "solve_s_total": 0.9103
      },
      {
        "makespan_plus_solve_s": 164.462882,
        "n_resolves": 26,
        "solve_s_total": 1.175804
      },
      {
        "makespan_plus_solve_s": 80.34335,
        "n_resolves": 27,
        "solve_s_total": 2.102508
      },
      {
        "makespan_plus_solve_s": 54.955176,
        "n_resolves": 15,
        "solve_s_total": 0.728073
      },
      {
        "makespan_plus_solve_s": 236.498312,
        "n_resolves": 27,
        "solve_s_total": 0.883773
      },
      {
        "makespan_plus_solve_s": 109.934431,
        "n_resolves": 22,
        "solve_s_total": 0.992207
      },
      {
        "makespan_plus_solve_s": 170.524512,
        "n_resolves": 29,
        "solve_s_total": 10.305425
      },
      {
        "makespan_plus_solve_s": 176.625927,
        "n_resolves": 25,
        "solve_s_total": 1.925927
      },
      {
        "makespan_plus_solve_s": 237.344382,
        "n_resolves": 26,
        "solve_s_total": 2.131309
      },
      {
        "makespan_plus_solve_s": 35.6684,
        "n_resolves": 15,
        "solve_s_total": 0.139395
      },
      {
        "makespan_plus_solve_s": 59.333431,
        "n_resolves": 15,
        "solve_s_total": 0.126961
      },
      {
        "makespan_plus_solve_s": 45.961857,
        "n_resolves": 10,
        "solve_s_total": 0.092487
      },
      {
        "makespan_plus_solve_s": 75.718253,
        "n_resolves": 12,
        "solve_s_total": 0.262872
      },
      {
        "makespan_plus_solve_s": 76.315937,
        "n_resolves": 18,
        "solve_s_total": 0.273708
      },
      {
        "makespan_plus_solve_s": 22.908202,
        "n_resolves": 8,
        "solve_s_total": 0.469226
      },
      {
        "makespan_plus_solve_s": 213.765783,
        "n_resolves": 26,
        "solve_s_total": 0.846892
      },
      {
        "makespan_plus_solve_s": 211.789,
        "n_resolves": 33,
        "solve_s_total": 0.911421
      },
      {
        "makespan_plus_solve_s": 120.99637,
        "n_resolves": 27,
        "solve_s_total": 0.964297
      },
      {
        "makespan_plus_solve_s": 87.276909,
        "n_resolves": 24,
        "solve_s_total": 1.29724
      },
      {
        "makespan_plus_solve_s": 200.187756,
        "n_resolves": 30,
        "solve_s_total": 1.107701
      },
      {
        "makespan_plus_solve_s": 85.288348,
        "n_resolves": 16,
        "solve_s_total": 0.855567
      },
      {
        "makespan_plus_solve_s": 113.627434,
        "n_resolves": 35,
        "solve_s_total": 1.304479
      },
      {
        "makespan_plus_solve_s": 228.221689,
        "n_resolves": 33,
        "solve_s_total": 2.819258
      },
      {
        "makespan_plus_solve_s": 187.62151,
        "n_resolves": 34,
        "solve_s_total": 1.212889
      },
      {
        "makespan_plus_solve_s": 114.145466,
        "n_resolves": 24,
        "solve_s_total": 0.794482
      },
      {
        "makespan_plus_solve_s": 124.474366,
        "n_resolves": 29,
        "solve_s_total": 0.689725
      },
      {
        "makespan_plus_solve_s": 124.861836,
        "n_resolves": 24,
        "solve_s_total": 0.609182
      },
      {
        "makespan_plus_solve_s": 65.494755,
        "n_resolves": 10,
        "solve_s_total": 0.113391
      },
      {
        "makespan_plus_solve_s": 49.686404,
        "n_resolves": 10,
        "solve_s_total": 0.121097
      },
      {
        "makespan_plus_solve_s": 56.095328,
        "n_resolves": 10,
        "solve_s_total": 0.102817
      },
      {
        "makespan_plus_solve_s": 150.053242,
        "n_resolves": 30,
        "solve_s_total": 1.743076
      },
      {
        "makespan_plus_solve_s": 80.982042,
        "n_resolves": 23,
        "solve_s_total": 1.29589
      },
      {
        "makespan_plus_solve_s": 142.520583,
        "n_resolves": 28,
        "solve_s_total": 1.477047
      },
      {
        "makespan_plus_solve_s": 90.921111,
        "n_resolves": 39,
        "solve_s_total": 5.965351
      },
      {
        "makespan_plus_solve_s": 96.751171,
        "n_resolves": 32,
        "solve_s_total": 7.272671
      },
      {
        "makespan_plus_solve_s": 89.963348,
        "n_resolves": 22,
        "solve_s_total": 11.442504
      },
      {
        "makespan_plus_solve_s": 90.705449,
        "n_resolves": 25,
        "solve_s_total": 0.74389
      },
      {
        "makespan_plus_solve_s": 117.892412,
        "n_resolves": 20,
        "solve_s_total": 0.429875
      },
      {
        "makespan_plus_solve_s": 143.035013,
        "n_resolves": 23,
        "solve_s_total": 0.633903
      },
      {
        "makespan_plus_solve_s": 118.883158,
        "n_resolves": 20,
        "solve_s_total": 0.457992
      },
      {
        "makespan_plus_solve_s": 174.878745,
        "n_resolves": 17,
        "solve_s_total": 1.026553
      },
      {
        "makespan_plus_solve_s": 182.530737,
        "n_resolves": 24,
        "solve_s_total": 1.10324
      },
      {
        "makespan_plus_solve_s": 187.721164,
        "n_resolves": 35,
        "solve_s_total": 4.285602
      },
      {
        "makespan_plus_solve_s": 144.323573,
        "n_resolves": 30,
        "solve_s_total": 2.483789
      },
      {
        "makespan_plus_solve_s": 183.287831,
        "n_resolves": 27,
        "solve_s_total": 2.80197
      },
      {
        "makespan_plus_solve_s": 100.32325,
        "n_resolves": 15,
        "solve_s_total": 0.251113
      },
      {
        "makespan_plus_solve_s": 141.969713,
        "n_resolves": 28,
        "solve_s_total": 0.429734
      },
      {
        "makespan_plus_solve_s": 160.710594,
        "n_resolves": 21,
        "solve_s_total": 0.428593
      },
      {
        "makespan_plus_solve_s": 74.393503,
        "n_resolves": 22,
        "solve_s_total": 0.558651
      },
      {
        "makespan_plus_solve_s": 77.404336,
        "n_resolves": 21,
        "solve_s_total": 0.746713
      },
      {
        "makespan_plus_solve_s": 114.552019,
        "n_resolves": 24,
        "solve_s_total": 0.646757
      },
      {
        "makespan_plus_solve_s": 207.367303,
        "n_resolves": 24,
        "solve_s_total": 0.718374
      },
      {
        "makespan_plus_solve_s": 137.250724,
        "n_resolves": 21,
        "solve_s_total": 0.714118
      },
      {
        "makespan_plus_solve_s": 156.357651,
        "n_resolves": 33,
        "solve_s_total": 1.077105
      },
      {
        "makespan_plus_solve_s": 110.544267,
        "n_resolves": 17,
        "solve_s_total": 1.196238
      },
      {
        "makespan_plus_solve_s": 157.919812,
        "n_resolves": 37,
        "solve_s_total": 1.840769
      },
      {
        "makespan_plus_solve_s": 207.908955,
        "n_resolves": 32,
        "solve_s_total": 1.367556
      },
      {
        "makespan_plus_solve_s": 135.844866,
        "n_resolves": 21,
        "solve_s_total": 0.54319
      },
      {
        "makespan_plus_solve_s": 201.552192,
        "n_resolves": 44,
        "solve_s_total": 1.494524
      },
      {
        "makespan_plus_solve_s": 245.242861,
        "n_resolves": 32,
        "solve_s_total": 1.268868
      },
      {
        "makespan_plus_solve_s": 83.989187,
        "n_resolves": 11,
        "solve_s_total": 0.346809
      },
      {
        "makespan_plus_solve_s": 124.476742,
        "n_resolves": 17,
        "solve_s_total": 0.175734
      },
      {
        "makespan_plus_solve_s": 89.759957,
        "n_resolves": 10,
        "solve_s_total": 0.110895
      },
      {
        "makespan_plus_solve_s": 82.176765,
        "n_resolves": 18,
        "solve_s_total": 0.392278
      },
      {
        "makespan_plus_solve_s": 92.795116,
        "n_resolves": 26,
        "solve_s_total": 1.049964
      },
      {
        "makespan_plus_solve_s": 75.312222,
        "n_resolves": 15,
        "solve_s_total": 0.213671
      },
      {
        "makespan_plus_solve_s": 228.238575,
        "n_resolves": 15,
        "solve_s_total": 0.131267
      },
      {
        "makespan_plus_solve_s": 86.148648,
        "n_resolves": 14,
        "solve_s_total": 0.129278
      },
      {
        "makespan_plus_solve_s": 478.690833,
        "n_resolves": 15,
        "solve_s_total": 0.5395
      },
      {
        "makespan_plus_solve_s": 114.529379,
        "n_resolves": 20,
        "solve_s_total": 0.512265
      },
      {
        "makespan_plus_solve_s": 173.392947,
        "n_resolves": 16,
        "solve_s_total": 0.241809
      },
      {
        "makespan_plus_solve_s": 105.474273,
        "n_resolves": 14,
        "solve_s_total": 0.207564
      },
      {
        "makespan_plus_solve_s": 119.186899,
        "n_resolves": 23,
        "solve_s_total": 0.634264
      },
      {
        "makespan_plus_solve_s": 112.529108,
        "n_resolves": 37,
        "solve_s_total": 1.19437
      },
      {
        "makespan_plus_solve_s": 88.216034,
        "n_resolves": 29,
        "solve_s_total": 0.615765
      },
      {
        "makespan_plus_solve_s": 76.111675,
        "n_resolves": 13,
        "solve_s_total": 1.85737
      },
      {
        "makespan_plus_solve_s": 61.646447,
        "n_resolves": 11,
        "solve_s_total": 0.374723
      },
      {
        "makespan_plus_solve_s": 77.366266,
        "n_resolves": 30,
        "solve_s_total": 0.871935
      },
      {
        "makespan_plus_solve_s": 87.793037,
        "n_resolves": 22,
        "solve_s_total": 0.811019
      },
      {
        "makespan_plus_solve_s": 146.035334,
        "n_resolves": 25,
        "solve_s_total": 0.739621
      },
      {
        "makespan_plus_solve_s": 113.002244,
        "n_resolves": 19,
        "solve_s_total": 0.534056
      },
      {
        "makespan_plus_solve_s": 191.417622,
        "n_resolves": 27,
        "solve_s_total": 0.520311
      },
      {
        "makespan_plus_solve_s": 169.836375,
        "n_resolves": 14,
        "solve_s_total": 0.177734
      },
      {
        "makespan_plus_solve_s": 105.106553,
        "n_resolves": 17,
        "solve_s_total": 0.334774
      },
      {
        "makespan_plus_solve_s": 180.450247,
        "n_resolves": 31,
        "solve_s_total": 4.792306
      },
      {
        "makespan_plus_solve_s": 121.223763,
        "n_resolves": 18,
        "solve_s_total": 3.715795
      },
      {
        "makespan_plus_solve_s": 237.399631,
        "n_resolves": 39,
        "solve_s_total": 1.955606
      },
      {
        "makespan_plus_solve_s": 68.867896,
        "n_resolves": 12,
        "solve_s_total": 0.106385
      },
      {
        "makespan_plus_solve_s": 63.191615,
        "n_resolves": 10,
        "solve_s_total": 0.080456
      },
      {
        "makespan_plus_solve_s": 58.058331,
        "n_resolves": 6,
        "solve_s_total": 0.067896
      },
      {
        "makespan_plus_solve_s": 139.156436,
        "n_resolves": 8,
        "solve_s_total": 0.148795
      },
      {
        "makespan_plus_solve_s": 276.265689,
        "n_resolves": 16,
        "solve_s_total": 0.212599
      },
      {
        "makespan_plus_solve_s": 563.168465,
        "n_resolves": 20,
        "solve_s_total": 0.485528
      },
      {
        "makespan_plus_solve_s": 169.967947,
        "n_resolves": 31,
        "solve_s_total": 3.490388
      },
      {
        "makespan_plus_solve_s": 127.954053,
        "n_resolves": 28,
        "solve_s_total": 1.817919
      },
      {
        "makespan_plus_solve_s": 179.942164,
        "n_resolves": 27,
        "solve_s_total": 2.946879
      },
      {
        "makespan_plus_solve_s": 105.86048,
        "n_resolves": 14,
        "solve_s_total": 0.421545
      },
      {
        "makespan_plus_solve_s": 158.615922,
        "n_resolves": 24,
        "solve_s_total": 0.639558
      },
      {
        "makespan_plus_solve_s": 105.005461,
        "n_resolves": 21,
        "solve_s_total": 0.648413
      },
      {
        "makespan_plus_solve_s": 65.020408,
        "n_resolves": 17,
        "solve_s_total": 0.357286
      },
      {
        "makespan_plus_solve_s": 57.251093,
        "n_resolves": 17,
        "solve_s_total": 0.371617
      },
      {
        "makespan_plus_solve_s": 63.378675,
        "n_resolves": 20,
        "solve_s_total": 0.416853
      },
      {
        "makespan_plus_solve_s": 80.488827,
        "n_resolves": 31,
        "solve_s_total": 2.106419
      },
      {
        "makespan_plus_solve_s": 98.910266,
        "n_resolves": 26,
        "solve_s_total": 1.908323
      },
      {
        "makespan_plus_solve_s": 59.145723,
        "n_resolves": 17,
        "solve_s_total": 1.194481
      },
      {
        "makespan_plus_solve_s": 151.153101,
        "n_resolves": 28,
        "solve_s_total": 1.376571
      },
      {
        "makespan_plus_solve_s": 95.874842,
        "n_resolves": 13,
        "solve_s_total": 0.932365
      },
      {
        "makespan_plus_solve_s": 173.158592,
        "n_resolves": 26,
        "solve_s_total": 3.02014
      },
      {
        "makespan_plus_solve_s": 130.36139,
        "n_resolves": 26,
        "solve_s_total": 0.87063
      },
      {
        "makespan_plus_solve_s": 148.612349,
        "n_resolves": 25,
        "solve_s_total": 0.660312
      },
      {
        "makespan_plus_solve_s": 208.653506,
        "n_resolves": 36,
        "solve_s_total": 1.27092
      },
      {
        "makespan_plus_solve_s": 72.172798,
        "n_resolves": 17,
        "solve_s_total": 0.360462
      },
      {
        "makespan_plus_solve_s": 106.460789,
        "n_resolves": 16,
        "solve_s_total": 0.349964
      },
      {
        "makespan_plus_solve_s": 114.866914,
        "n_resolves": 24,
        "solve_s_total": 0.811524
      },
      {
        "makespan_plus_solve_s": 81.959859,
        "n_resolves": 13,
        "solve_s_total": 0.185499
      },
      {
        "makespan_plus_solve_s": 108.025946,
        "n_resolves": 13,
        "solve_s_total": 0.26236
      },
      {
        "makespan_plus_solve_s": 59.193465,
        "n_resolves": 14,
        "solve_s_total": 0.139151
      },
      {
        "makespan_plus_solve_s": 171.728741,
        "n_resolves": 22,
        "solve_s_total": 0.293301
      },
      {
        "makespan_plus_solve_s": 145.968299,
        "n_resolves": 12,
        "solve_s_total": 0.168263
      },
      {
        "makespan_plus_solve_s": 119.223619,
        "n_resolves": 15,
        "solve_s_total": 0.162048
      },
      {
        "makespan_plus_solve_s": 147.217731,
        "n_resolves": 31,
        "solve_s_total": 1.481783
      },
      {
        "makespan_plus_solve_s": 121.967883,
        "n_resolves": 30,
        "solve_s_total": 3.454676
      },
      {
        "makespan_plus_solve_s": 91.794021,
        "n_resolves": 28,
        "solve_s_total": 2.762162
      },
      {
        "makespan_plus_solve_s": 72.820149,
        "n_resolves": 11,
        "solve_s_total": 0.084495
      },
      {
        "makespan_plus_solve_s": 91.689243,
        "n_resolves": 7,
        "solve_s_total": 0.064959
      },
      {
        "makespan_plus_solve_s": 158.010197,
        "n_resolves": 20,
        "solve_s_total": 0.543276
      },
      {
        "makespan_plus_solve_s": 87.480292,
        "n_resolves": 25,
        "solve_s_total": 1.323731
      },
      {
        "makespan_plus_solve_s": 93.221785,
        "n_resolves": 23,
        "solve_s_total": 0.627176
      },
      {
        "makespan_plus_solve_s": 142.125003,
        "n_resolves": 28,
        "solve_s_total": 1.034098
      },
      {
        "makespan_plus_solve_s": 72.813681,
        "n_resolves": 20,
        "solve_s_total": 1.62871
      },
      {
        "makespan_plus_solve_s": 162.903332,
        "n_resolves": 23,
        "solve_s_total": 2.153448
      },
      {
        "makespan_plus_solve_s": 82.375247,
        "n_resolves": 23,
        "solve_s_total": 1.344654
      },
      {
        "makespan_plus_solve_s": 114.440078,
        "n_resolves": 18,
        "solve_s_total": 1.150548
      },
      {
        "makespan_plus_solve_s": 107.950902,
        "n_resolves": 23,
        "solve_s_total": 1.218361
      },
      {
        "makespan_plus_solve_s": 91.134513,
        "n_resolves": 30,
        "solve_s_total": 2.469023
      },
      {
        "makespan_plus_solve_s": 80.536774,
        "n_resolves": 16,
        "solve_s_total": 0.403631
      },
      {
        "makespan_plus_solve_s": 47.717151,
        "n_resolves": 19,
        "solve_s_total": 0.689652
      },
      {
        "makespan_plus_solve_s": 68.958003,
        "n_resolves": 17,
        "solve_s_total": 0.449904
      },
      {
        "makespan_plus_solve_s": 105.085085,
        "n_resolves": 32,
        "solve_s_total": 0.998215
      },
      {
        "makespan_plus_solve_s": 97.378195,
        "n_resolves": 25,
        "solve_s_total": 2.751276
      },
      {
        "makespan_plus_solve_s": 93.231595,
        "n_resolves": 34,
        "solve_s_total": 2.209723
      },
      {
        "makespan_plus_solve_s": 151.437545,
        "n_resolves": 24,
        "solve_s_total": 2.047236
      },
      {
        "makespan_plus_solve_s": 94.400805,
        "n_resolves": 26,
        "solve_s_total": 1.716928
      },
      {
        "makespan_plus_solve_s": 87.264261,
        "n_resolves": 25,
        "solve_s_total": 1.129166
      },
      {
        "makespan_plus_solve_s": 92.909272,
        "n_resolves": 21,
        "solve_s_total": 2.725356
      },
      {
        "makespan_plus_solve_s": 80.432541,
        "n_resolves": 16,
        "solve_s_total": 4.624836
      },
      {
        "makespan_plus_solve_s": 111.922854,
        "n_resolves": 26,
        "solve_s_total": 7.617189
      },
      {
        "makespan_plus_solve_s": 150.423097,
        "n_resolves": 35,
        "solve_s_total": 5.194272
      },
      {
        "makespan_plus_solve_s": 44.491742,
        "n_resolves": 7,
        "solve_s_total": 14.314217
      },
      {
        "makespan_plus_solve_s": 188.798299,
        "n_resolves": 25,
        "solve_s_total": 3.921965
      },
      {
        "makespan_plus_solve_s": 557.075123,
        "n_resolves": 34,
        "solve_s_total": 1.312738
      },
      {
        "makespan_plus_solve_s": 85.799484,
        "n_resolves": 30,
        "solve_s_total": 1.328011
      },
      {
        "makespan_plus_solve_s": 109.376964,
        "n_resolves": 27,
        "solve_s_total": 1.799115
      },
      {
        "makespan_plus_solve_s": 102.677186,
        "n_resolves": 34,
        "solve_s_total": 9.012007
      },
      {
        "makespan_plus_solve_s": 109.217276,
        "n_resolves": 26,
        "solve_s_total": 30.709168
      },
      {
        "makespan_plus_solve_s": 70.996761,
        "n_resolves": 21,
        "solve_s_total": 2.310534
      },
      {
        "makespan_plus_solve_s": 160.976037,
        "n_resolves": 32,
        "solve_s_total": 1.838517
      },
      {
        "makespan_plus_solve_s": 161.55284,
        "n_resolves": 30,
        "solve_s_total": 1.308759
      },
      {
        "makespan_plus_solve_s": 150.359291,
        "n_resolves": 21,
        "solve_s_total": 0.873487
      },
      {
        "makespan_plus_solve_s": 135.037685,
        "n_resolves": 28,
        "solve_s_total": 9.355915
      },
      {
        "makespan_plus_solve_s": 138.703781,
        "n_resolves": 35,
        "solve_s_total": 3.778599
      },
      {
        "makespan_plus_solve_s": 96.50017,
        "n_resolves": 26,
        "solve_s_total": 1.698935
      },
      {
        "makespan_plus_solve_s": 120.121345,
        "n_resolves": 14,
        "solve_s_total": 1.031267
      },
      {
        "makespan_plus_solve_s": 101.666551,
        "n_resolves": 16,
        "solve_s_total": 0.898897
      },
      {
        "makespan_plus_solve_s": 106.567694,
        "n_resolves": 17,
        "solve_s_total": 2.441005
      },
      {
        "makespan_plus_solve_s": 80.628158,
        "n_resolves": 17,
        "solve_s_total": 0.267015
      },
      {
        "makespan_plus_solve_s": 111.779074,
        "n_resolves": 21,
        "solve_s_total": 1.377823
      },
      {
        "makespan_plus_solve_s": 91.679654,
        "n_resolves": 18,
        "solve_s_total": 1.055137
      },
      {
        "makespan_plus_solve_s": 131.997362,
        "n_resolves": 35,
        "solve_s_total": 1.968961
      },
      {
        "makespan_plus_solve_s": 129.010122,
        "n_resolves": 29,
        "solve_s_total": 2.290951
      },
      {
        "makespan_plus_solve_s": 110.837646,
        "n_resolves": 31,
        "solve_s_total": 1.242722
      },
      {
        "makespan_plus_solve_s": 107.197783,
        "n_resolves": 30,
        "solve_s_total": 13.521183
      },
      {
        "makespan_plus_solve_s": 88.851625,
        "n_resolves": 36,
        "solve_s_total": 20.639987
      },
      {
        "makespan_plus_solve_s": 201.38025,
        "n_resolves": 38,
        "solve_s_total": 17.223464
      },
      {
        "makespan_plus_solve_s": 211.389339,
        "n_resolves": 26,
        "solve_s_total": 1.384017
      },
      {
        "makespan_plus_solve_s": 211.052815,
        "n_resolves": 31,
        "solve_s_total": 1.091679
      },
      {
        "makespan_plus_solve_s": 128.161207,
        "n_resolves": 19,
        "solve_s_total": 0.847603
      },
      {
        "makespan_plus_solve_s": 47.036986,
        "n_resolves": 12,
        "solve_s_total": 0.159084
      },
      {
        "makespan_plus_solve_s": 46.98704,
        "n_resolves": 18,
        "solve_s_total": 0.206117
      },
      {
        "makespan_plus_solve_s": 45.804835,
        "n_resolves": 13,
        "solve_s_total": 0.225046
      },
      {
        "makespan_plus_solve_s": 75.967559,
        "n_resolves": 10,
        "solve_s_total": 0.180972
      },
      {
        "makespan_plus_solve_s": 45.501418,
        "n_resolves": 14,
        "solve_s_total": 0.191276
      },
      {
        "makespan_plus_solve_s": 105.875749,
        "n_resolves": 15,
        "solve_s_total": 0.238699
      },
      {
        "makespan_plus_solve_s": 178.022055,
        "n_resolves": 27,
        "solve_s_total": 2.153608
      },
      {
        "makespan_plus_solve_s": 164.104563,
        "n_resolves": 26,
        "solve_s_total": 3.106198
      },
      {
        "makespan_plus_solve_s": 197.371198,
        "n_resolves": 24,
        "solve_s_total": 2.769715
      },
      {
        "makespan_plus_solve_s": 131.829324,
        "n_resolves": 31,
        "solve_s_total": 2.066316
      },
      {
        "makespan_plus_solve_s": 115.963877,
        "n_resolves": 21,
        "solve_s_total": 1.470543
      },
      {
        "makespan_plus_solve_s": 112.631828,
        "n_resolves": 22,
        "solve_s_total": 1.791285
      },
      {
        "makespan_plus_solve_s": 132.9924,
        "n_resolves": 31,
        "solve_s_total": 1.684428
      },
      {
        "makespan_plus_solve_s": 137.11057,
        "n_resolves": 35,
        "solve_s_total": 1.982468
      },
      {
        "makespan_plus_solve_s": 123.771867,
        "n_resolves": 31,
        "solve_s_total": 1.288848
      },
      {
        "makespan_plus_solve_s": 72.227768,
        "n_resolves": 17,
        "solve_s_total": 0.48334
      },
      {
        "makespan_plus_solve_s": 106.822077,
        "n_resolves": 18,
        "solve_s_total": 0.448286
      },
      {
        "makespan_plus_solve_s": 96.209857,
        "n_resolves": 21,
        "solve_s_total": 0.451064
      }
    ]
  },
  "ortools-rolling-priced": {
    "per_run_solve_s": {
      "max": 26.072534,
      "mean": 1.785374
    },
    "per_solve_ms": {
      "max": 5440.4284,
      "n": 5485,
      "p50": 27.2929,
      "p95": 193.1251,
      "p99": 1438.932364
    },
    "runs": [
      {
        "makespan_plus_solve_s": 187.605965,
        "n_resolves": 27,
        "solve_s_total": 1.182444
      },
      {
        "makespan_plus_solve_s": 144.830264,
        "n_resolves": 34,
        "solve_s_total": 4.525401
      },
      {
        "makespan_plus_solve_s": 118.645128,
        "n_resolves": 33,
        "solve_s_total": 4.143315
      },
      {
        "makespan_plus_solve_s": 88.512566,
        "n_resolves": 22,
        "solve_s_total": 0.672224
      },
      {
        "makespan_plus_solve_s": 179.934291,
        "n_resolves": 31,
        "solve_s_total": 1.977019
      },
      {
        "makespan_plus_solve_s": 130.614504,
        "n_resolves": 30,
        "solve_s_total": 1.278065
      },
      {
        "makespan_plus_solve_s": 93.271405,
        "n_resolves": 30,
        "solve_s_total": 0.882172
      },
      {
        "makespan_plus_solve_s": 256.005705,
        "n_resolves": 25,
        "solve_s_total": 1.17213
      },
      {
        "makespan_plus_solve_s": 113.451996,
        "n_resolves": 22,
        "solve_s_total": 0.822106
      },
      {
        "makespan_plus_solve_s": 230.303268,
        "n_resolves": 27,
        "solve_s_total": 0.744172
      },
      {
        "makespan_plus_solve_s": 162.129514,
        "n_resolves": 19,
        "solve_s_total": 0.746102
      },
      {
        "makespan_plus_solve_s": 145.714276,
        "n_resolves": 26,
        "solve_s_total": 0.756964
      },
      {
        "makespan_plus_solve_s": 94.836844,
        "n_resolves": 25,
        "solve_s_total": 1.756565
      },
      {
        "makespan_plus_solve_s": 82.567172,
        "n_resolves": 19,
        "solve_s_total": 1.365676
      },
      {
        "makespan_plus_solve_s": 85.584106,
        "n_resolves": 28,
        "solve_s_total": 1.604954
      },
      {
        "makespan_plus_solve_s": 152.868654,
        "n_resolves": 16,
        "solve_s_total": 0.453666
      },
      {
        "makespan_plus_solve_s": 79.917784,
        "n_resolves": 20,
        "solve_s_total": 0.468009
      },
      {
        "makespan_plus_solve_s": 114.1525,
        "n_resolves": 21,
        "solve_s_total": 0.560032
      },
      {
        "makespan_plus_solve_s": 89.408044,
        "n_resolves": 15,
        "solve_s_total": 0.190941
      },
      {
        "makespan_plus_solve_s": 52.568802,
        "n_resolves": 16,
        "solve_s_total": 0.222867
      },
      {
        "makespan_plus_solve_s": 126.97704,
        "n_resolves": 19,
        "solve_s_total": 0.15174
      },
      {
        "makespan_plus_solve_s": 85.859828,
        "n_resolves": 16,
        "solve_s_total": 0.549861
      },
      {
        "makespan_plus_solve_s": 77.582797,
        "n_resolves": 17,
        "solve_s_total": 0.571079
      },
      {
        "makespan_plus_solve_s": 80.982777,
        "n_resolves": 20,
        "solve_s_total": 0.260753
      },
      {
        "makespan_plus_solve_s": 80.072109,
        "n_resolves": 24,
        "solve_s_total": 0.336853
      },
      {
        "makespan_plus_solve_s": 59.4065,
        "n_resolves": 17,
        "solve_s_total": 0.240021
      },
      {
        "makespan_plus_solve_s": 91.195384,
        "n_resolves": 16,
        "solve_s_total": 0.284044
      },
      {
        "makespan_plus_solve_s": 113.174159,
        "n_resolves": 25,
        "solve_s_total": 2.175102
      },
      {
        "makespan_plus_solve_s": 118.609506,
        "n_resolves": 26,
        "solve_s_total": 1.600188
      },
      {
        "makespan_plus_solve_s": 98.433794,
        "n_resolves": 20,
        "solve_s_total": 0.946228
      },
      {
        "makespan_plus_solve_s": 115.659485,
        "n_resolves": 24,
        "solve_s_total": 0.461193
      },
      {
        "makespan_plus_solve_s": 139.438478,
        "n_resolves": 18,
        "solve_s_total": 0.320752
      },
      {
        "makespan_plus_solve_s": 100.313145,
        "n_resolves": 22,
        "solve_s_total": 0.535408
      },
      {
        "makespan_plus_solve_s": 115.392752,
        "n_resolves": 38,
        "solve_s_total": 16.686228
      },
      {
        "makespan_plus_solve_s": 123.931153,
        "n_resolves": 31,
        "solve_s_total": 26.072534
      },
      {
        "makespan_plus_solve_s": 112.678623,
        "n_resolves": 27,
        "solve_s_total": 11.816766
      },
      {
        "makespan_plus_solve_s": 107.302387,
        "n_resolves": 38,
        "solve_s_total": 1.754348
      },
      {
        "makespan_plus_solve_s": 159.060828,
        "n_resolves": 31,
        "solve_s_total": 1.191262
      },
      {
        "makespan_plus_solve_s": 151.58409,
        "n_resolves": 36,
        "solve_s_total": 1.089508
      },
      {
        "makespan_plus_solve_s": 75.256912,
        "n_resolves": 14,
        "solve_s_total": 0.113673
      },
      {
        "makespan_plus_solve_s": 128.358715,
        "n_resolves": 16,
        "solve_s_total": 0.129532
      },
      {
        "makespan_plus_solve_s": 65.769079,
        "n_resolves": 15,
        "solve_s_total": 0.152719
      },
      {
        "makespan_plus_solve_s": 67.821107,
        "n_resolves": 17,
        "solve_s_total": 0.186338
      },
      {
        "makespan_plus_solve_s": 70.041851,
        "n_resolves": 16,
        "solve_s_total": 0.146195
      },
      {
        "makespan_plus_solve_s": 67.024813,
        "n_resolves": 14,
        "solve_s_total": 0.165592
      },
      {
        "makespan_plus_solve_s": 118.920535,
        "n_resolves": 21,
        "solve_s_total": 0.486102
      },
      {
        "makespan_plus_solve_s": 103.698325,
        "n_resolves": 24,
        "solve_s_total": 1.217327
      },
      {
        "makespan_plus_solve_s": 79.753081,
        "n_resolves": 27,
        "solve_s_total": 1.512239
      },
      {
        "makespan_plus_solve_s": 55.400196,
        "n_resolves": 15,
        "solve_s_total": 1.237428
      },
      {
        "makespan_plus_solve_s": 347.36182,
        "n_resolves": 27,
        "solve_s_total": 1.150846
      },
      {
        "makespan_plus_solve_s": 105.503068,
        "n_resolves": 22,
        "solve_s_total": 1.850321
      },
      {
        "makespan_plus_solve_s": 156.250852,
        "n_resolves": 30,
        "solve_s_total": 6.341074
      },
      {
        "makespan_plus_solve_s": 139.829704,
        "n_resolves": 23,
        "solve_s_total": 1.954308
      },
      {
        "makespan_plus_solve_s": 237.084165,
        "n_resolves": 26,
        "solve_s_total": 1.871092
      },
      {
        "makespan_plus_solve_s": 35.730255,
        "n_resolves": 15,
        "solve_s_total": 0.20125
      },
      {
        "makespan_plus_solve_s": 59.303231,
        "n_resolves": 15,
        "solve_s_total": 0.096761
      },
      {
        "makespan_plus_solve_s": 45.972131,
        "n_resolves": 10,
        "solve_s_total": 0.102761
      },
      {
        "makespan_plus_solve_s": 75.732907,
        "n_resolves": 12,
        "solve_s_total": 0.277526
      },
      {
        "makespan_plus_solve_s": 76.337952,
        "n_resolves": 18,
        "solve_s_total": 0.295722
      },
      {
        "makespan_plus_solve_s": 22.723646,
        "n_resolves": 8,
        "solve_s_total": 0.284669
      },
      {
        "makespan_plus_solve_s": 213.024396,
        "n_resolves": 26,
        "solve_s_total": 0.73431
      },
      {
        "makespan_plus_solve_s": 211.94821,
        "n_resolves": 33,
        "solve_s_total": 1.070631
      },
      {
        "makespan_plus_solve_s": 121.099559,
        "n_resolves": 27,
        "solve_s_total": 1.067486
      },
      {
        "makespan_plus_solve_s": 87.559978,
        "n_resolves": 24,
        "solve_s_total": 1.580308
      },
      {
        "makespan_plus_solve_s": 160.860841,
        "n_resolves": 30,
        "solve_s_total": 1.095924
      },
      {
        "makespan_plus_solve_s": 85.050625,
        "n_resolves": 16,
        "solve_s_total": 0.617844
      },
      {
        "makespan_plus_solve_s": 113.499199,
        "n_resolves": 35,
        "solve_s_total": 1.176245
      },
      {
        "makespan_plus_solve_s": 202.933477,
        "n_resolves": 34,
        "solve_s_total": 2.32627
      },
      {
        "makespan_plus_solve_s": 187.332527,
        "n_resolves": 34,
        "solve_s_total": 0.923906
      },
      {
        "makespan_plus_solve_s": 114.026615,
        "n_resolves": 24,
        "solve_s_total": 0.675631
      },
      {
        "makespan_plus_solve_s": 124.485262,
        "n_resolves": 29,
        "solve_s_total": 0.700622
      },
      {
        "makespan_plus_solve_s": 124.984401,
        "n_resolves": 24,
        "solve_s_total": 0.731747
      },
      {
        "makespan_plus_solve_s": 65.441403,
        "n_resolves": 10,
        "solve_s_total": 0.060039
      },
      {
        "makespan_plus_solve_s": 49.715435,
        "n_resolves": 10,
        "solve_s_total": 0.150128
      },
      {
        "makespan_plus_solve_s": 56.080621,
        "n_resolves": 10,
        "solve_s_total": 0.08811
      },
      {
        "makespan_plus_solve_s": 137.048943,
        "n_resolves": 31,
        "solve_s_total": 1.500736
      },
      {
        "makespan_plus_solve_s": 115.873238,
        "n_resolves": 23,
        "solve_s_total": 1.289286
      },
      {
        "makespan_plus_solve_s": 142.35718,
        "n_resolves": 28,
        "solve_s_total": 1.313644
      },
      {
        "makespan_plus_solve_s": 91.474415,
        "n_resolves": 40,
        "solve_s_total": 5.325194
      },
      {
        "makespan_plus_solve_s": 93.942667,
        "n_resolves": 31,
        "solve_s_total": 5.230776
      },
      {
        "makespan_plus_solve_s": 96.126426,
        "n_resolves": 24,
        "solve_s_total": 14.278183
      },
      {
        "makespan_plus_solve_s": 90.8129,
        "n_resolves": 25,
        "solve_s_total": 0.85134
      },
      {
        "makespan_plus_solve_s": 118.166857,
        "n_resolves": 20,
        "solve_s_total": 0.70432
      },
      {
        "makespan_plus_solve_s": 143.481586,
        "n_resolves": 23,
        "solve_s_total": 1.080476
      },
      {
        "makespan_plus_solve_s": 132.097104,
        "n_resolves": 22,
        "solve_s_total": 0.740364
      },
      {
        "makespan_plus_solve_s": 95.840214,
        "n_resolves": 18,
        "solve_s_total": 1.134399
      },
      {
        "makespan_plus_solve_s": 125.752258,
        "n_resolves": 22,
        "solve_s_total": 0.906904
      },
      {
        "makespan_plus_solve_s": 188.089759,
        "n_resolves": 36,
        "solve_s_total": 4.654198
      },
      {
        "makespan_plus_solve_s": 127.908646,
        "n_resolves": 26,
        "solve_s_total": 4.062057
      },
      {
        "makespan_plus_solve_s": 163.30708,
        "n_resolves": 27,
        "solve_s_total": 1.499294
      },
      {
        "makespan_plus_solve_s": 100.285959,
        "n_resolves": 13,
        "solve_s_total": 0.213822
      },
      {
        "makespan_plus_solve_s": 125.448568,
        "n_resolves": 24,
        "solve_s_total": 0.329289
      },
      {
        "makespan_plus_solve_s": 160.571723,
        "n_resolves": 21,
        "solve_s_total": 0.289722
      },
      {
        "makespan_plus_solve_s": 74.3972,
        "n_resolves": 23,
        "solve_s_total": 0.499061
      },
      {
        "makespan_plus_solve_s": 77.321373,
        "n_resolves": 21,
        "solve_s_total": 0.663749
      },
      {
        "makespan_plus_solve_s": 75.247933,
        "n_resolves": 24,
        "solve_s_total": 0.660365
      },
      {
        "makespan_plus_solve_s": 143.84948,
        "n_resolves": 23,
        "solve_s_total": 0.824912
      },
      {
        "makespan_plus_solve_s": 135.67006,
        "n_resolves": 20,
        "solve_s_total": 0.744041
      },
      {
        "makespan_plus_solve_s": 133.536864,
        "n_resolves": 30,
        "solve_s_total": 1.416403
      },
      {
        "makespan_plus_solve_s": 110.263846,
        "n_resolves": 17,
        "solve_s_total": 0.915817
      },
      {
        "makespan_plus_solve_s": 144.453065,
        "n_resolves": 35,
        "solve_s_total": 1.712784
      },
      {
        "makespan_plus_solve_s": 208.566233,
        "n_resolves": 32,
        "solve_s_total": 2.024834
      },
      {
        "makespan_plus_solve_s": 135.791132,
        "n_resolves": 21,
        "solve_s_total": 0.489456
      },
      {
        "makespan_plus_solve_s": 201.599039,
        "n_resolves": 44,
        "solve_s_total": 1.541371
      },
      {
        "makespan_plus_solve_s": 139.959431,
        "n_resolves": 33,
        "solve_s_total": 1.167021
      },
      {
        "makespan_plus_solve_s": 83.947832,
        "n_resolves": 11,
        "solve_s_total": 0.305454
      },
      {
        "makespan_plus_solve_s": 124.458424,
        "n_resolves": 17,
        "solve_s_total": 0.157416
      },
      {
        "makespan_plus_solve_s": 89.757166,
        "n_resolves": 10,
        "solve_s_total": 0.108103
      },
      {
        "makespan_plus_solve_s": 82.218234,
        "n_resolves": 18,
        "solve_s_total": 0.433747
      },
      {
        "makespan_plus_solve_s": 108.384927,
        "n_resolves": 26,
        "solve_s_total": 0.703673
      },
      {
        "makespan_plus_solve_s": 96.012686,
        "n_resolves": 15,
        "solve_s_total": 0.217096
      },
      {
        "makespan_plus_solve_s": 228.244096,
        "n_resolves": 15,
        "solve_s_total": 0.136788
      },
      {
        "makespan_plus_solve_s": 86.165754,
        "n_resolves": 14,
        "solve_s_total": 0.146384
      },
      {
        "makespan_plus_solve_s": 463.034993,
        "n_resolves": 17,
        "solve_s_total": 0.487653
      },
      {
        "makespan_plus_solve_s": 114.422315,
        "n_resolves": 20,
        "solve_s_total": 0.4052
      },
      {
        "makespan_plus_solve_s": 173.378418,
        "n_resolves": 16,
        "solve_s_total": 0.22728
      },
      {
        "makespan_plus_solve_s": 107.541646,
        "n_resolves": 14,
        "solve_s_total": 0.575422
      },
      {
        "makespan_plus_solve_s": 114.348165,
        "n_resolves": 23,
        "solve_s_total": 0.552153
      },
      {
        "makespan_plus_solve_s": 112.572434,
        "n_resolves": 37,
        "solve_s_total": 1.237697
      },
      {
        "makespan_plus_solve_s": 91.414904,
        "n_resolves": 29,
        "solve_s_total": 0.725951
      },
      {
        "makespan_plus_solve_s": 82.079266,
        "n_resolves": 19,
        "solve_s_total": 1.271228
      },
      {
        "makespan_plus_solve_s": 64.16168,
        "n_resolves": 12,
        "solve_s_total": 0.358903
      },
      {
        "makespan_plus_solve_s": 79.167818,
        "n_resolves": 30,
        "solve_s_total": 0.826116
      },
      {
        "makespan_plus_solve_s": 87.581262,
        "n_resolves": 22,
        "solve_s_total": 0.599243
      },
      {
        "makespan_plus_solve_s": 119.737515,
        "n_resolves": 26,
        "solve_s_total": 0.768819
      },
      {
        "makespan_plus_solve_s": 113.092643,
        "n_resolves": 19,
        "solve_s_total": 0.624455
      },
      {
        "makespan_plus_solve_s": 136.451301,
        "n_resolves": 26,
        "solve_s_total": 0.550131
      },
      {
        "makespan_plus_solve_s": 169.867676,
        "n_resolves": 14,
        "solve_s_total": 0.209034
      },
      {
        "makespan_plus_solve_s": 105.03122,
        "n_resolves": 17,
        "solve_s_total": 0.259441
      },
      {
        "makespan_plus_solve_s": 183.490332,
        "n_resolves": 33,
        "solve_s_total": 3.238376
      },
      {
        "makespan_plus_solve_s": 121.020572,
        "n_resolves": 18,
        "solve_s_total": 3.512605
      },
      {
        "makespan_plus_solve_s": 214.875906,
        "n_resolves": 39,
        "solve_s_total": 2.238015
      },
      {
        "makespan_plus_solve_s": 68.893519,
        "n_resolves": 12,
        "solve_s_total": 0.132008
      },
      {
        "makespan_plus_solve_s": 63.193008,
        "n_resolves": 10,
        "solve_s_total": 0.081849
      },
      {
        "makespan_plus_solve_s": 58.054071,
        "n_resolves": 6,
        "solve_s_total": 0.063637
      },
      {
        "makespan_plus_solve_s": 205.314862,
        "n_resolves": 8,
        "solve_s_total": 0.142523
      },
      {
        "makespan_plus_solve_s": 85.46681,
        "n_resolves": 17,
        "solve_s_total": 0.252283
      },
      {
        "makespan_plus_solve_s": 123.388172,
        "n_resolves": 19,
        "solve_s_total": 0.304419
      },
      {
        "makespan_plus_solve_s": 169.922839,
        "n_resolves": 31,
        "solve_s_total": 3.445279
      },
      {
        "makespan_plus_solve_s": 128.156547,
        "n_resolves": 28,
        "solve_s_total": 2.020413
      },
      {
        "makespan_plus_solve_s": 176.96226,
        "n_resolves": 26,
        "solve_s_total": 2.797738
      },
      {
        "makespan_plus_solve_s": 105.856685,
        "n_resolves": 14,
        "solve_s_total": 0.41775
      },
      {
        "makespan_plus_solve_s": 170.924731,
        "n_resolves": 24,
        "solve_s_total": 0.453584
      },
      {
        "makespan_plus_solve_s": 104.223471,
        "n_resolves": 20,
        "solve_s_total": 0.700877
      },
      {
        "makespan_plus_solve_s": 65.061962,
        "n_resolves": 17,
        "solve_s_total": 0.398839
      },
      {
        "makespan_plus_solve_s": 57.215639,
        "n_resolves": 17,
        "solve_s_total": 0.336164
      },
      {
        "makespan_plus_solve_s": 72.207184,
        "n_resolves": 21,
        "solve_s_total": 0.407897
      },
      {
        "makespan_plus_solve_s": 77.444258,
        "n_resolves": 31,
        "solve_s_total": 2.18114
      },
      {
        "makespan_plus_solve_s": 81.847831,
        "n_resolves": 26,
        "solve_s_total": 2.078849
      },
      {
        "makespan_plus_solve_s": 59.171051,
        "n_resolves": 19,
        "solve_s_total": 1.219809
      },
      {
        "makespan_plus_solve_s": 109.639878,
        "n_resolves": 27,
        "solve_s_total": 3.45879
      },
      {
        "makespan_plus_solve_s": 84.462974,
        "n_resolves": 13,
        "solve_s_total": 1.023306
      },
      {
        "makespan_plus_solve_s": 94.678692,
        "n_resolves": 25,
        "solve_s_total": 2.562918
      },
      {
        "makespan_plus_solve_s": 130.430972,
        "n_resolves": 26,
        "solve_s_total": 0.940212
      },
      {
        "makespan_plus_solve_s": 139.517412,
        "n_resolves": 23,
        "solve_s_total": 0.750887
      },
      {
        "makespan_plus_solve_s": 185.463062,
        "n_resolves": 32,
        "solve_s_total": 1.123344
      },
      {
        "makespan_plus_solve_s": 134.196011,
        "n_resolves": 17,
        "solve_s_total": 0.345845
      },
      {
        "makespan_plus_solve_s": 98.018664,
        "n_resolves": 17,
        "solve_s_total": 0.337565
      },
      {
        "makespan_plus_solve_s": 114.800162,
        "n_resolves": 24,
        "solve_s_total": 0.744772
      },
      {
        "makespan_plus_solve_s": 81.942927,
        "n_resolves": 13,
        "solve_s_total": 0.168566
      },
      {
        "makespan_plus_solve_s": 107.930551,
        "n_resolves": 13,
        "solve_s_total": 0.166965
      },
      {
        "makespan_plus_solve_s": 59.197938,
        "n_resolves": 14,
        "solve_s_total": 0.143624
      },
      {
        "makespan_plus_solve_s": 191.831487,
        "n_resolves": 20,
        "solve_s_total": 0.25648
      },
      {
        "makespan_plus_solve_s": 145.970875,
        "n_resolves": 12,
        "solve_s_total": 0.170838
      },
      {
        "makespan_plus_solve_s": 119.227835,
        "n_resolves": 15,
        "solve_s_total": 0.166263
      },
      {
        "makespan_plus_solve_s": 133.209364,
        "n_resolves": 32,
        "solve_s_total": 1.389476
      },
      {
        "makespan_plus_solve_s": 121.664726,
        "n_resolves": 30,
        "solve_s_total": 3.151519
      },
      {
        "makespan_plus_solve_s": 92.192253,
        "n_resolves": 28,
        "solve_s_total": 3.160394
      },
      {
        "makespan_plus_solve_s": 72.826826,
        "n_resolves": 11,
        "solve_s_total": 0.091172
      },
      {
        "makespan_plus_solve_s": 91.726997,
        "n_resolves": 7,
        "solve_s_total": 0.102713
      },
      {
        "makespan_plus_solve_s": 121.80966,
        "n_resolves": 19,
        "solve_s_total": 0.461162
      },
      {
        "makespan_plus_solve_s": 89.844145,
        "n_resolves": 31,
        "solve_s_total": 0.690057
      },
      {
        "makespan_plus_solve_s": 84.399588,
        "n_resolves": 24,
        "solve_s_total": 1.631119
      },
      {
        "makespan_plus_solve_s": 84.44935,
        "n_resolves": 26,
        "solve_s_total": 1.544515
      },
      {
        "makespan_plus_solve_s": 72.232086,
        "n_resolves": 20,
        "solve_s_total": 1.047115
      },
      {
        "makespan_plus_solve_s": 86.961259,
        "n_resolves": 23,
        "solve_s_total": 1.665868
      },
      {
        "makespan_plus_solve_s": 81.880555,
        "n_resolves": 23,
        "solve_s_total": 0.849961
      },
      {
        "makespan_plus_solve_s": 115.600225,
        "n_resolves": 18,
        "solve_s_total": 2.310695
      },
      {
        "makespan_plus_solve_s": 137.257751,
        "n_resolves": 26,
        "solve_s_total": 1.488868
      },
      {
        "makespan_plus_solve_s": 89.983459,
        "n_resolves": 30,
        "solve_s_total": 1.317969
      },
      {
        "makespan_plus_solve_s": 77.916935,
        "n_resolves": 15,
        "solve_s_total": 0.313607
      },
      {
        "makespan_plus_solve_s": 57.266412,
        "n_resolves": 19,
        "solve_s_total": 0.845114
      },
      {
        "makespan_plus_solve_s": 102.58473,
        "n_resolves": 19,
        "solve_s_total": 0.515757
      },
      {
        "makespan_plus_solve_s": 105.655637,
        "n_resolves": 34,
        "solve_s_total": 1.568767
      },
      {
        "makespan_plus_solve_s": 95.342066,
        "n_resolves": 25,
        "solve_s_total": 2.167707
      },
      {
        "makespan_plus_solve_s": 92.720087,
        "n_resolves": 34,
        "solve_s_total": 1.698215
      },
      {
        "makespan_plus_solve_s": 160.545771,
        "n_resolves": 24,
        "solve_s_total": 1.598372
      },
      {
        "makespan_plus_solve_s": 94.016466,
        "n_resolves": 26,
        "solve_s_total": 1.332589
      },
      {
        "makespan_plus_solve_s": 86.422576,
        "n_resolves": 26,
        "solve_s_total": 1.123449
      },
      {
        "makespan_plus_solve_s": 93.451056,
        "n_resolves": 21,
        "solve_s_total": 4.684069
      },
      {
        "makespan_plus_solve_s": 80.741233,
        "n_resolves": 16,
        "solve_s_total": 3.801221
      },
      {
        "makespan_plus_solve_s": 114.709477,
        "n_resolves": 25,
        "solve_s_total": 7.063523
      },
      {
        "makespan_plus_solve_s": 136.86234,
        "n_resolves": 36,
        "solve_s_total": 5.167407
      },
      {
        "makespan_plus_solve_s": 54.601333,
        "n_resolves": 7,
        "solve_s_total": 11.856441
      },
      {
        "makespan_plus_solve_s": 126.546779,
        "n_resolves": 25,
        "solve_s_total": 2.90045
      },
      {
        "makespan_plus_solve_s": 213.197247,
        "n_resolves": 34,
        "solve_s_total": 1.208575
      },
      {
        "makespan_plus_solve_s": 90.976603,
        "n_resolves": 31,
        "solve_s_total": 1.278772
      },
      {
        "makespan_plus_solve_s": 130.025081,
        "n_resolves": 27,
        "solve_s_total": 1.855874
      },
      {
        "makespan_plus_solve_s": 144.111523,
        "n_resolves": 36,
        "solve_s_total": 9.016752
      },
      {
        "makespan_plus_solve_s": 96.371383,
        "n_resolves": 26,
        "solve_s_total": 15.892796
      },
      {
        "makespan_plus_solve_s": 97.285464,
        "n_resolves": 22,
        "solve_s_total": 2.510419
      },
      {
        "makespan_plus_solve_s": 157.290219,
        "n_resolves": 30,
        "solve_s_total": 2.281838
      },
      {
        "makespan_plus_solve_s": 186.410466,
        "n_resolves": 32,
        "solve_s_total": 1.431335
      },
      {
        "makespan_plus_solve_s": 162.793418,
        "n_resolves": 20,
        "solve_s_total": 0.944371
      },
      {
        "makespan_plus_solve_s": 130.611019,
        "n_resolves": 28,
        "solve_s_total": 4.929249
      },
      {
        "makespan_plus_solve_s": 149.320395,
        "n_resolves": 33,
        "solve_s_total": 4.198536
      },
      {
        "makespan_plus_solve_s": 97.347199,
        "n_resolves": 26,
        "solve_s_total": 2.545964
      },
      {
        "makespan_plus_solve_s": 121.627458,
        "n_resolves": 15,
        "solve_s_total": 2.891726
      },
      {
        "makespan_plus_solve_s": 102.648616,
        "n_resolves": 16,
        "solve_s_total": 1.880963
      },
      {
        "makespan_plus_solve_s": 104.970719,
        "n_resolves": 17,
        "solve_s_total": 0.84403
      },
      {
        "makespan_plus_solve_s": 80.633018,
        "n_resolves": 17,
        "solve_s_total": 0.271875
      },
      {
        "makespan_plus_solve_s": 111.593171,
        "n_resolves": 21,
        "solve_s_total": 1.19192
      },
      {
        "makespan_plus_solve_s": 91.41218,
        "n_resolves": 18,
        "solve_s_total": 0.787664
      },
      {
        "makespan_plus_solve_s": 131.246539,
        "n_resolves": 35,
        "solve_s_total": 1.63903
      },
      {
        "makespan_plus_solve_s": 129.462302,
        "n_resolves": 29,
        "solve_s_total": 2.743131
      },
      {
        "makespan_plus_solve_s": 110.715044,
        "n_resolves": 31,
        "solve_s_total": 1.12012
      },
      {
        "makespan_plus_solve_s": 105.94716,
        "n_resolves": 30,
        "solve_s_total": 12.27056
      },
      {
        "makespan_plus_solve_s": 84.500055,
        "n_resolves": 34,
        "solve_s_total": 12.202376
      },
      {
        "makespan_plus_solve_s": 153.930481,
        "n_resolves": 36,
        "solve_s_total": 17.224991
      },
      {
        "makespan_plus_solve_s": 164.240897,
        "n_resolves": 24,
        "solve_s_total": 1.269791
      },
      {
        "makespan_plus_solve_s": 212.7266,
        "n_resolves": 31,
        "solve_s_total": 2.765465
      },
      {
        "makespan_plus_solve_s": 128.287151,
        "n_resolves": 19,
        "solve_s_total": 0.973546
      },
      {
        "makespan_plus_solve_s": 47.056665,
        "n_resolves": 12,
        "solve_s_total": 0.178763
      },
      {
        "makespan_plus_solve_s": 46.972329,
        "n_resolves": 18,
        "solve_s_total": 0.191406
      },
      {
        "makespan_plus_solve_s": 45.805869,
        "n_resolves": 14,
        "solve_s_total": 0.22608
      },
      {
        "makespan_plus_solve_s": 75.950226,
        "n_resolves": 10,
        "solve_s_total": 0.163639
      },
      {
        "makespan_plus_solve_s": 45.526879,
        "n_resolves": 14,
        "solve_s_total": 0.216736
      },
      {
        "makespan_plus_solve_s": 105.832138,
        "n_resolves": 15,
        "solve_s_total": 0.195088
      },
      {
        "makespan_plus_solve_s": 176.124138,
        "n_resolves": 27,
        "solve_s_total": 1.883307
      },
      {
        "makespan_plus_solve_s": 205.394553,
        "n_resolves": 31,
        "solve_s_total": 3.043553
      },
      {
        "makespan_plus_solve_s": 182.465988,
        "n_resolves": 22,
        "solve_s_total": 2.344436
      },
      {
        "makespan_plus_solve_s": 131.367434,
        "n_resolves": 32,
        "solve_s_total": 1.604426
      },
      {
        "makespan_plus_solve_s": 108.279473,
        "n_resolves": 23,
        "solve_s_total": 1.342548
      },
      {
        "makespan_plus_solve_s": 109.728909,
        "n_resolves": 23,
        "solve_s_total": 1.658155
      },
      {
        "makespan_plus_solve_s": 133.783996,
        "n_resolves": 32,
        "solve_s_total": 1.574905
      },
      {
        "makespan_plus_solve_s": 139.568699,
        "n_resolves": 35,
        "solve_s_total": 1.719868
      },
      {
        "makespan_plus_solve_s": 123.552917,
        "n_resolves": 31,
        "solve_s_total": 1.069898
      },
      {
        "makespan_plus_solve_s": 72.154687,
        "n_resolves": 17,
        "solve_s_total": 0.410259
      },
      {
        "makespan_plus_solve_s": 106.780076,
        "n_resolves": 18,
        "solve_s_total": 0.406285
      },
      {
        "makespan_plus_solve_s": 96.231169,
        "n_resolves": 20,
        "solve_s_total": 0.472376
      }
    ]
  },
  "ortools-rolling-risk0": {
    "per_run_solve_s": {
      "max": 12.038204,
      "mean": 1.341387
    },
    "per_solve_ms": {
      "max": 3186.8592,
      "n": 5586,
      "p50": 29.40265,
      "p95": 171.157675,
      "p99": 461.18031
    },
    "runs": [
      {
        "makespan_plus_solve_s": 190.649785,
        "n_resolves": 26,
        "solve_s_total": 1.580252
      },
      {
        "makespan_plus_solve_s": 141.449277,
        "n_resolves": 34,
        "solve_s_total": 4.76586
      },
      {
        "makespan_plus_solve_s": 129.512887,
        "n_resolves": 35,
        "solve_s_total": 2.753164
      },
      {
        "makespan_plus_solve_s": 97.899066,
        "n_resolves": 23,
        "solve_s_total": 0.904458
      },
      {
        "makespan_plus_solve_s": 390.507009,
        "n_resolves": 31,
        "solve_s_total": 1.763187
      },
      {
        "makespan_plus_solve_s": 119.422535,
        "n_resolves": 28,
        "solve_s_total": 1.316202
      },
      {
        "makespan_plus_solve_s": 96.561156,
        "n_resolves": 28,
        "solve_s_total": 1.173434
      },
      {
        "makespan_plus_solve_s": 97.884596,
        "n_resolves": 26,
        "solve_s_total": 2.048278
      },
      {
        "makespan_plus_solve_s": 115.7329,
        "n_resolves": 24,
        "solve_s_total": 1.446702
      },
      {
        "makespan_plus_solve_s": 257.878973,
        "n_resolves": 27,
        "solve_s_total": 1.54978
      },
      {
        "makespan_plus_solve_s": 162.223141,
        "n_resolves": 20,
        "solve_s_total": 0.839729
      },
      {
        "makespan_plus_solve_s": 167.820344,
        "n_resolves": 26,
        "solve_s_total": 0.909543
      },
      {
        "makespan_plus_solve_s": 327.364545,
        "n_resolves": 25,
        "solve_s_total": 1.185733
      },
      {
        "makespan_plus_solve_s": 82.93561,
        "n_resolves": 19,
        "solve_s_total": 1.734113
      },
      {
        "makespan_plus_solve_s": 87.955411,
        "n_resolves": 28,
        "solve_s_total": 1.534601
      },
      {
        "makespan_plus_solve_s": 152.819926,
        "n_resolves": 18,
        "solve_s_total": 0.404939
      },
      {
        "makespan_plus_solve_s": 97.256314,
        "n_resolves": 16,
        "solve_s_total": 0.414958
      },
      {
        "makespan_plus_solve_s": 114.843968,
        "n_resolves": 23,
        "solve_s_total": 1.2515
      },
      {
        "makespan_plus_solve_s": 89.401858,
        "n_resolves": 17,
        "solve_s_total": 0.184755
      },
      {
        "makespan_plus_solve_s": 52.582793,
        "n_resolves": 19,
        "solve_s_total": 0.236859
      },
      {
        "makespan_plus_solve_s": 127.011151,
        "n_resolves": 19,
        "solve_s_total": 0.185851
      },
      {
        "makespan_plus_solve_s": 68.754367,
        "n_resolves": 19,
        "solve_s_total": 0.578965
      },
      {
        "makespan_plus_solve_s": 77.558933,
        "n_resolves": 20,
        "solve_s_total": 0.547215
      },
      {
        "makespan_plus_solve_s": 81.075732,
        "n_resolves": 22,
        "solve_s_total": 0.353708
      },
      {
        "makespan_plus_solve_s": 62.403811,
        "n_resolves": 23,
        "solve_s_total": 0.344305
      },
      {
        "makespan_plus_solve_s": 61.625996,
        "n_resolves": 17,
        "solve_s_total": 0.291356
      },
      {
        "makespan_plus_solve_s": 91.175273,
        "n_resolves": 15,
        "solve_s_total": 0.263933
      },
      {
        "makespan_plus_solve_s": 159.040386,
        "n_resolves": 24,
        "solve_s_total": 1.458719
      },
      {
        "makespan_plus_solve_s": 445.090972,
        "n_resolves": 27,
        "solve_s_total": 1.492631
      },
      {
        "makespan_plus_solve_s": 257.855935,
        "n_resolves": 19,
        "solve_s_total": 0.948058
      },
      {
        "makespan_plus_solve_s": 121.191453,
        "n_resolves": 24,
        "solve_s_total": 0.536626
      },
      {
        "makespan_plus_solve_s": 320.911858,
        "n_resolves": 20,
        "solve_s_total": 0.410016
      },
      {
        "makespan_plus_solve_s": 100.345228,
        "n_resolves": 22,
        "solve_s_total": 0.567491
      },
      {
        "makespan_plus_solve_s": 148.00258,
        "n_resolves": 38,
        "solve_s_total": 12.038204
      },
      {
        "makespan_plus_solve_s": 113.313401,
        "n_resolves": 33,
        "solve_s_total": 11.273626
      },
      {
        "makespan_plus_solve_s": 189.788213,
        "n_resolves": 26,
        "solve_s_total": 6.521315
      },
      {
        "makespan_plus_solve_s": 108.71861,
        "n_resolves": 38,
        "solve_s_total": 1.219103
      },
      {
        "makespan_plus_solve_s": 144.469289,
        "n_resolves": 30,
        "solve_s_total": 1.056369
      },
      {
        "makespan_plus_solve_s": 107.664735,
        "n_resolves": 35,
        "solve_s_total": 1.082276
      },
      {
        "makespan_plus_solve_s": 86.940022,
        "n_resolves": 14,
        "solve_s_total": 0.152243
      },
      {
        "makespan_plus_solve_s": 128.395675,
        "n_resolves": 16,
        "solve_s_total": 0.166493
      },
      {
        "makespan_plus_solve_s": 71.478192,
        "n_resolves": 14,
        "solve_s_total": 0.195927
      },
      {
        "makespan_plus_solve_s": 71.068616,
        "n_resolves": 15,
        "solve_s_total": 0.212338
      },
      {
        "makespan_plus_solve_s": 70.082142,
        "n_resolves": 18,
        "solve_s_total": 0.186487
      },
      {
        "makespan_plus_solve_s": 67.074912,
        "n_resolves": 14,
        "solve_s_total": 0.215691
      },
      {
        "makespan_plus_solve_s": 30.562669,
        "n_resolves": 13,
        "solve_s_total": 1.107645
      },
      {
        "makespan_plus_solve_s": 117.290184,
        "n_resolves": 27,
        "solve_s_total": 0.800734
      },
      {
        "makespan_plus_solve_s": 75.031285,
        "n_resolves": 24,
        "solve_s_total": 0.784048
      },
      {
        "makespan_plus_solve_s": 91.589632,
        "n_resolves": 17,
        "solve_s_total": 1.375615
      },
      {
        "makespan_plus_solve_s": 347.341946,
        "n_resolves": 28,
        "solve_s_total": 1.130973
      },
      {
        "makespan_plus_solve_s": 90.033657,
        "n_resolves": 20,
        "solve_s_total": 1.15428
      },
      {
        "makespan_plus_solve_s": 164.75103,
        "n_resolves": 28,
        "solve_s_total": 3.961557
      },
      {
        "makespan_plus_solve_s": 144.362481,
        "n_resolves": 28,
        "solve_s_total": 1.817131
      },
      {
        "makespan_plus_solve_s": 183.038714,
        "n_resolves": 29,
        "solve_s_total": 2.328422
      },
      {
        "makespan_plus_solve_s": 40.350932,
        "n_resolves": 16,
        "solve_s_total": 0.178853
      },
      {
        "makespan_plus_solve_s": 59.335368,
        "n_resolves": 17,
        "solve_s_total": 0.128898
      },
      {
        "makespan_plus_solve_s": 45.938597,
        "n_resolves": 10,
        "solve_s_total": 0.069227
      },
      {
        "makespan_plus_solve_s": 75.646155,
        "n_resolves": 14,
        "solve_s_total": 0.219241
      },
      {
        "makespan_plus_solve_s": 83.794389,
        "n_resolves": 18,
        "solve_s_total": 0.250937
      },
      {
        "makespan_plus_solve_s": 22.718237,
        "n_resolves": 8,
        "solve_s_total": 0.27926
      },
      {
        "makespan_plus_solve_s": 210.901065,
        "n_resolves": 27,
        "solve_s_total": 0.633988
      },
      {
        "makespan_plus_solve_s": 212.230232,
        "n_resolves": 35,
        "solve_s_total": 1.352653
      },
      {
        "makespan_plus_solve_s": 91.817404,
        "n_resolves": 11,
        "solve_s_total": 0.596676
      },
      {
        "makespan_plus_solve_s": 111.889039,
        "n_resolves": 26,
        "solve_s_total": 1.554615
      },
      {
        "makespan_plus_solve_s": 98.832439,
        "n_resolves": 27,
        "solve_s_total": 1.994251
      },
      {
        "makespan_plus_solve_s": 88.032267,
        "n_resolves": 16,
        "solve_s_total": 0.658696
      },
      {
        "makespan_plus_solve_s": 124.435905,
        "n_resolves": 35,
        "solve_s_total": 1.766846
      },
      {
        "makespan_plus_solve_s": 226.547034,
        "n_resolves": 33,
        "solve_s_total": 1.144603
      },
      {
        "makespan_plus_solve_s": 181.446508,
        "n_resolves": 34,
        "solve_s_total": 1.129896
      },
      {
        "makespan_plus_solve_s": 114.148494,
        "n_resolves": 27,
        "solve_s_total": 0.79751
      },
      {
        "makespan_plus_solve_s": 130.546574,
        "n_resolves": 34,
        "solve_s_total": 0.902709
      },
      {
        "makespan_plus_solve_s": 110.382667,
        "n_resolves": 26,
        "solve_s_total": 0.828866
      },
      {
        "makespan_plus_solve_s": 65.500531,
        "n_resolves": 10,
        "solve_s_total": 0.119166
      },
      {
        "makespan_plus_solve_s": 49.721487,
        "n_resolves": 11,
        "solve_s_total": 0.15618
      },
      {
        "makespan_plus_solve_s": 56.13021,
        "n_resolves": 10,
        "solve_s_total": 0.137699
      },
      {
        "makespan_plus_solve_s": 145.023312,
        "n_resolves": 28,
        "solve_s_total": 1.459842
      },
      {
        "makespan_plus_solve_s": 91.216959,
        "n_resolves": 26,
        "solve_s_total": 1.904071
      },
      {
        "makespan_plus_solve_s": 121.862394,
        "n_resolves": 25,
        "solve_s_total": 1.073004
      },
      {
        "makespan_plus_solve_s": 109.109195,
        "n_resolves": 42,
        "solve_s_total": 2.091142
      },
      {
        "makespan_plus_solve_s": 90.925659,
        "n_resolves": 32,
        "solve_s_total": 1.447158
      },
      {
        "makespan_plus_solve_s": 88.418446,
        "n_resolves": 25,
        "solve_s_total": 5.781509
      },
      {
        "makespan_plus_solve_s": 91.590714,
        "n_resolves": 25,
        "solve_s_total": 0.659233
      },
      {
        "makespan_plus_solve_s": 115.895586,
        "n_resolves": 20,
        "solve_s_total": 0.839526
      },
      {
        "makespan_plus_solve_s": 143.607387,
        "n_resolves": 25,
        "solve_s_total": 1.206277
      },
      {
        "makespan_plus_solve_s": 142.148167,
        "n_resolves": 24,
        "solve_s_total": 1.098454
      },
      {
        "makespan_plus_solve_s": 168.451717,
        "n_resolves": 16,
        "solve_s_total": 0.854537
      },
      {
        "makespan_plus_solve_s": 182.362216,
        "n_resolves": 24,
        "solve_s_total": 0.934719
      },
      {
        "makespan_plus_solve_s": 193.241048,
        "n_resolves": 35,
        "solve_s_total": 3.680047
      },
      {
        "makespan_plus_solve_s": 162.420474,
        "n_resolves": 31,
        "solve_s_total": 1.61647
      },
      {
        "makespan_plus_solve_s": 206.374426,
        "n_resolves": 31,
        "solve_s_total": 1.365332
      },
      {
        "makespan_plus_solve_s": 129.966686,
        "n_resolves": 17,
        "solve_s_total": 0.298758
      },
      {
        "makespan_plus_solve_s": 115.149298,
        "n_resolves": 28,
        "solve_s_total": 0.388437
      },
      {
        "makespan_plus_solve_s": 160.746869,
        "n_resolves": 22,
        "solve_s_total": 0.464869
      },
      {
        "makespan_plus_solve_s": 74.360188,
        "n_resolves": 21,
        "solve_s_total": 0.462048
      },
      {
        "makespan_plus_solve_s": 77.119662,
        "n_resolves": 20,
        "solve_s_total": 0.753522
      },
      {
        "makespan_plus_solve_s": 82.075347,
        "n_resolves": 27,
        "solve_s_total": 0.865089
      },
      {
        "makespan_plus_solve_s": 207.340122,
        "n_resolves": 24,
        "solve_s_total": 0.691194
      },
      {
        "makespan_plus_solve_s": 137.316728,
        "n_resolves": 20,
        "solve_s_total": 0.780123
      },
      {
        "makespan_plus_solve_s": 156.389197,
        "n_resolves": 33,
        "solve_s_total": 1.108651
      },
      {
        "makespan_plus_solve_s": 158.775655,
        "n_resolves": 19,
        "solve_s_total": 0.776333
      },
      {
        "makespan_plus_solve_s": 149.549012,
        "n_resolves": 32,
        "solve_s_total": 1.578239
      },
      {
        "makespan_plus_solve_s": 176.485583,
        "n_resolves": 34,
        "solve_s_total": 2.574578
      },
      {
        "makespan_plus_solve_s": 97.117027,
        "n_resolves": 18,
        "solve_s_total": 0.54226
      },
      {
        "makespan_plus_solve_s": 201.666599,
        "n_resolves": 44,
        "solve_s_total": 1.608931
      },
      {
        "makespan_plus_solve_s": 210.674804,
        "n_resolves": 31,
        "solve_s_total": 1.253509
      },
      {
        "makespan_plus_solve_s": 84.674798,
        "n_resolves": 11,
        "solve_s_total": 0.242738
      },
      {
        "makespan_plus_solve_s": 106.383532,
        "n_resolves": 18,
        "solve_s_total": 0.162905
      },
      {
        "makespan_plus_solve_s": 143.377839,
        "n_resolves": 15,
        "solve_s_total": 0.126535
      },
      {
        "makespan_plus_solve_s": 82.334854,
        "n_resolves": 21,
        "solve_s_total": 0.550367
      },
      {
        "makespan_plus_solve_s": 71.366363,
        "n_resolves": 25,
        "solve_s_total": 0.548778
      },
      {
        "makespan_plus_solve_s": 96.050601,
        "n_resolves": 17,
        "solve_s_total": 0.255011
      },
      {
        "makespan_plus_solve_s": 228.250529,
        "n_resolves": 16,
        "solve_s_total": 0.143222
      },
      {
        "makespan_plus_solve_s": 103.022328,
        "n_resolves": 14,
        "solve_s_total": 0.163592
      },
      {
        "makespan_plus_solve_s": 478.518234,
        "n_resolves": 15,
        "solve_s_total": 0.366901
      },
      {
        "makespan_plus_solve_s": 114.543365,
        "n_resolves": 23,
        "solve_s_total": 0.52625
      },
      {
        "makespan_plus_solve_s": 173.375942,
        "n_resolves": 17,
        "solve_s_total": 0.224803
      },
      {
        "makespan_plus_solve_s": 101.142046,
        "n_resolves": 14,
        "solve_s_total": 0.485955
      },
      {
        "makespan_plus_solve_s": 114.307242,
        "n_resolves": 23,
        "solve_s_total": 0.511231
      },
      {
        "makespan_plus_solve_s": 109.600691,
        "n_resolves": 35,
        "solve_s_total": 1.291253
      },
      {
        "makespan_plus_solve_s": 89.768096,
        "n_resolves": 34,
        "solve_s_total": 1.414829
      },
      {
        "makespan_plus_solve_s": 75.071033,
        "n_resolves": 13,
        "solve_s_total": 0.816729
      },
      {
        "makespan_plus_solve_s": 67.915772,
        "n_resolves": 12,
        "solve_s_total": 0.263829
      },
      {
        "makespan_plus_solve_s": 89.320497,
        "n_resolves": 29,
        "solve_s_total": 1.032992
      },
      {
        "makespan_plus_solve_s": 87.595616,
        "n_resolves": 24,
        "solve_s_total": 0.613598
      },
      {
        "makespan_plus_solve_s": 128.942582,
        "n_resolves": 25,
        "solve_s_total": 0.597627
      },
      {
        "makespan_plus_solve_s": 82.974293,
        "n_resolves": 20,
        "solve_s_total": 0.502472
      },
      {
        "makespan_plus_solve_s": 136.560097,
        "n_resolves": 25,
        "solve_s_total": 0.658928
      },
      {
        "makespan_plus_solve_s": 169.883592,
        "n_resolves": 14,
        "solve_s_total": 0.22495
      },
      {
        "makespan_plus_solve_s": 119.043826,
        "n_resolves": 16,
        "solve_s_total": 0.243871
      },
      {
        "makespan_plus_solve_s": 163.570205,
        "n_resolves": 34,
        "solve_s_total": 1.970195
      },
      {
        "makespan_plus_solve_s": 122.317799,
        "n_resolves": 20,
        "solve_s_total": 2.091542
      },
      {
        "makespan_plus_solve_s": 218.1149,
        "n_resolves": 38,
        "solve_s_total": 2.17955
      },
      {
        "makespan_plus_solve_s": 68.885138,
        "n_resolves": 12,
        "solve_s_total": 0.123627
      },
      {
        "makespan_plus_solve_s": 31.287169,
        "n_resolves": 10,
        "solve_s_total": 0.093795
      },
      {
        "makespan_plus_solve_s": 58.062985,
        "n_resolves": 7,
        "solve_s_total": 0.07255
      },
      {
        "makespan_plus_solve_s": 205.334933,
        "n_resolves": 8,
        "solve_s_total": 0.162593
      },
      {
        "makespan_plus_solve_s": 297.556049,
        "n_resolves": 18,
        "solve_s_total": 0.323604
      },
      {
        "makespan_plus_solve_s": 563.068874,
        "n_resolves": 21,
        "solve_s_total": 0.385937
      },
      {
        "makespan_plus_solve_s": 163.904079,
        "n_resolves": 33,
        "solve_s_total": 2.926841
      },
      {
        "makespan_plus_solve_s": 139.68132,
        "n_resolves": 30,
        "solve_s_total": 1.925888
      },
      {
        "makespan_plus_solve_s": 162.894709,
        "n_resolves": 35,
        "solve_s_total": 2.352338
      },
      {
        "makespan_plus_solve_s": 105.916143,
        "n_resolves": 13,
        "solve_s_total": 0.477208
      },
      {
        "makespan_plus_solve_s": 156.171844,
        "n_resolves": 21,
        "solve_s_total": 0.531593
      },
      {
        "makespan_plus_solve_s": 105.442832,
        "n_resolves": 22,
        "solve_s_total": 1.085784
      },
      {
        "makespan_plus_solve_s": 64.314859,
        "n_resolves": 17,
        "solve_s_total": 0.376261
      },
      {
        "makespan_plus_solve_s": 62.821442,
        "n_resolves": 22,
        "solve_s_total": 0.439568
      },
      {
        "makespan_plus_solve_s": 65.326558,
        "n_resolves": 23,
        "solve_s_total": 0.49657
      },
      {
        "makespan_plus_solve_s": 78.214074,
        "n_resolves": 31,
        "solve_s_total": 1.655895
      },
      {
        "makespan_plus_solve_s": 88.722144,
        "n_resolves": 27,
        "solve_s_total": 1.412552
      },
      {
        "makespan_plus_solve_s": 59.616374,
        "n_resolves": 24,
        "solve_s_total": 1.209137
      },
      {
        "makespan_plus_solve_s": 151.047069,
        "n_resolves": 28,
        "solve_s_total": 1.270539
      },
      {
        "makespan_plus_solve_s": 123.652828,
        "n_resolves": 16,
        "solve_s_total": 0.675904
      },
      {
        "makespan_plus_solve_s": 172.323478,
        "n_resolves": 26,
        "solve_s_total": 2.185026
      },
      {
        "makespan_plus_solve_s": 132.732795,
        "n_resolves": 26,
        "solve_s_total": 0.969551
      },
      {
        "makespan_plus_solve_s": 179.453,
        "n_resolves": 29,
        "solve_s_total": 0.962375
      },
      {
        "makespan_plus_solve_s": 213.452088,
        "n_resolves": 36,
        "solve_s_total": 1.220186
      },
      {
        "makespan_plus_solve_s": 152.89403,
        "n_resolves": 16,
        "solve_s_total": 0.346172
      },
      {
        "makespan_plus_solve_s": 88.446379,
        "n_resolves": 16,
        "solve_s_total": 0.356004
      },
      {
        "makespan_plus_solve_s": 118.796378,
        "n_resolves": 27,
        "solve_s_total": 0.800643
      },
      {
        "makespan_plus_solve_s": 57.63415,
        "n_resolves": 12,
        "solve_s_total": 0.15577
      },
      {
        "makespan_plus_solve_s": 107.992056,
        "n_resolves": 18,
        "solve_s_total": 0.228471
      },
      {
        "makespan_plus_solve_s": 59.223241,
        "n_resolves": 15,
        "solve_s_total": 0.168927
      },
      {
        "makespan_plus_solve_s": 179.285369,
        "n_resolves": 25,
        "solve_s_total": 0.240926
      },
      {
        "makespan_plus_solve_s": 145.952057,
        "n_resolves": 12,
        "solve_s_total": 0.15202
      },
      {
        "makespan_plus_solve_s": 119.36977,
        "n_resolves": 19,
        "solve_s_total": 0.308198
      },
      {
        "makespan_plus_solve_s": 79.236416,
        "n_resolves": 28,
        "solve_s_total": 1.72523
      },
      {
        "makespan_plus_solve_s": 161.195528,
        "n_resolves": 31,
        "solve_s_total": 0.98893
      },
      {
        "makespan_plus_solve_s": 91.984364,
        "n_resolves": 27,
        "solve_s_total": 1.561529
      },
      {
        "makespan_plus_solve_s": 80.28556,
        "n_resolves": 11,
        "solve_s_total": 0.113346
      },
      {
        "makespan_plus_solve_s": 84.943858,
        "n_resolves": 7,
        "solve_s_total": 0.129828
      },
      {
        "makespan_plus_solve_s": 127.027977,
        "n_resolves": 19,
        "solve_s_total": 0.960547
      },
      {
        "makespan_plus_solve_s": 86.810768,
        "n_resolves": 25,
        "solve_s_total": 0.486847
      },
      {
        "makespan_plus_solve_s": 94.141452,
        "n_resolves": 23,
        "solve_s_total": 1.546843
      },
      {
        "makespan_plus_solve_s": 143.823234,
        "n_resolves": 28,
        "solve_s_total": 2.732329
      },
      {
        "makespan_plus_solve_s": 75.349009,
        "n_resolves": 20,
        "solve_s_total": 1.057597
      },
      {
        "makespan_plus_solve_s": 84.647929,
        "n_resolves": 25,
        "solve_s_total": 1.995207
      },
      {
        "makespan_plus_solve_s": 83.033636,
        "n_resolves": 24,
        "solve_s_total": 2.003042
      },
      {
        "makespan_plus_solve_s": 108.897818,
        "n_resolves": 17,
        "solve_s_total": 1.280288
      },
      {
        "makespan_plus_solve_s": 114.837324,
        "n_resolves": 29,
        "solve_s_total": 1.506749
      },
      {
        "makespan_plus_solve_s": 90.125858,
        "n_resolves": 31,
        "solve_s_total": 1.460368
      },
      {
        "makespan_plus_solve_s": 78.009284,
        "n_resolves": 17,
        "solve_s_total": 0.405955
      },
      {
        "makespan_plus_solve_s": 80.511092,
        "n_resolves": 19,
        "solve_s_total": 0.618306
      },
      {
        "makespan_plus_solve_s": 102.449219,
        "n_resolves": 20,
        "solve_s_total": 0.380246
      },
      {
        "makespan_plus_solve_s": 112.084689,
        "n_resolves": 34,
        "solve_s_total": 3.561617
      },
      {
        "makespan_plus_solve_s": 98.583772,
        "n_resolves": 27,
        "solve_s_total": 3.356817
      },
      {
        "makespan_plus_solve_s": 98.280978,
        "n_resolves": 33,
        "solve_s_total": 1.628744
      },
      {
        "makespan_plus_solve_s": 160.73603,
        "n_resolves": 26,
        "solve_s_total": 1.440646
      },
      {
        "makespan_plus_solve_s": 96.137856,
        "n_resolves": 27,
        "solve_s_total": 2.223896
      },
      {
        "makespan_plus_solve_s": 86.259281,
        "n_resolves": 23,
        "solve_s_total": 0.960153
      },
      {
        "makespan_plus_solve_s": 91.287033,
        "n_resolves": 20,
        "solve_s_total": 1.981815
      },
      {
        "makespan_plus_solve_s": 82.318191,
        "n_resolves": 17,
        "solve_s_total": 0.819631
      },
      {
        "makespan_plus_solve_s": 104.887702,
        "n_resolves": 28,
        "solve_s_total": 1.484828
      },
      {
        "makespan_plus_solve_s": 103.379571,
        "n_resolves": 32,
        "solve_s_total": 2.9685
      },
      {
        "makespan_plus_solve_s": 50.158115,
        "n_resolves": 7,
        "solve_s_total": 5.402547
      },
      {
        "makespan_plus_solve_s": 200.925675,
        "n_resolves": 25,
        "solve_s_total": 1.430134
      },
      {
        "makespan_plus_solve_s": 557.038089,
        "n_resolves": 34,
        "solve_s_total": 1.275703
      },
      {
        "makespan_plus_solve_s": 98.739324,
        "n_resolves": 32,
        "solve_s_total": 1.37576
      },
      {
        "makespan_plus_solve_s": 151.836166,
        "n_resolves": 26,
        "solve_s_total": 3.123846
      },
      {
        "makespan_plus_solve_s": 87.993567,
        "n_resolves": 36,
        "solve_s_total": 4.102851
      },
      {
        "makespan_plus_solve_s": 83.207696,
        "n_resolves": 24,
        "solve_s_total": 5.677823
      },
      {
        "makespan_plus_solve_s": 99.431173,
        "n_resolves": 24,
        "solve_s_total": 1.907084
      },
      {
        "makespan_plus_solve_s": 314.959851,
        "n_resolves": 31,
        "solve_s_total": 2.292514
      },
      {
        "makespan_plus_solve_s": 302.36382,
        "n_resolves": 34,
        "solve_s_total": 1.437026
      },
      {
        "makespan_plus_solve_s": 146.852122,
        "n_resolves": 22,
        "solve_s_total": 1.531396
      },
      {
        "makespan_plus_solve_s": 127.79568,
        "n_resolves": 28,
        "solve_s_total": 2.030005
      },
      {
        "makespan_plus_solve_s": 128.45111,
        "n_resolves": 33,
        "solve_s_total": 2.625989
      },
      {
        "makespan_plus_solve_s": 127.254588,
        "n_resolves": 27,
        "solve_s_total": 2.91049
      },
      {
        "makespan_plus_solve_s": 120.540206,
        "n_resolves": 14,
        "solve_s_total": 1.450127
      },
      {
        "makespan_plus_solve_s": 87.568095,
        "n_resolves": 16,
        "solve_s_total": 2.263084
      },
      {
        "makespan_plus_solve_s": 83.295795,
        "n_resolves": 16,
        "solve_s_total": 0.684363
      },
      {
        "makespan_plus_solve_s": 76.057053,
        "n_resolves": 16,
        "solve_s_total": 0.454291
      },
      {
        "makespan_plus_solve_s": 83.770811,
        "n_resolves": 20,
        "solve_s_total": 1.162135
      },
      {
        "makespan_plus_solve_s": 91.498555,
        "n_resolves": 18,
        "solve_s_total": 0.874038
      },
      {
        "makespan_plus_solve_s": 75.087598,
        "n_resolves": 21,
        "solve_s_total": 1.561432
      },
      {
        "makespan_plus_solve_s": 111.66129,
        "n_resolves": 28,
        "solve_s_total": 2.30953
      },
      {
        "makespan_plus_solve_s": 109.042945,
        "n_resolves": 24,
        "solve_s_total": 1.111916
      },
      {
        "makespan_plus_solve_s": 85.501919,
        "n_resolves": 27,
        "solve_s_total": 7.389745
      },
      {
        "makespan_plus_solve_s": 80.473695,
        "n_resolves": 36,
        "solve_s_total": 6.239844
      },
      {
        "makespan_plus_solve_s": 183.997849,
        "n_resolves": 38,
        "solve_s_total": 9.546415
      },
      {
        "makespan_plus_solve_s": 204.905114,
        "n_resolves": 27,
        "solve_s_total": 0.876342
      },
      {
        "makespan_plus_solve_s": 253.478838,
        "n_resolves": 33,
        "solve_s_total": 2.955878
      },
      {
        "makespan_plus_solve_s": 101.376416,
        "n_resolves": 21,
        "solve_s_total": 0.812791
      },
      {
        "makespan_plus_solve_s": 47.087321,
        "n_resolves": 13,
        "solve_s_total": 0.209419
      },
      {
        "makespan_plus_solve_s": 50.26295,
        "n_resolves": 17,
        "solve_s_total": 0.206906
      },
      {
        "makespan_plus_solve_s": 50.713284,
        "n_resolves": 10,
        "solve_s_total": 0.275386
      },
      {
        "makespan_plus_solve_s": 75.921675,
        "n_resolves": 9,
        "solve_s_total": 0.135088
      },
      {
        "makespan_plus_solve_s": 45.615836,
        "n_resolves": 14,
        "solve_s_total": 0.25579
      },
      {
        "makespan_plus_solve_s": 105.906146,
        "n_resolves": 17,
        "solve_s_total": 0.269096
      },
      {
        "makespan_plus_solve_s": 138.708225,
        "n_resolves": 32,
        "solve_s_total": 0.926782
      },
      {
        "makespan_plus_solve_s": 210.193562,
        "n_resolves": 33,
        "solve_s_total": 2.104671
      },
      {
        "makespan_plus_solve_s": 202.531797,
        "n_resolves": 25,
        "solve_s_total": 1.654389
      },
      {
        "makespan_plus_solve_s": 132.415843,
        "n_resolves": 32,
        "solve_s_total": 3.470306
      },
      {
        "makespan_plus_solve_s": 110.898455,
        "n_resolves": 20,
        "solve_s_total": 1.879485
      },
      {
        "makespan_plus_solve_s": 112.992654,
        "n_resolves": 25,
        "solve_s_total": 1.294781
      },
      {
        "makespan_plus_solve_s": 133.252438,
        "n_resolves": 31,
        "solve_s_total": 2.035074
      },
      {
        "makespan_plus_solve_s": 122.407365,
        "n_resolves": 41,
        "solve_s_total": 1.920815
      },
      {
        "makespan_plus_solve_s": 110.709351,
        "n_resolves": 30,
        "solve_s_total": 1.357752
      },
      {
        "makespan_plus_solve_s": 72.958783,
        "n_resolves": 16,
        "solve_s_total": 0.591192
      },
      {
        "makespan_plus_solve_s": 106.850658,
        "n_resolves": 18,
        "solve_s_total": 0.476867
      },
      {
        "makespan_plus_solve_s": 96.313905,
        "n_resolves": 21,
        "solve_s_total": 0.555112
      }
    ]
  },
  "ortools-static": {
    "per_run_solve_s": {
      "max": 8.309564,
      "mean": 0.378154
    },
    "per_solve_ms": {
      "max": 8309.5643,
      "n": 240,
      "p50": 106.89905,
      "p95": 1624.93882,
      "p99": 4821.442486
    },
    "runs": [
      {
        "makespan_plus_solve_s": 186.708015,
        "n_resolves": 1,
        "solve_s_total": 0.284495
      },
      {
        "makespan_plus_solve_s": 141.211232,
        "n_resolves": 1,
        "solve_s_total": 0.906369
      },
      {
        "makespan_plus_solve_s": 103.433165,
        "n_resolves": 1,
        "solve_s_total": 0.424249
      },
      {
        "makespan_plus_solve_s": 92.055006,
        "n_resolves": 1,
        "solve_s_total": 0.121
      },
      {
        "makespan_plus_solve_s": 164.186754,
        "n_resolves": 1,
        "solve_s_total": 0.083292
      },
      {
        "makespan_plus_solve_s": 109.289174,
        "n_resolves": 1,
        "solve_s_total": 0.124575
      },
      {
        "makespan_plus_solve_s": 113.791422,
        "n_resolves": 1,
        "solve_s_total": 0.15207
      },
      {
        "makespan_plus_solve_s": 100.811483,
        "n_resolves": 1,
        "solve_s_total": 0.234249
      },
      {
        "makespan_plus_solve_s": 112.835586,
        "n_resolves": 1,
        "solve_s_total": 0.205696
      },
      {
        "makespan_plus_solve_s": 215.6733,
        "n_resolves": 1,
        "solve_s_total": 0.132981
      },
      {
        "makespan_plus_solve_s": 161.503748,
        "n_resolves": 1,
        "solve_s_total": 0.120336
      },
      {
        "makespan_plus_solve_s": 131.803614,
        "n_resolves": 1,
        "solve_s_total": 0.10714
      },
      {
        "makespan_plus_solve_s": 90.371059,
        "n_resolves": 1,
        "solve_s_total": 0.350295
      },
      {
        "makespan_plus_solve_s": 86.278474,
        "n_resolves": 1,
        "solve_s_total": 0.799485
      },
      {
        "makespan_plus_solve_s": 80.439386,
        "n_resolves": 1,
        "solve_s_total": 0.190936
      },
      {
        "makespan_plus_solve_s": 152.490755,
        "n_resolves": 1,
        "solve_s_total": 0.075768
      },
      {
        "makespan_plus_solve_s": 97.439284,
        "n_resolves": 1,
        "solve_s_total": 0.07567
      },
      {
        "makespan_plus_solve_s": 118.026498,
        "n_resolves": 1,
        "solve_s_total": 0.137013
      },
      {
        "makespan_plus_solve_s": 89.242595,
        "n_resolves": 1,
        "solve_s_total": 0.025492
      },
      {
        "makespan_plus_solve_s": 52.77648,
        "n_resolves": 1,
        "solve_s_total": 0.029962
      },
      {
        "makespan_plus_solve_s": 126.849421,
        "n_resolves": 1,
        "solve_s_total": 0.024121
      },
      {
        "makespan_plus_solve_s": 81.774719,
        "n_resolves": 1,
        "solve_s_total": 0.050535
      },
      {
        "makespan_plus_solve_s": 77.064343,
        "n_resolves": 1,
        "solve_s_total": 0.052625
      },
      {
        "makespan_plus_solve_s": 80.762962,
        "n_resolves": 1,
        "solve_s_total": 0.040939
      },
      {
        "makespan_plus_solve_s": 85.968244,
        "n_resolves": 1,
        "solve_s_total": 0.046812
      },
      {
        "makespan_plus_solve_s": 98.211306,
        "n_resolves": 1,
        "solve_s_total": 0.051333
      },
      {
        "makespan_plus_solve_s": 115.18364,
        "n_resolves": 1,
        "solve_s_total": 0.055311
      },
      {
        "makespan_plus_solve_s": 110.269533,
        "n_resolves": 1,
        "solve_s_total": 0.220283
      },
      {
        "makespan_plus_solve_s": 124.850058,
        "n_resolves": 1,
        "solve_s_total": 0.225847
      },
      {
        "makespan_plus_solve_s": 115.086164,
        "n_resolves": 1,
        "solve_s_total": 0.229517
      },
      {
        "makespan_plus_solve_s": 90.663133,
        "n_resolves": 1,
        "solve_s_total": 0.075375
      },
      {
        "makespan_plus_solve_s": 143.817024,
        "n_resolves": 1,
        "solve_s_total": 0.069573
      },
      {
        "makespan_plus_solve_s": 99.855458,
        "n_resolves": 1,
        "solve_s_total": 0.077721
      },
      {
        "makespan_plus_solve_s": 113.684976,
        "n_resolves": 1,
        "solve_s_total": 2.257152
      },
      {
        "makespan_plus_solve_s": 85.88008,
        "n_resolves": 1,
        "solve_s_total": 2.105817
      },
      {
        "makespan_plus_solve_s": 125.093993,
        "n_resolves": 1,
        "solve_s_total": 2.337754
      },
      {
        "makespan_plus_solve_s": 97.888236,
        "n_resolves": 1,
        "solve_s_total": 0.122326
      },
      {
        "makespan_plus_solve_s": 166.649353,
        "n_resolves": 1,
        "solve_s_total": 0.09042
      },
      {
        "makespan_plus_solve_s": 170.870349,
        "n_resolves": 1,
        "solve_s_total": 0.112212
      },
      {
        "makespan_plus_solve_s": 49.776491,
        "n_resolves": 1,
        "solve_s_total": 0.021962
      },
      {
        "makespan_plus_solve_s": 123.872316,
        "n_resolves": 1,
        "solve_s_total": 0.023896
      },
      {
        "makespan_plus_solve_s": 55.788887,
        "n_resolves": 1,
        "solve_s_total": 0.021403
      },
      {
        "makespan_plus_solve_s": 67.656907,
        "n_resolves": 1,
        "solve_s_total": 0.022137
      },
      {
        "makespan_plus_solve_s": 69.921813,
        "n_resolves": 1,
        "solve_s_total": 0.026158
      },
      {
        "makespan_plus_solve_s": 60.80132,
        "n_resolves": 1,
        "solve_s_total": 0.027862
      },
      {
        "makespan_plus_solve_s": 25.550822,
        "n_resolves": 1,
        "solve_s_total": 0.195291
      },
      {
        "makespan_plus_solve_s": 86.154754,
        "n_resolves": 1,
        "solve_s_total": 0.05739
      },
      {
        "makespan_plus_solve_s": 68.506948,
        "n_resolves": 1,
        "solve_s_total": 0.067504
      },
      {
        "makespan_plus_solve_s": 54.255619,
        "n_resolves": 1,
        "solve_s_total": 0.092851
      },
      {
        "makespan_plus_solve_s": 251.697295,
        "n_resolves": 1,
        "solve_s_total": 0.083046
      },
      {
        "makespan_plus_solve_s": 84.52154,
        "n_resolves": 1,
        "solve_s_total": 0.061728
      },
      {
        "makespan_plus_solve_s": 170.777376,
        "n_resolves": 1,
        "solve_s_total": 0.688545
      },
      {
        "makespan_plus_solve_s": 158.191533,
        "n_resolves": 1,
        "solve_s_total": 0.598998
      },
      {
        "makespan_plus_solve_s": 235.732363,
        "n_resolves": 1,
        "solve_s_total": 0.51929
      },
      {
        "makespan_plus_solve_s": 35.547974,
        "n_resolves": 1,
        "solve_s_total": 0.018969
      },
      {
        "makespan_plus_solve_s": 110.761503,
        "n_resolves": 1,
        "solve_s_total": 0.016641
      },
      {
        "makespan_plus_solve_s": 45.881145,
        "n_resolves": 1,
        "solve_s_total": 0.011776
      },
      {
        "makespan_plus_solve_s": 75.497265,
        "n_resolves": 1,
        "solve_s_total": 0.07035
      },
      {
        "makespan_plus_solve_s": 88.987176,
        "n_resolves": 1,
        "solve_s_total": 0.059413
      },
      {
        "makespan_plus_solve_s": 22.480344,
        "n_resolves": 1,
        "solve_s_total": 0.041367
      },
      {
        "makespan_plus_solve_s": 159.088878,
        "n_resolves": 1,
        "solve_s_total": 0.073613
      },
      {
        "makespan_plus_solve_s": 226.855576,
        "n_resolves": 1,
        "solve_s_total": 0.085494
      },
      {
        "makespan_plus_solve_s": 91.335388,
        "n_resolves": 1,
        "solve_s_total": 0.11466
      },
      {
        "makespan_plus_solve_s": 87.658756,
        "n_resolves": 1,
        "solve_s_total": 0.236362
      },
      {
        "makespan_plus_solve_s": 115.5217,
        "n_resolves": 1,
        "solve_s_total": 0.378036
      },
      {
        "makespan_plus_solve_s": 85.766798,
        "n_resolves": 1,
        "solve_s_total": 0.175087
      },
      {
        "makespan_plus_solve_s": 121.034646,
        "n_resolves": 1,
        "solve_s_total": 0.112168
      },
      {
        "makespan_plus_solve_s": 201.343032,
        "n_resolves": 1,
        "solve_s_total": 0.061466
      },
      {
        "makespan_plus_solve_s": 193.309587,
        "n_resolves": 1,
        "solve_s_total": 0.082533
      },
      {
        "makespan_plus_solve_s": 118.753509,
        "n_resolves": 1,
        "solve_s_total": 0.103511
      },
      {
        "makespan_plus_solve_s": 129.159527,
        "n_resolves": 1,
        "solve_s_total": 0.070283
      },
      {
        "makespan_plus_solve_s": 136.491395,
        "n_resolves": 1,
        "solve_s_total": 0.074429
      },
      {
        "makespan_plus_solve_s": 65.398925,
        "n_resolves": 1,
        "solve_s_total": 0.01756
      },
      {
        "makespan_plus_solve_s": 49.586107,
        "n_resolves": 1,
        "solve_s_total": 0.0208
      },
      {
        "makespan_plus_solve_s": 56.024464,
        "n_resolves": 1,
        "solve_s_total": 0.031953
      },
      {
        "makespan_plus_solve_s": 152.833651,
        "n_resolves": 1,
        "solve_s_total": 0.248728
      },
      {
        "makespan_plus_solve_s": 86.153996,
        "n_resolves": 1,
        "solve_s_total": 0.179008
      },
      {
        "makespan_plus_solve_s": 130.003627,
        "n_resolves": 1,
        "solve_s_total": 0.191039
      },
      {
        "makespan_plus_solve_s": 103.88661,
        "n_resolves": 1,
        "solve_s_total": 0.719417
      },
      {
        "makespan_plus_solve_s": 88.059198,
        "n_resolves": 1,
        "solve_s_total": 0.823531
      },
      {
        "makespan_plus_solve_s": 75.23238,
        "n_resolves": 1,
        "solve_s_total": 1.608826
      },
      {
        "makespan_plus_solve_s": 81.496018,
        "n_resolves": 1,
        "solve_s_total": 0.043645
      },
      {
        "makespan_plus_solve_s": 115.110479,
        "n_resolves": 1,
        "solve_s_total": 0.054418
      },
      {
        "makespan_plus_solve_s": 142.452524,
        "n_resolves": 1,
        "solve_s_total": 0.051414
      },
      {
        "makespan_plus_solve_s": 126.26461,
        "n_resolves": 1,
        "solve_s_total": 0.110867
      },
      {
        "makespan_plus_solve_s": 125.788699,
        "n_resolves": 1,
        "solve_s_total": 0.113387
      },
      {
        "makespan_plus_solve_s": 136.274544,
        "n_resolves": 1,
        "solve_s_total": 0.085511
      },
      {
        "makespan_plus_solve_s": 149.052614,
        "n_resolves": 1,
        "solve_s_total": 0.890672
      },
      {
        "makespan_plus_solve_s": 137.53191,
        "n_resolves": 1,
        "solve_s_total": 0.404803
      },
      {
        "makespan_plus_solve_s": 163.454907,
        "n_resolves": 1,
        "solve_s_total": 0.385339
      },
      {
        "makespan_plus_solve_s": 99.969315,
        "n_resolves": 1,
        "solve_s_total": 0.025441
      },
      {
        "makespan_plus_solve_s": 140.13882,
        "n_resolves": 1,
        "solve_s_total": 0.034922
      },
      {
        "makespan_plus_solve_s": 159.315868,
        "n_resolves": 1,
        "solve_s_total": 0.025318
      },
      {
        "makespan_plus_solve_s": 73.939727,
        "n_resolves": 1,
        "solve_s_total": 0.104875
      },
      {
        "makespan_plus_solve_s": 78.442351,
        "n_resolves": 1,
        "solve_s_total": 0.118711
      },
      {
        "makespan_plus_solve_s": 91.507894,
        "n_resolves": 1,
        "solve_s_total": 0.086715
      },
      {
        "makespan_plus_solve_s": 147.160392,
        "n_resolves": 1,
        "solve_s_total": 0.070765
      },
      {
        "makespan_plus_solve_s": 134.998739,
        "n_resolves": 1,
        "solve_s_total": 0.07272
      },
      {
        "makespan_plus_solve_s": 139.664875,
        "n_resolves": 1,
        "solve_s_total": 0.106852
      },
      {
        "makespan_plus_solve_s": 137.215703,
        "n_resolves": 1,
        "solve_s_total": 0.15884
      },
      {
        "makespan_plus_solve_s": 159.114558,
        "n_resolves": 1,
        "solve_s_total": 0.116291
      },
      {
        "makespan_plus_solve_s": 189.553386,
        "n_resolves": 1,
        "solve_s_total": 0.183287
      },
      {
        "makespan_plus_solve_s": 137.576501,
        "n_resolves": 1,
        "solve_s_total": 0.073303
      },
      {
        "makespan_plus_solve_s": 200.131019,
        "n_resolves": 1,
        "solve_s_total": 0.07335
      },
      {
        "makespan_plus_solve_s": 150.18957,
        "n_resolves": 1,
        "solve_s_total": 0.072935
      },
      {
        "makespan_plus_solve_s": 90.759613,
        "n_resolves": 1,
        "solve_s_total": 0.036199
      },
      {
        "makespan_plus_solve_s": 125.225806,
        "n_resolves": 1,
        "solve_s_total": 0.023726
      },
      {
        "makespan_plus_solve_s": 77.869829,
        "n_resolves": 1,
        "solve_s_total": 0.021859
      },
      {
        "makespan_plus_solve_s": 81.843098,
        "n_resolves": 1,
        "solve_s_total": 0.058611
      },
      {
        "makespan_plus_solve_s": 91.790144,
        "n_resolves": 1,
        "solve_s_total": 0.044991
      },
      {
        "makespan_plus_solve_s": 81.562577,
        "n_resolves": 1,
        "solve_s_total": 0.039955
      },
      {
        "makespan_plus_solve_s": 99.417816,
        "n_resolves": 1,
        "solve_s_total": 0.026519
      },
      {
        "makespan_plus_solve_s": 86.053434,
        "n_resolves": 1,
        "solve_s_total": 0.034064
      },
      {
        "makespan_plus_solve_s": 97.007717,
        "n_resolves": 1,
        "solve_s_total": 0.027792
      },
      {
        "makespan_plus_solve_s": 114.067206,
        "n_resolves": 1,
        "solve_s_total": 0.050091
      },
      {
        "makespan_plus_solve_s": 173.193469,
        "n_resolves": 1,
        "solve_s_total": 0.042331
      },
      {
        "makespan_plus_solve_s": 105.918794,
        "n_resolves": 1,
        "solve_s_total": 0.077678
      },
      {
        "makespan_plus_solve_s": 156.115877,
        "n_resolves": 1,
        "solve_s_total": 0.106946
      },
      {
        "makespan_plus_solve_s": 126.649921,
        "n_resolves": 1,
        "solve_s_total": 0.101885
      },
      {
        "makespan_plus_solve_s": 96.177271,
        "n_resolves": 1,
        "solve_s_total": 0.236453
      },
      {
        "makespan_plus_solve_s": 71.501411,
        "n_resolves": 1,
        "solve_s_total": 0.062169
      },
      {
        "makespan_plus_solve_s": 71.293405,
        "n_resolves": 1,
        "solve_s_total": 0.091512
      },
      {
        "makespan_plus_solve_s": 119.545099,
        "n_resolves": 1,
        "solve_s_total": 0.066488
      },
      {
        "makespan_plus_solve_s": 104.742399,
        "n_resolves": 1,
        "solve_s_total": 0.110718
      },
      {
        "makespan_plus_solve_s": 105.770986,
        "n_resolves": 1,
        "solve_s_total": 0.111735
      },
      {
        "makespan_plus_solve_s": 81.703722,
        "n_resolves": 1,
        "solve_s_total": 0.134146
      },
      {
        "makespan_plus_solve_s": 164.187944,
        "n_resolves": 1,
        "solve_s_total": 0.041402
      },
      {
        "makespan_plus_solve_s": 195.600481,
        "n_resolves": 1,
        "solve_s_total": 0.047842
      },
      {
        "makespan_plus_solve_s": 104.818815,
        "n_resolves": 1,
        "solve_s_total": 0.047036
      },
      {
        "makespan_plus_solve_s": 183.467146,
        "n_resolves": 1,
        "solve_s_total": 0.299236
      },
      {
        "makespan_plus_solve_s": 148.124938,
        "n_resolves": 1,
        "solve_s_total": 0.564808
      },
      {
        "makespan_plus_solve_s": 203.314113,
        "n_resolves": 1,
        "solve_s_total": 0.300408
      },
      {
        "makespan_plus_solve_s": 78.221386,
        "n_resolves": 1,
        "solve_s_total": 0.019122
      },
      {
        "makespan_plus_solve_s": 63.130618,
        "n_resolves": 1,
        "solve_s_total": 0.01946
      },
      {
        "makespan_plus_solve_s": 60.828167,
        "n_resolves": 1,
        "solve_s_total": 0.018086
      },
      {
        "makespan_plus_solve_s": 85.369711,
        "n_resolves": 1,
        "solve_s_total": 0.036396
      },
      {
        "makespan_plus_solve_s": 77.615822,
        "n_resolves": 1,
        "solve_s_total": 0.033688
      },
      {
        "makespan_plus_solve_s": 110.566148,
        "n_resolves": 1,
        "solve_s_total": 0.03462
      },
      {
        "makespan_plus_solve_s": 187.13301,
        "n_resolves": 1,
        "solve_s_total": 0.87537
      },
      {
        "makespan_plus_solve_s": 126.95415,
        "n_resolves": 1,
        "solve_s_total": 1.104714
      },
      {
        "makespan_plus_solve_s": 157.516374,
        "n_resolves": 1,
        "solve_s_total": 0.79902
      },
      {
        "makespan_plus_solve_s": 94.371364,
        "n_resolves": 1,
        "solve_s_total": 0.06453
      },
      {
        "makespan_plus_solve_s": 134.768628,
        "n_resolves": 1,
        "solve_s_total": 0.061996
      },
      {
        "makespan_plus_solve_s": 101.095964,
        "n_resolves": 1,
        "solve_s_total": 0.124142
      },
      {
        "makespan_plus_solve_s": 71.902994,
        "n_resolves": 1,
        "solve_s_total": 0.04728
      },
      {
        "makespan_plus_solve_s": 56.231261,
        "n_resolves": 1,
        "solve_s_total": 0.042532
      },
      {
        "makespan_plus_solve_s": 70.58799,
        "n_resolves": 1,
        "solve_s_total": 0.042361
      },
      {
        "makespan_plus_solve_s": 86.724395,
        "n_resolves": 1,
        "solve_s_total": 0.683594
      },
      {
        "makespan_plus_solve_s": 80.84499,
        "n_resolves": 1,
        "solve_s_total": 0.606377
      },
      {
        "makespan_plus_solve_s": 64.540634,
        "n_resolves": 1,
        "solve_s_total": 0.604601
      },
      {
        "makespan_plus_solve_s": 99.077776,
        "n_resolves": 1,
        "solve_s_total": 0.440289
      },
      {
        "makespan_plus_solve_s": 83.970969,
        "n_resolves": 1,
        "solve_s_total": 0.531302
      },
      {
        "makespan_plus_solve_s": 44.251944,
        "n_resolves": 1,
        "solve_s_total": 0.534277
      },
      {
        "makespan_plus_solve_s": 111.968607,
        "n_resolves": 1,
        "solve_s_total": 0.101135
      },
      {
        "makespan_plus_solve_s": 131.562084,
        "n_resolves": 1,
        "solve_s_total": 0.104672
      },
      {
        "makespan_plus_solve_s": 204.646707,
        "n_resolves": 1,
        "solve_s_total": 0.145014
      },
      {
        "makespan_plus_solve_s": 74.316276,
        "n_resolves": 1,
        "solve_s_total": 0.084309
      },
      {
        "makespan_plus_solve_s": 88.174609,
        "n_resolves": 1,
        "solve_s_total": 0.084235
      },
      {
        "makespan_plus_solve_s": 82.69966,
        "n_resolves": 1,
        "solve_s_total": 0.084448
      },
      {
        "makespan_plus_solve_s": 68.945249,
        "n_resolves": 1,
        "solve_s_total": 0.031229
      },
      {
        "makespan_plus_solve_s": 78.887471,
        "n_resolves": 1,
        "solve_s_total": 0.029694
      },
      {
        "makespan_plus_solve_s": 59.085571,
        "n_resolves": 1,
        "solve_s_total": 0.031257
      },
      {
        "makespan_plus_solve_s": 135.21444,
        "n_resolves": 1,
        "solve_s_total": 0.032244
      },
      {
        "makespan_plus_solve_s": 145.831102,
        "n_resolves": 1,
        "solve_s_total": 0.031065
      },
      {
        "makespan_plus_solve_s": 119.091049,
        "n_resolves": 1,
        "solve_s_total": 0.029478
      },
      {
        "makespan_plus_solve_s": 112.924707,
        "n_resolves": 1,
        "solve_s_total": 0.134819
      },
      {
        "makespan_plus_solve_s": 130.351603,
        "n_resolves": 1,
        "solve_s_total": 0.131363
      },
      {
        "makespan_plus_solve_s": 128.603418,
        "n_resolves": 1,
        "solve_s_total": 0.158911
      },
      {
        "makespan_plus_solve_s": 52.012951,
        "n_resolves": 1,
        "solve_s_total": 0.022571
      },
      {
        "makespan_plus_solve_s": 91.649044,
        "n_resolves": 1,
        "solve_s_total": 0.024761
      },
      {
        "makespan_plus_solve_s": 91.813168,
        "n_resolves": 1,
        "solve_s_total": 0.101487
      },
      {
        "makespan_plus_solve_s": 65.248221,
        "n_resolves": 1,
        "solve_s_total": 0.056504
      },
      {
        "makespan_plus_solve_s": 89.568889,
        "n_resolves": 1,
        "solve_s_total": 0.101054
      },
      {
        "makespan_plus_solve_s": 92.060649,
        "n_resolves": 1,
        "solve_s_total": 0.219552
      },
      {
        "makespan_plus_solve_s": 67.146491,
        "n_resolves": 1,
        "solve_s_total": 0.427298
      },
      {
        "makespan_plus_solve_s": 93.5561,
        "n_resolves": 1,
        "solve_s_total": 0.634933
      },
      {
        "makespan_plus_solve_s": 82.716035,
        "n_resolves": 1,
        "solve_s_total": 0.526866
      },
      {
        "makespan_plus_solve_s": 111.549093,
        "n_resolves": 1,
        "solve_s_total": 0.21092
      },
      {
        "makespan_plus_solve_s": 111.522759,
        "n_resolves": 1,
        "solve_s_total": 0.11186
      },
      {
        "makespan_plus_solve_s": 96.656223,
        "n_resolves": 1,
        "solve_s_total": 0.064925
      },
      {
        "makespan_plus_solve_s": 76.200176,
        "n_resolves": 1,
        "solve_s_total": 0.075974
      },
      {
        "makespan_plus_solve_s": 62.155405,
        "n_resolves": 1,
        "solve_s_total": 0.047852
      },
      {
        "makespan_plus_solve_s": 76.525467,
        "n_resolves": 1,
        "solve_s_total": 0.041703
      },
      {
        "makespan_plus_solve_s": 105.336083,
        "n_resolves": 1,
        "solve_s_total": 0.401187
      },
      {
        "makespan_plus_solve_s": 113.988991,
        "n_resolves": 1,
        "solve_s_total": 0.276723
      },
      {
        "makespan_plus_solve_s": 92.505688,
        "n_resolves": 1,
        "solve_s_total": 0.117815
      },
      {
        "makespan_plus_solve_s": 149.95344,
        "n_resolves": 1,
        "solve_s_total": 0.215144
      },
      {
        "makespan_plus_solve_s": 89.522016,
        "n_resolves": 1,
        "solve_s_total": 0.349316
      },
      {
        "makespan_plus_solve_s": 93.69893,
        "n_resolves": 1,
        "solve_s_total": 0.164136
      },
      {
        "makespan_plus_solve_s": 97.65107,
        "n_resolves": 1,
        "solve_s_total": 6.671015
      },
      {
        "makespan_plus_solve_s": 77.738791,
        "n_resolves": 1,
        "solve_s_total": 1.931086
      },
      {
        "makespan_plus_solve_s": 107.513878,
        "n_resolves": 1,
        "solve_s_total": 2.113875
      },
      {
        "makespan_plus_solve_s": 121.752921,
        "n_resolves": 1,
        "solve_s_total": 1.477805
      },
      {
        "makespan_plus_solve_s": 48.346086,
        "n_resolves": 1,
        "solve_s_total": 5.601194
      },
      {
        "makespan_plus_solve_s": 104.344412,
        "n_resolves": 1,
        "solve_s_total": 1.540867
      },
      {
        "makespan_plus_solve_s": 116.017423,
        "n_resolves": 1,
        "solve_s_total": 0.189296
      },
      {
        "makespan_plus_solve_s": 94.158617,
        "n_resolves": 1,
        "solve_s_total": 0.187744
      },
      {
        "makespan_plus_solve_s": 98.705233,
        "n_resolves": 1,
        "solve_s_total": 0.217207
      },
      {
        "makespan_plus_solve_s": 99.355461,
        "n_resolves": 1,
        "solve_s_total": 1.576979
      },
      {
        "makespan_plus_solve_s": 120.206074,
        "n_resolves": 1,
        "solve_s_total": 2.227545
      },
      {
        "makespan_plus_solve_s": 76.813544,
        "n_resolves": 1,
        "solve_s_total": 1.336304
      },
      {
        "makespan_plus_solve_s": 155.730175,
        "n_resolves": 1,
        "solve_s_total": 0.205044
      },
      {
        "makespan_plus_solve_s": 170.30862,
        "n_resolves": 1,
        "solve_s_total": 0.1465
      },
      {
        "makespan_plus_solve_s": 110.971739,
        "n_resolves": 1,
        "solve_s_total": 0.395697
      },
      {
        "makespan_plus_solve_s": 130.550504,
        "n_resolves": 1,
        "solve_s_total": 0.866038
      },
      {
        "makespan_plus_solve_s": 152.252114,
        "n_resolves": 1,
        "solve_s_total": 2.698397
      },
      {
        "makespan_plus_solve_s": 94.001608,
        "n_resolves": 1,
        "solve_s_total": 0.778484
      },
      {
        "makespan_plus_solve_s": 93.743025,
        "n_resolves": 1,
        "solve_s_total": 0.151852
      },
      {
        "makespan_plus_solve_s": 90.600361,
        "n_resolves": 1,
        "solve_s_total": 0.211981
      },
      {
        "makespan_plus_solve_s": 101.674279,
        "n_resolves": 1,
        "solve_s_total": 0.057167
      },
      {
        "makespan_plus_solve_s": 57.122318,
        "n_resolves": 1,
        "solve_s_total": 0.112191
      },
      {
        "makespan_plus_solve_s": 87.33333,
        "n_resolves": 1,
        "solve_s_total": 0.113806
      },
      {
        "makespan_plus_solve_s": 96.900835,
        "n_resolves": 1,
        "solve_s_total": 0.177151
      },
      {
        "makespan_plus_solve_s": 88.220982,
        "n_resolves": 1,
        "solve_s_total": 0.116218
      },
      {
        "makespan_plus_solve_s": 113.72681,
        "n_resolves": 1,
        "solve_s_total": 0.146594
      },
      {
        "makespan_plus_solve_s": 113.957075,
        "n_resolves": 1,
        "solve_s_total": 0.089869
      },
      {
        "makespan_plus_solve_s": 82.254671,
        "n_resolves": 1,
        "solve_s_total": 3.601831
      },
      {
        "makespan_plus_solve_s": 69.059772,
        "n_resolves": 1,
        "solve_s_total": 8.309564
      },
      {
        "makespan_plus_solve_s": 100.056949,
        "n_resolves": 1,
        "solve_s_total": 2.342746
      },
      {
        "makespan_plus_solve_s": 155.75913,
        "n_resolves": 1,
        "solve_s_total": 0.107096
      },
      {
        "makespan_plus_solve_s": 199.420877,
        "n_resolves": 1,
        "solve_s_total": 0.282403
      },
      {
        "makespan_plus_solve_s": 123.695266,
        "n_resolves": 1,
        "solve_s_total": 0.115895
      },
      {
        "makespan_plus_solve_s": 62.897002,
        "n_resolves": 1,
        "solve_s_total": 0.021847
      },
      {
        "makespan_plus_solve_s": 41.717459,
        "n_resolves": 1,
        "solve_s_total": 0.027516
      },
      {
        "makespan_plus_solve_s": 43.379139,
        "n_resolves": 1,
        "solve_s_total": 0.036728
      },
      {
        "makespan_plus_solve_s": 75.814967,
        "n_resolves": 1,
        "solve_s_total": 0.02838
      },
      {
        "makespan_plus_solve_s": 45.336279,
        "n_resolves": 1,
        "solve_s_total": 0.026136
      },
      {
        "makespan_plus_solve_s": 105.665589,
        "n_resolves": 1,
        "solve_s_total": 0.028539
      },
      {
        "makespan_plus_solve_s": 143.687536,
        "n_resolves": 1,
        "solve_s_total": 0.603081
      },
      {
        "makespan_plus_solve_s": 192.223768,
        "n_resolves": 1,
        "solve_s_total": 0.749759
      },
      {
        "makespan_plus_solve_s": 173.959379,
        "n_resolves": 1,
        "solve_s_total": 0.607645
      },
      {
        "makespan_plus_solve_s": 144.152759,
        "n_resolves": 1,
        "solve_s_total": 1.13165
      },
      {
        "makespan_plus_solve_s": 108.03752,
        "n_resolves": 1,
        "solve_s_total": 0.91938
      },
      {
        "makespan_plus_solve_s": 108.593765,
        "n_resolves": 1,
        "solve_s_total": 0.523011
      },
      {
        "makespan_plus_solve_s": 183.15849,
        "n_resolves": 1,
        "solve_s_total": 0.170514
      },
      {
        "makespan_plus_solve_s": 187.111351,
        "n_resolves": 1,
        "solve_s_total": 0.154273
      },
      {
        "makespan_plus_solve_s": 145.455333,
        "n_resolves": 1,
        "solve_s_total": 0.080024
      },
      {
        "makespan_plus_solve_s": 71.826837,
        "n_resolves": 1,
        "solve_s_total": 0.082409
      },
      {
        "makespan_plus_solve_s": 104.091714,
        "n_resolves": 1,
        "solve_s_total": 0.052268
      },
      {
        "makespan_plus_solve_s": 95.812243,
        "n_resolves": 1,
        "solve_s_total": 0.05345
      }
    ]
  }
}


==> anc/data/followup/timing-2000.json <==
{
  "greedy-cheapest": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 216.904468,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 244.020375,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 171.841507,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.362144,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.533592,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 130.53047,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.307448,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 333.624529,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.797064,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 220.220051,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 165.541827,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 134.202847,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 436.498836,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 318.899506,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.080792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.414987,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 156.098195,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.218849,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 95.585769,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 56.051362,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.39801,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 66.225401,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 85.961116,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 87.808772,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.72989,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.434424,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.714504,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.035741,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 265.527656,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.264631,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.443008,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.576111,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.067342,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.134714,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.200882,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 272.457174,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.205235,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.652705,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 126.479465,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.795647,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.877679,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 74.499539,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 293.29925,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 421.261388,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 215.300452,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 22.71611,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.460435,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 96.786618,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 54.162768,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 361.375628,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 122.471937,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 340.55846,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 247.211065,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 539.875426,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 41.045835,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.744862,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 45.86937,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.347133,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.59349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 33.883544,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 270.423292,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 289.074437,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 199.363991,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 193.872341,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 310.011837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.91444,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.832829,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.897498,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 199.605187,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.477971,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 227.349719,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.384404,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 64.263291,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 174.953867,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 134.928388,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.50805,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.628735,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 231.265048,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.570293,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 118.832588,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 88.889456,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.818831,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 176.499982,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.711196,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.131917,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 162.309404,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.577299,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 11.570555,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.910018,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.721692,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 233.390108,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 205.008822,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.282001,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.173988,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 178.14026,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.134934,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.402034,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.69287,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.813113,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.162916,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.688627,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 323.202319,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.378853,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 365.553781,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 190.497414,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 115.413661,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 143.200114,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 107.485681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 89.239954,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.257408,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.801715,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 276.780255,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.085581,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 520.203758,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.959959,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 337.579334,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 458.451136,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.277352,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 232.345203,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 161.220494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.724762,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.62035,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.785331,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.844137,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.422171,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.719399,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.261204,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 367.606066,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.898009,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.097467,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.847641,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.966153,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.013418,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.14718,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 74.106935,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 122.259574,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 185.487083,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 274.193092,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 214.966378,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 195.111334,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.269648,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.647207,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.990122,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.30683,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 72.1664,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.946474,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.492454,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 120.903111,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.691202,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 77.029912,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 126.84058,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.756639,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 31.948648,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.234747,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.760431,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 169.172174,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 117.931519,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 92.025188,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.183522,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 163.753397,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 158.230044,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 76.798458,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 391.76168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 389.922123,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 204.766641,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 142.173946,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 288.040624,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 171.953765,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 80.172214,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.471198,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.715225,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 76.475723,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 92.601343,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.042929,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 103.570605,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.580941,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 119.294801,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.186085,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 141.457452,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.391211,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.380597,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 81.857493,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 86.399014,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 126.457422,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.239354,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.286089,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 198.410393,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.789309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.202384,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.502454,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 116.720722,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 136.625512,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.862251,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.313444,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 188.968798,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 340.956681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 97.961512,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 274.951089,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 194.374749,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.014632,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.517481,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 186.092681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 349.401171,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.631542,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 176.334736,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 187.610155,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.220755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.5301,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.214413,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.780181,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 57.010127,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.401251,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 90.624517,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 73.526165,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 242.463034,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.163993,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.807915,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 188.143122,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 239.554385,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 168.639707,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.775154,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.244316,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 64.948085,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 46.780923,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 46.164103,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 75.786587,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 45.310142,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.63705,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 328.169277,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 248.095476,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.896383,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 155.927684,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.666585,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.089182,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 312.250699,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 365.659007,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.4923,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.096384,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 95.636621,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.543837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "greedy-heft": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 186.423521,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 353.108604,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 185.962135,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 210.209011,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 773.935741,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 373.777883,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 655.712553,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 688.477963,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 582.787972,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 406.353066,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 240.159285,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 566.662364,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 546.214441,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 80.35096,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 356.677043,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 534.876133,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 143.438581,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.275382,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 163.143422,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 52.345934,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 118.134031,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.6569,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.772472,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 127.049537,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 82.558956,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.911493,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 162.116513,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 396.480384,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 464.411059,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.7876,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.164016,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.051154,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 205.728864,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 496.103836,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 200.930673,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 520.757565,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 657.65432,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 607.249294,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 412.459186,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 176.495358,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.229182,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 81.936983,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.63477,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 665.88295,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 181.606188,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 62.732272,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 232.380315,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.403124,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 64.352557,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 479.452726,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 432.708668,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 247.253283,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 300.536552,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.335947,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 33.946277,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 52.611548,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 48.65072,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 171.915894,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 109.980806,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 17.339619,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 659.322213,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 748.175753,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 440.400343,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 201.526623,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 363.23697,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 270.295786,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.937505,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 497.621456,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.780852,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 150.259984,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 814.56835,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.399987,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 166.907776,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 51.559534,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 240.578355,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 331.013075,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 98.620436,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 216.420976,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 395.486914,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.345956,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.293442,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.132529,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 218.603495,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 514.0114,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 119.140115,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 346.68413,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 386.450679,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 364.808045,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 154.039352,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.4699,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 130.869409,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 234.620865,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 268.277575,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.818007,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.691248,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.156521,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 373.83641,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.062041,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 436.109492,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.747161,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.254879,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.201798,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 512.395067,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 840.398747,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 292.473908,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 227.304459,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 210.637779,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.191072,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.672634,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 230.716178,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 294.565343,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 252.772155,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 307.49819,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 627.013804,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.017115,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 173.151138,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 97.026008,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.671783,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 284.999161,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.3174,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.560988,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.246918,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.208913,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 280.390441,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.01773,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 211.211377,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 215.69131,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.7973,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.708366,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 424.583437,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.685821,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 494.355565,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.022757,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 306.499613,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 168.894103,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 90.326311,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 345.363527,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 625.114034,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 479.635205,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.736367,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.474159,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 322.830695,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 387.191129,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 295.89334,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 66.638792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 61.951077,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 178.273084,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 406.004922,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 269.665425,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.29067,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 415.260958,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 281.602311,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 49.464052,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 399.506902,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 359.795508,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 502.32349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.549245,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 249.461438,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 251.272709,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 194.990461,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 119.506929,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 137.391851,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 247.547361,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 240.624464,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 105.322978,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.765748,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 512.210895,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 450.256394,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 104.963766,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 108.322315,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 267.001177,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 120.596609,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 153.889773,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 312.931601,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 396.685735,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.949456,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 407.282716,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.338172,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 212.588639,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 174.06115,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.845401,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 103.961238,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 68.5081,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 341.013927,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 267.151721,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 85.796738,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 570.328335,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 412.642755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 321.396749,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.996198,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 86.013658,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.068278,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 294.413791,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 317.265715,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 405.921478,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 701.336994,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 454.730399,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 291.332168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 448.122859,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 476.318931,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 478.596073,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 723.579434,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 836.76349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 385.979941,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 306.76002,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.842044,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 269.893733,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.658824,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 99.332701,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.304494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 220.480447,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.659838,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.36061,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 681.939309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 297.278922,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 442.543952,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.907771,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.991484,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 307.292459,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 478.225443,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.667959,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 267.611214,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 46.877902,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 80.255408,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 40.293139,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 79.415788,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 45.310142,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.604132,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 420.346715,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 499.691314,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 370.975216,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 475.222588,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.468251,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 351.648779,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 333.853256,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 479.651141,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 264.277213,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 83.607485,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 230.543412,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.826462,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "llm-router-mock": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 247.736229,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.548307,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.166089,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.813274,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 266.7391,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.888733,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 190.819769,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.272731,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.900508,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.095829,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 150.77594,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.294938,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 243.011745,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 180.880242,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.438076,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.054344,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.562915,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.69053,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.922652,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.120434,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 149.944668,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 101.106349,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 115.811284,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 117.366061,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.200542,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.758056,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 190.055204,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 281.817293,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.643354,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 264.143462,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.85284,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 173.264626,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 202.140923,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 208.732186,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.884807,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.300246,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.160229,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.623315,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.512795,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 104.774931,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.677667,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 97.125524,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.917969,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 215.53155,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.337102,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 142.436915,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.780276,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.51678,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.856907,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 251.634348,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.460126,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 395.966879,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 320.927045,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 294.259004,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.387208,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 63.764596,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 69.616901,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 181.370263,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 193.818731,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.827837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 275.266706,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 339.910209,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 311.303399,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 178.615494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.502003,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.905127,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.150514,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 231.58841,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 205.891331,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 234.693238,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 295.776454,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 261.50203,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 125.151799,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 101.82257,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 89.815091,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 237.556312,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.917555,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 243.02957,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 199.067121,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 290.489204,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 212.96372,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 195.357624,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.78738,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 163.283981,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 263.310758,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 198.55037,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 210.838261,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 290.054611,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.207792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 231.274009,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 144.185225,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.786239,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.522072,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.379214,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 193.029054,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 156.474354,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.347571,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.81519,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 213.593271,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.577218,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 266.565281,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.95309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 281.052149,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 300.444227,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 325.596904,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 120.455599,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.57324,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.269432,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.156167,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.185728,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 145.201716,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.012476,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.831674,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 201.390698,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.388425,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 214.571647,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.334561,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 152.868699,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.470793,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 180.410753,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 175.984299,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.436211,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.416784,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 255.808001,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 234.986157,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 276.456195,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 203.604265,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 197.295725,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 186.711498,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 324.902964,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.412616,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 363.488858,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 76.661806,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.590233,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 44.537167,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.44879,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.792943,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 253.205011,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 322.724375,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 288.796096,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 321.504509,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.580736,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.606311,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.03594,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 111.190782,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 84.838195,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 132.469168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 218.875385,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 269.89681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 223.140571,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 249.657412,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.688766,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 259.121719,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 307.238217,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.215601,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 317.24047,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 161.29535,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 211.904963,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 177.527987,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.356168,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.498629,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 130.706173,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 272.510921,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 243.793136,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 229.91222,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.724959,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 237.953795,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 230.875516,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 166.351755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.296914,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.261406,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.041762,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.943816,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.403029,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.420234,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 184.369773,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 218.503755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 327.573704,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.018008,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 242.33051,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.862882,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 139.318611,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.41417,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 268.781301,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.672211,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 192.400413,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 233.692478,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.365972,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.451791,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 248.010598,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 226.501681,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.164996,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 290.833765,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 312.12484,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 277.006353,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 279.460058,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 222.218762,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 233.574837,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.195295,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.133792,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 265.150273,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 298.820309,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 241.450702,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 289.157076,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 251.487376,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 262.275442,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.786258,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 173.938055,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 175.497423,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 180.820666,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 134.691886,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 118.498587,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.596554,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 242.916226,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 306.565842,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 358.757942,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 253.119418,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 216.720231,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 235.331237,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 296.154107,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 179.047119,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 206.404068,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 57.684209,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 91.474433,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 59.537718,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 139.289264,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 104.099578,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 148.621494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 324.621851,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 275.164064,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 232.195772,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 219.133997,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 228.51976,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 235.137446,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 239.548536,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 316.046201,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.913255,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.776431,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.829919,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 115.029145,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "ortools-rolling": {
    "per_run_solve_s": {
      "max": 27.561537,
      "mean": 1.298921
    },
    "per_solve_ms": {
      "max": 2980.3565,
      "n": 5514,
      "p50": 21.1663,
      "p95": 123.828705,
      "p99": 1004.033387
    },
    "runs": [
      {
        "makespan_plus_solve_s": 188.059495,
        "n_resolves": 27,
        "solve_s_total": 1.635975
      },
      {
        "makespan_plus_solve_s": 142.342808,
        "n_resolves": 34,
        "solve_s_total": 2.037945
      },
      {
        "makespan_plus_solve_s": 129.686279,
        "n_resolves": 37,
        "solve_s_total": 1.648623
      },
      {
        "makespan_plus_solve_s": 88.292097,
        "n_resolves": 22,
        "solve_s_total": 0.451756
      },
      {
        "makespan_plus_solve_s": 384.070857,
        "n_resolves": 31,
        "solve_s_total": 0.792983
      },
      {
        "makespan_plus_solve_s": 130.155128,
        "n_resolves": 30,
        "solve_s_total": 0.818689
      },
      {
        "makespan_plus_solve_s": 93.065726,
        "n_resolves": 30,
        "solve_s_total": 0.676493
      },
      {
        "makespan_plus_solve_s": 255.428155,
        "n_resolves": 25,
        "solve_s_total": 0.59458
      },
      {
        "makespan_plus_solve_s": 113.217532,
        "n_resolves": 22,
        "solve_s_total": 0.587642
      },
      {
        "makespan_plus_solve_s": 230.079424,
        "n_resolves": 27,
        "solve_s_total": 0.520328
      },
      {
        "makespan_plus_solve_s": 161.810386,
        "n_resolves": 19,
        "solve_s_total": 0.426974
      },
      {
        "makespan_plus_solve_s": 145.505359,
        "n_resolves": 26,
        "solve_s_total": 0.548048
      },
      {
        "makespan_plus_solve_s": 94.213135,
        "n_resolves": 25,
        "solve_s_total": 1.132857
      },
      {
        "makespan_plus_solve_s": 81.948363,
        "n_resolves": 19,
        "solve_s_total": 0.746867
      },
      {
        "makespan_plus_solve_s": 85.459347,
        "n_resolves": 28,
        "solve_s_total": 1.480195
      },
      {
        "makespan_plus_solve_s": 405.459541,
        "n_resolves": 18,
        "solve_s_total": 0.38618
      },
      {
        "makespan_plus_solve_s": 87.579824,
        "n_resolves": 19,
        "solve_s_total": 0.529287
      },
      {
        "makespan_plus_solve_s": 114.138011,
        "n_resolves": 21,
        "solve_s_total": 0.545543
      },
      {
        "makespan_plus_solve_s": 89.377796,
        "n_resolves": 15,
        "solve_s_total": 0.160693
      },
      {
        "makespan_plus_solve_s": 52.539511,
        "n_resolves": 16,
        "solve_s_total": 0.193577
      },
      {
        "makespan_plus_solve_s": 126.992852,
        "n_resolves": 19,
        "solve_s_total": 0.167552
      },
      {
        "makespan_plus_solve_s": 85.515265,
        "n_resolves": 16,
        "solve_s_total": 0.205298
      },
      {
        "makespan_plus_solve_s": 77.221446,
        "n_resolves": 17,
        "solve_s_total": 0.209728
      },
      {
        "makespan_plus_solve_s": 80.911185,
        "n_resolves": 20,
        "solve_s_total": 0.189162
      },
      {
        "makespan_plus_solve_s": 69.529102,
        "n_resolves": 23,
        "solve_s_total": 0.373596
      },
      {
        "makespan_plus_solve_s": 59.460821,
        "n_resolves": 17,
        "solve_s_total": 0.294342
      },
      {
        "makespan_plus_solve_s": 91.238642,
        "n_resolves": 16,
        "solve_s_total": 0.327302
      },
      {
        "makespan_plus_solve_s": 250.926198,
        "n_resolves": 26,
        "solve_s_total": 1.984501
      },
      {
        "makespan_plus_solve_s": 333.279801,
        "n_resolves": 28,
        "solve_s_total": 1.983003
      },
      {
        "makespan_plus_solve_s": 259.707735,
        "n_resolves": 19,
        "solve_s_total": 1.198015
      },
      {
        "makespan_plus_solve_s": 115.777688,
        "n_resolves": 24,
        "solve_s_total": 0.579397
      },
      {
        "makespan_plus_solve_s": 320.96613,
        "n_resolves": 20,
        "solve_s_total": 0.464288
      },
      {
        "makespan_plus_solve_s": 100.427991,
        "n_resolves": 22,
        "solve_s_total": 0.650254
      },
      {
        "makespan_plus_solve_s": 421.371927,
        "n_resolves": 43,
        "solve_s_total": 19.066204
      },
      {
        "makespan_plus_solve_s": 125.420156,
        "n_resolves": 31,
        "solve_s_total": 27.561537
      },
      {
        "makespan_plus_solve_s": 202.554787,
        "n_resolves": 27,
        "solve_s_total": 14.343843
      },
      {
        "makespan_plus_solve_s": 106.923894,
        "n_resolves": 38,
        "solve_s_total": 1.375856
      },
      {
        "makespan_plus_solve_s": 158.994145,
        "n_resolves": 31,
        "solve_s_total": 1.124578
      },
      {
        "makespan_plus_solve_s": 151.56315,
        "n_resolves": 36,
        "solve_s_total": 1.068568
      },
      {
        "makespan_plus_solve_s": 75.250929,
        "n_resolves": 14,
        "solve_s_total": 0.10769
      },
      {
        "makespan_plus_solve_s": 128.345908,
        "n_resolves": 16,
        "solve_s_total": 0.116725
      },
      {
        "makespan_plus_solve_s": 65.773029,
        "n_resolves": 15,
        "solve_s_total": 0.15667
      },
      {
        "makespan_plus_solve_s": 67.896321,
        "n_resolves": 17,
        "solve_s_total": 0.261551
      },
      {
        "makespan_plus_solve_s": 70.042195,
        "n_resolves": 16,
        "solve_s_total": 0.146539
      },
      {
        "makespan_plus_solve_s": 67.015225,
        "n_resolves": 14,
        "solve_s_total": 0.156004
      },
      {
        "makespan_plus_solve_s": 118.989922,
        "n_resolves": 21,
        "solve_s_total": 0.555488
      },
      {
        "makespan_plus_solve_s": 164.038571,
        "n_resolves": 26,
        "solve_s_total": 0.751493
      },
      {
        "makespan_plus_solve_s": 78.88443,
        "n_resolves": 27,
        "solve_s_total": 0.643588
      },
      {
        "makespan_plus_solve_s": 54.752092,
        "n_resolves": 15,
        "solve_s_total": 0.589324
      },
      {
        "makespan_plus_solve_s": 346.801406,
        "n_resolves": 27,
        "solve_s_total": 0.590432
      },
      {
        "makespan_plus_solve_s": 109.554477,
        "n_resolves": 22,
        "solve_s_total": 0.612254
      },
      {
        "makespan_plus_solve_s": 152.787764,
        "n_resolves": 30,
        "solve_s_total": 2.877986
      },
      {
        "makespan_plus_solve_s": 179.19858,
        "n_resolves": 24,
        "solve_s_total": 1.203148
      },
      {
        "makespan_plus_solve_s": 236.558122,
        "n_resolves": 26,
        "solve_s_total": 1.345049
      },
      {
        "makespan_plus_solve_s": 35.648266,
        "n_resolves": 15,
        "solve_s_total": 0.119261
      },
      {
        "makespan_plus_solve_s": 59.296456,
        "n_resolves": 15,
        "solve_s_total": 0.089986
      },
      {
        "makespan_plus_solve_s": 45.939873,
        "n_resolves": 10,
        "solve_s_total": 0.070503
      },
      {
        "makespan_plus_solve_s": 75.619939,
        "n_resolves": 12,
        "solve_s_total": 0.164558
      },
      {
        "makespan_plus_solve_s": 76.252032,
        "n_resolves": 18,
        "solve_s_total": 0.209803
      },
      {
        "makespan_plus_solve_s": 22.661429,
        "n_resolves": 8,
        "solve_s_total": 0.222452
      },
      {
        "makespan_plus_solve_s": 212.829233,
        "n_resolves": 26,
        "solve_s_total": 0.539147
      },
      {
        "makespan_plus_solve_s": 211.707895,
        "n_resolves": 33,
        "solve_s_total": 0.830315
      },
      {
        "makespan_plus_solve_s": 120.759596,
        "n_resolves": 27,
        "solve_s_total": 0.727524
      },
      {
        "makespan_plus_solve_s": 87.053416,
        "n_resolves": 24,
        "solve_s_total": 1.073746
      },
      {
        "makespan_plus_solve_s": 199.948303,
        "n_resolves": 30,
        "solve_s_total": 0.868248
      },
      {
        "makespan_plus_solve_s": 84.99231,
        "n_resolves": 16,
        "solve_s_total": 0.559529
      },
      {
        "makespan_plus_solve_s": 113.384724,
        "n_resolves": 35,
        "solve_s_total": 1.061769
      },
      {
        "makespan_plus_solve_s": 226.45002,
        "n_resolves": 33,
        "solve_s_total": 1.047588
      },
      {
        "makespan_plus_solve_s": 187.332675,
        "n_resolves": 34,
        "solve_s_total": 0.924054
      },
      {
        "makespan_plus_solve_s": 113.965133,
        "n_resolves": 24,
        "solve_s_total": 0.614149
      },
      {
        "makespan_plus_solve_s": 124.389476,
        "n_resolves": 29,
        "solve_s_total": 0.604835
      },
      {
        "makespan_plus_solve_s": 124.872493,
        "n_resolves": 24,
        "solve_s_total": 0.619839
      },
      {
        "makespan_plus_solve_s": 65.44018,
        "n_resolves": 10,
        "solve_s_total": 0.058816
      },
      {
        "makespan_plus_solve_s": 49.663622,
        "n_resolves": 10,
        "solve_s_total": 0.098315
      },
      {
        "makespan_plus_solve_s": 56.075549,
        "n_resolves": 10,
        "solve_s_total": 0.083038
      },
      {
        "makespan_plus_solve_s": 136.901448,
        "n_resolves": 31,
        "solve_s_total": 1.353241
      },
      {
        "makespan_plus_solve_s": 115.71483,
        "n_resolves": 23,
        "solve_s_total": 1.130878
      },
      {
        "makespan_plus_solve_s": 142.25891,
        "n_resolves": 28,
        "solve_s_total": 1.215374
      },
      {
        "makespan_plus_solve_s": 91.131932,
        "n_resolves": 40,
        "solve_s_total": 4.982711
      },
      {
        "makespan_plus_solve_s": 93.067427,
        "n_resolves": 31,
        "solve_s_total": 4.355535
      },
      {
        "makespan_plus_solve_s": 90.187571,
        "n_resolves": 24,
        "solve_s_total": 8.339329
      },
      {
        "makespan_plus_solve_s": 90.585736,
        "n_resolves": 25,
        "solve_s_total": 0.624177
      },
      {
        "makespan_plus_solve_s": 117.8426,
        "n_resolves": 20,
        "solve_s_total": 0.380063
      },
      {
        "makespan_plus_solve_s": 142.920659,
        "n_resolves": 23,
        "solve_s_total": 0.519549
      },
      {
        "makespan_plus_solve_s": 173.062512,
        "n_resolves": 23,
        "solve_s_total": 0.400991
      },
      {
        "makespan_plus_solve_s": 174.244177,
        "n_resolves": 17,
        "solve_s_total": 0.391985
      },
      {
        "makespan_plus_solve_s": 181.941545,
        "n_resolves": 24,
        "solve_s_total": 0.514047
      },
      {
        "makespan_plus_solve_s": 185.765491,
        "n_resolves": 35,
        "solve_s_total": 2.329929
      },
      {
        "makespan_plus_solve_s": 143.366339,
        "n_resolves": 30,
        "solve_s_total": 1.526554
      },
      {
        "makespan_plus_solve_s": 187.610755,
        "n_resolves": 29,
        "solve_s_total": 1.360629
      },
      {
        "makespan_plus_solve_s": 100.241691,
        "n_resolves": 13,
        "solve_s_total": 0.169554
      },
      {
        "makespan_plus_solve_s": 141.911233,
        "n_resolves": 28,
        "solve_s_total": 0.371255
      },
      {
        "makespan_plus_solve_s": 160.557565,
        "n_resolves": 21,
        "solve_s_total": 0.275564
      },
      {
        "makespan_plus_solve_s": 74.436354,
        "n_resolves": 23,
        "solve_s_total": 0.538214
      },
      {
        "makespan_plus_solve_s": 77.301317,
        "n_resolves": 21,
        "solve_s_total": 0.643693
      },
      {
        "makespan_plus_solve_s": 96.196898,
        "n_resolves": 23,
        "solve_s_total": 0.587361
      },
      {
        "makespan_plus_solve_s": 207.28109,
        "n_resolves": 24,
        "solve_s_total": 0.632161
      },
      {
        "makespan_plus_solve_s": 137.234364,
        "n_resolves": 21,
        "solve_s_total": 0.697758
      },
      {
        "makespan_plus_solve_s": 156.371638,
        "n_resolves": 33,
        "solve_s_total": 1.091092
      },
      {
        "makespan_plus_solve_s": 110.126759,
        "n_resolves": 17,
        "solve_s_total": 0.77873
      },
      {
        "makespan_plus_solve_s": 157.80641,
        "n_resolves": 37,
        "solve_s_total": 1.727367
      },
      {
        "makespan_plus_solve_s": 207.857573,
        "n_resolves": 32,
        "solve_s_total": 1.316174
      },
      {
        "makespan_plus_solve_s": 135.672597,
        "n_resolves": 21,
        "solve_s_total": 0.37092
      },
      {
        "makespan_plus_solve_s": 201.44528,
        "n_resolves": 44,
        "solve_s_total": 1.387611
      },
      {
        "makespan_plus_solve_s": 217.020666,
        "n_resolves": 33,
        "solve_s_total": 1.100755
      },
      {
        "makespan_plus_solve_s": 83.765697,
        "n_resolves": 11,
        "solve_s_total": 0.123319
      },
      {
        "makespan_plus_solve_s": 124.421744,
        "n_resolves": 17,
        "solve_s_total": 0.120736
      },
      {
        "makespan_plus_solve_s": 89.746838,
        "n_resolves": 10,
        "solve_s_total": 0.097776
      },
      {
        "makespan_plus_solve_s": 82.170784,
        "n_resolves": 18,
        "solve_s_total": 0.386297
      },
      {
        "makespan_plus_solve_s": 108.162268,
        "n_resolves": 26,
        "solve_s_total": 0.481013
      },
      {
        "makespan_plus_solve_s": 95.993001,
        "n_resolves": 15,
        "solve_s_total": 0.197411
      },
      {
        "makespan_plus_solve_s": 228.223162,
        "n_resolves": 15,
        "solve_s_total": 0.115854
      },
      {
        "makespan_plus_solve_s": 86.107733,
        "n_resolves": 14,
        "solve_s_total": 0.088363
      },
      {
        "makespan_plus_solve_s": 478.411494,
        "n_resolves": 15,
        "solve_s_total": 0.260162
      },
      {
        "makespan_plus_solve_s": 114.319804,
        "n_resolves": 20,
        "solve_s_total": 0.302689
      },
      {
        "makespan_plus_solve_s": 173.356663,
        "n_resolves": 16,
        "solve_s_total": 0.205525
      },
      {
        "makespan_plus_solve_s": 107.155916,
        "n_resolves": 14,
        "solve_s_total": 0.189693
      },
      {
        "makespan_plus_solve_s": 119.141809,
        "n_resolves": 23,
        "solve_s_total": 0.589174
      },
      {
        "makespan_plus_solve_s": 112.604706,
        "n_resolves": 37,
        "solve_s_total": 1.269968
      },
      {
        "makespan_plus_solve_s": 91.329361,
        "n_resolves": 29,
        "solve_s_total": 0.640407
      },
      {
        "makespan_plus_solve_s": 74.758137,
        "n_resolves": 13,
        "solve_s_total": 0.503833
      },
      {
        "makespan_plus_solve_s": 64.015599,
        "n_resolves": 12,
        "solve_s_total": 0.212823
      },
      {
        "makespan_plus_solve_s": 79.083692,
        "n_resolves": 30,
        "solve_s_total": 0.74199
      },
      {
        "makespan_plus_solve_s": 87.589359,
        "n_resolves": 22,
        "solve_s_total": 0.60734
      },
      {
        "makespan_plus_solve_s": 145.988748,
        "n_resolves": 25,
        "solve_s_total": 0.693035
      },
      {
        "makespan_plus_solve_s": 112.95711,
        "n_resolves": 19,
        "solve_s_total": 0.488922
      },
      {
        "makespan_plus_solve_s": 191.386515,
        "n_resolves": 27,
        "solve_s_total": 0.489203
      },
      {
        "makespan_plus_solve_s": 169.827358,
        "n_resolves": 14,
        "solve_s_total": 0.168716
      },
      {
        "makespan_plus_solve_s": 105.004291,
        "n_resolves": 17,
        "solve_s_total": 0.232512
      },
      {
        "makespan_plus_solve_s": 183.262186,
        "n_resolves": 33,
        "solve_s_total": 3.010231
      },
      {
        "makespan_plus_solve_s": 120.633497,
        "n_resolves": 18,
        "solve_s_total": 3.12553
      },
      {
        "makespan_plus_solve_s": 237.293538,
        "n_resolves": 39,
        "solve_s_total": 1.849513
      },
      {
        "makespan_plus_solve_s": 68.866867,
        "n_resolves": 12,
        "solve_s_total": 0.105356
      },
      {
        "makespan_plus_solve_s": 63.185482,
        "n_resolves": 10,
        "solve_s_total": 0.074324
      },
      {
        "makespan_plus_solve_s": 58.052746,
        "n_resolves": 6,
        "solve_s_total": 0.062311
      },
      {
        "makespan_plus_solve_s": 205.303722,
        "n_resolves": 8,
        "solve_s_total": 0.131383
      },
      {
        "makespan_plus_solve_s": 85.450634,
        "n_resolves": 17,
        "solve_s_total": 0.236108
      },
      {
        "makespan_plus_solve_s": 563.033653,
        "n_resolves": 20,
        "solve_s_total": 0.350717
      },
      {
        "makespan_plus_solve_s": 169.609882,
        "n_resolves": 31,
        "solve_s_total": 3.132323
      },
      {
        "makespan_plus_solve_s": 127.980281,
        "n_resolves": 28,
        "solve_s_total": 1.844147
      },
      {
        "makespan_plus_solve_s": 176.932614,
        "n_resolves": 26,
        "solve_s_total": 2.768093
      },
      {
        "makespan_plus_solve_s": 105.841042,
        "n_resolves": 14,
        "solve_s_total": 0.402107
      },
      {
        "makespan_plus_solve_s": 158.405814,
        "n_resolves": 24,
        "solve_s_total": 0.429451
      },
      {
        "makespan_plus_solve_s": 104.979859,
        "n_resolves": 20,
        "solve_s_total": 0.622811
      },
      {
        "makespan_plus_solve_s": 65.011649,
        "n_resolves": 17,
        "solve_s_total": 0.348526
      },
      {
        "makespan_plus_solve_s": 57.186736,
        "n_resolves": 17,
        "solve_s_total": 0.307261
      },
      {
        "makespan_plus_solve_s": 72.178341,
        "n_resolves": 21,
        "solve_s_total": 0.379054
      },
      {
        "makespan_plus_solve_s": 77.286395,
        "n_resolves": 31,
        "solve_s_total": 2.023277
      },
      {
        "makespan_plus_solve_s": 108.770476,
        "n_resolves": 26,
        "solve_s_total": 1.809204
      },
      {
        "makespan_plus_solve_s": 59.110183,
        "n_resolves": 19,
        "solve_s_total": 1.158941
      },
      {
        "makespan_plus_solve_s": 151.21137,
        "n_resolves": 28,
        "solve_s_total": 1.43484
      },
      {
        "makespan_plus_solve_s": 97.585364,
        "n_resolves": 13,
        "solve_s_total": 0.802862
      },
      {
        "makespan_plus_solve_s": 180.217385,
        "n_resolves": 26,
        "solve_s_total": 2.233605
      },
      {
        "makespan_plus_solve_s": 130.24103,
        "n_resolves": 26,
        "solve_s_total": 0.75027
      },
      {
        "makespan_plus_solve_s": 148.699726,
        "n_resolves": 25,
        "solve_s_total": 0.747688
      },
      {
        "makespan_plus_solve_s": 231.109536,
        "n_resolves": 35,
        "solve_s_total": 1.044248
      },
      {
        "makespan_plus_solve_s": 134.180557,
        "n_resolves": 17,
        "solve_s_total": 0.330391
      },
      {
        "makespan_plus_solve_s": 106.438774,
        "n_resolves": 16,
        "solve_s_total": 0.327949
      },
      {
        "makespan_plus_solve_s": 114.792135,
        "n_resolves": 24,
        "solve_s_total": 0.736745
      },
      {
        "makespan_plus_solve_s": 81.940049,
        "n_resolves": 13,
        "solve_s_total": 0.165688
      },
      {
        "makespan_plus_solve_s": 107.912588,
        "n_resolves": 13,
        "solve_s_total": 0.149003
      },
      {
        "makespan_plus_solve_s": 59.195503,
        "n_resolves": 14,
        "solve_s_total": 0.141189
      },
      {
        "makespan_plus_solve_s": 171.700274,
        "n_resolves": 22,
        "solve_s_total": 0.264833
      },
      {
        "makespan_plus_solve_s": 145.965992,
        "n_resolves": 12,
        "solve_s_total": 0.165955
      },
      {
        "makespan_plus_solve_s": 119.230305,
        "n_resolves": 15,
        "solve_s_total": 0.168733
      },
      {
        "makespan_plus_solve_s": 133.211,
        "n_resolves": 32,
        "solve_s_total": 1.391112
      },
      {
        "makespan_plus_solve_s": 121.625905,
        "n_resolves": 30,
        "solve_s_total": 3.112698
      },
      {
        "makespan_plus_solve_s": 91.030018,
        "n_resolves": 28,
        "solve_s_total": 1.998159
      },
      {
        "makespan_plus_solve_s": 72.826121,
        "n_resolves": 11,
        "solve_s_total": 0.090467
      },
      {
        "makespan_plus_solve_s": 91.69275,
        "n_resolves": 7,
        "solve_s_total": 0.068466
      },
      {
        "makespan_plus_solve_s": 157.964973,
        "n_resolves": 20,
        "solve_s_total": 0.498051
      },
      {
        "makespan_plus_solve_s": 86.569529,
        "n_resolves": 25,
        "solve_s_total": 0.412969
      },
      {
        "makespan_plus_solve_s": 93.075655,
        "n_resolves": 23,
        "solve_s_total": 0.481046
      },
      {
        "makespan_plus_solve_s": 141.872231,
        "n_resolves": 28,
        "solve_s_total": 0.781326
      },
      {
        "makespan_plus_solve_s": 71.842527,
        "n_resolves": 20,
        "solve_s_total": 0.657556
      },
      {
        "makespan_plus_solve_s": 161.380192,
        "n_resolves": 23,
        "solve_s_total": 0.630308
      },
      {
        "makespan_plus_solve_s": 81.666761,
        "n_resolves": 23,
        "solve_s_total": 0.636167
      },
      {
        "makespan_plus_solve_s": 113.677748,
        "n_resolves": 18,
        "solve_s_total": 0.388218
      },
      {
        "makespan_plus_solve_s": 136.191151,
        "n_resolves": 26,
        "solve_s_total": 0.422267
      },
      {
        "makespan_plus_solve_s": 89.477702,
        "n_resolves": 30,
        "solve_s_total": 0.812212
      },
      {
        "makespan_plus_solve_s": 77.801544,
        "n_resolves": 15,
        "solve_s_total": 0.198215
      },
      {
        "makespan_plus_solve_s": 56.697854,
        "n_resolves": 19,
        "solve_s_total": 0.276556
      },
      {
        "makespan_plus_solve_s": 102.336283,
        "n_resolves": 19,
        "solve_s_total": 0.26731
      },
      {
        "makespan_plus_solve_s": 104.960893,
        "n_resolves": 34,
        "solve_s_total": 0.874023
      },
      {
        "makespan_plus_solve_s": 93.763662,
        "n_resolves": 25,
        "solve_s_total": 0.589304
      },
      {
        "makespan_plus_solve_s": 92.371182,
        "n_resolves": 34,
        "solve_s_total": 1.349311
      },
      {
        "makespan_plus_solve_s": 160.084205,
        "n_resolves": 24,
        "solve_s_total": 1.136807
      },
      {
        "makespan_plus_solve_s": 93.850194,
        "n_resolves": 26,
        "solve_s_total": 1.166317
      },
      {
        "makespan_plus_solve_s": 86.259447,
        "n_resolves": 26,
        "solve_s_total": 0.96032
      },
      {
        "makespan_plus_solve_s": 91.228233,
        "n_resolves": 21,
        "solve_s_total": 2.461247
      },
      {
        "makespan_plus_solve_s": 80.245869,
        "n_resolves": 16,
        "solve_s_total": 3.305857
      },
      {
        "makespan_plus_solve_s": 113.439801,
        "n_resolves": 25,
        "solve_s_total": 5.793846
      },
      {
        "makespan_plus_solve_s": 166.202123,
        "n_resolves": 34,
        "solve_s_total": 4.534023
      },
      {
        "makespan_plus_solve_s": 45.912791,
        "n_resolves": 7,
        "solve_s_total": 3.167899
      },
      {
        "makespan_plus_solve_s": 203.893225,
        "n_resolves": 26,
        "solve_s_total": 2.467073
      },
      {
        "makespan_plus_solve_s": 556.815812,
        "n_resolves": 34,
        "solve_s_total": 1.053426
      },
      {
        "makespan_plus_solve_s": 90.901871,
        "n_resolves": 31,
        "solve_s_total": 1.204041
      },
      {
        "makespan_plus_solve_s": 129.312011,
        "n_resolves": 27,
        "solve_s_total": 1.142805
      },
      {
        "makespan_plus_solve_s": 141.554572,
        "n_resolves": 36,
        "solve_s_total": 6.459801
      },
      {
        "makespan_plus_solve_s": 85.541328,
        "n_resolves": 26,
        "solve_s_total": 5.06274
      },
      {
        "makespan_plus_solve_s": 96.476864,
        "n_resolves": 22,
        "solve_s_total": 1.701818
      },
      {
        "makespan_plus_solve_s": 156.229282,
        "n_resolves": 30,
        "solve_s_total": 1.220902
      },
      {
        "makespan_plus_solve_s": 185.813754,
        "n_resolves": 32,
        "solve_s_total": 0.834624
      },
      {
        "makespan_plus_solve_s": 162.469722,
        "n_resolves": 20,
        "solve_s_total": 0.620675
      },
      {
        "makespan_plus_solve_s": 127.268738,
        "n_resolves": 28,
        "solve_s_total": 1.586967
      },
      {
        "makespan_plus_solve_s": 146.692645,
        "n_resolves": 33,
        "solve_s_total": 1.570785
      },
      {
        "makespan_plus_solve_s": 96.134724,
        "n_resolves": 26,
        "solve_s_total": 1.333488
      },
      {
        "makespan_plus_solve_s": 119.595445,
        "n_resolves": 14,
        "solve_s_total": 0.505367
      },
      {
        "makespan_plus_solve_s": 101.171076,
        "n_resolves": 16,
        "solve_s_total": 0.403422
      },
      {
        "makespan_plus_solve_s": 104.647833,
        "n_resolves": 17,
        "solve_s_total": 0.521145
      },
      {
        "makespan_plus_solve_s": 80.58529,
        "n_resolves": 17,
        "solve_s_total": 0.224147
      },
      {
        "makespan_plus_solve_s": 110.853149,
        "n_resolves": 21,
        "solve_s_total": 0.451898
      },
      {
        "makespan_plus_solve_s": 90.941818,
        "n_resolves": 18,
        "solve_s_total": 0.317301
      },
      {
        "makespan_plus_solve_s": 130.975928,
        "n_resolves": 35,
        "solve_s_total": 1.368419
      },
      {
        "makespan_plus_solve_s": 127.580553,
        "n_resolves": 29,
        "solve_s_total": 0.861383
      },
      {
        "makespan_plus_solve_s": 110.565084,
        "n_resolves": 31,
        "solve_s_total": 0.97016
      },
      {
        "makespan_plus_solve_s": 104.084455,
        "n_resolves": 30,
        "solve_s_total": 10.407855
      },
      {
        "makespan_plus_solve_s": 82.313138,
        "n_resolves": 34,
        "solve_s_total": 10.01546
      },
      {
        "makespan_plus_solve_s": 194.55495,
        "n_resolves": 38,
        "solve_s_total": 10.398164
      },
      {
        "makespan_plus_solve_s": 210.781462,
        "n_resolves": 26,
        "solve_s_total": 0.776139
      },
      {
        "makespan_plus_solve_s": 210.877176,
        "n_resolves": 31,
        "solve_s_total": 0.91604
      },
      {
        "makespan_plus_solve_s": 127.964375,
        "n_resolves": 19,
        "solve_s_total": 0.650771
      },
      {
        "makespan_plus_solve_s": 46.990687,
        "n_resolves": 12,
        "solve_s_total": 0.112785
      },
      {
        "makespan_plus_solve_s": 46.903013,
        "n_resolves": 18,
        "solve_s_total": 0.12209
      },
      {
        "makespan_plus_solve_s": 45.697065,
        "n_resolves": 14,
        "solve_s_total": 0.117276
      },
      {
        "makespan_plus_solve_s": 75.916799,
        "n_resolves": 10,
        "solve_s_total": 0.130212
      },
      {
        "makespan_plus_solve_s": 45.478288,
        "n_resolves": 14,
        "solve_s_total": 0.168146
      },
      {
        "makespan_plus_solve_s": 105.795287,
        "n_resolves": 15,
        "solve_s_total": 0.158237
      },
      {
        "makespan_plus_solve_s": 175.939053,
        "n_resolves": 27,
        "solve_s_total": 1.698221
      },
      {
        "makespan_plus_solve_s": 205.136886,
        "n_resolves": 31,
        "solve_s_total": 2.785885
      },
      {
        "makespan_plus_solve_s": 182.097945,
        "n_resolves": 22,
        "solve_s_total": 1.976394
      },
      {
        "makespan_plus_solve_s": 131.002952,
        "n_resolves": 32,
        "solve_s_total": 1.239944
      },
      {
        "makespan_plus_solve_s": 115.300258,
        "n_resolves": 21,
        "solve_s_total": 0.806924
      },
      {
        "makespan_plus_solve_s": 108.928935,
        "n_resolves": 23,
        "solve_s_total": 0.858181
      },
      {
        "makespan_plus_solve_s": 133.27611,
        "n_resolves": 32,
        "solve_s_total": 1.067019
      },
      {
        "makespan_plus_solve_s": 139.064457,
        "n_resolves": 35,
        "solve_s_total": 1.215626
      },
      {
        "makespan_plus_solve_s": 123.412337,
        "n_resolves": 31,
        "solve_s_total": 0.929318
      },
      {
        "makespan_plus_solve_s": 72.099605,
        "n_resolves": 17,
        "solve_s_total": 0.355177
      },
      {
        "makespan_plus_solve_s": 106.735545,
        "n_resolves": 18,
        "solve_s_total": 0.361753
      },
      {
        "makespan_plus_solve_s": 96.149419,
        "n_resolves": 20,
        "solve_s_total": 0.390626
      }
    ]
  },
  "ortools-rolling-paidref": {
    "per_run_solve_s": {
      "max": 26.815486,
      "mean": 1.263107
    },
    "per_solve_ms": {
      "max": 3422.8073,
      "n": 5484,
      "p50": 20.9865,
      "p95": 137.10102,
      "p99": 896.353325
    },
    "runs": [
      {
        "makespan_plus_solve_s": 188.385678,
        "n_resolves": 27,
        "solve_s_total": 1.962158
      },
      {
        "makespan_plus_solve_s": 145.146161,
        "n_resolves": 34,
        "solve_s_total": 3.333155
      },
      {
        "makespan_plus_solve_s": 125.406337,
        "n_resolves": 36,
        "solve_s_total": 2.204442
      },
      {
        "makespan_plus_solve_s": 88.275645,
        "n_resolves": 22,
        "solve_s_total": 0.435303
      },
      {
        "makespan_plus_solve_s": 384.063782,
        "n_resolves": 31,
        "solve_s_total": 0.785908
      },
      {
        "makespan_plus_solve_s": 130.402616,
        "n_resolves": 30,
        "solve_s_total": 0.745927
      },
      {
        "makespan_plus_solve_s": 93.003051,
        "n_resolves": 30,
        "solve_s_total": 0.613819
      },
      {
        "makespan_plus_solve_s": 255.429894,
        "n_resolves": 25,
        "solve_s_total": 0.596319
      },
      {
        "makespan_plus_solve_s": 113.21794,
        "n_resolves": 22,
        "solve_s_total": 0.58805
      },
      {
        "makespan_plus_solve_s": 207.438035,
        "n_resolves": 25,
        "solve_s_total": 0.530281
      },
      {
        "makespan_plus_solve_s": 161.772045,
        "n_resolves": 19,
        "solve_s_total": 0.388633
      },
      {
        "makespan_plus_solve_s": 376.092266,
        "n_resolves": 28,
        "solve_s_total": 0.560101
      },
      {
        "makespan_plus_solve_s": 107.407548,
        "n_resolves": 24,
        "solve_s_total": 1.270571
      },
      {
        "makespan_plus_solve_s": 82.169729,
        "n_resolves": 19,
        "solve_s_total": 0.968233
      },
      {
        "makespan_plus_solve_s": 85.797089,
        "n_resolves": 28,
        "solve_s_total": 1.817937
      },
      {
        "makespan_plus_solve_s": 405.439448,
        "n_resolves": 18,
        "solve_s_total": 0.366088
      },
      {
        "makespan_plus_solve_s": 165.605119,
        "n_resolves": 19,
        "solve_s_total": 0.482148
      },
      {
        "makespan_plus_solve_s": 114.167446,
        "n_resolves": 21,
        "solve_s_total": 0.574978
      },
      {
        "makespan_plus_solve_s": 89.379958,
        "n_resolves": 15,
        "solve_s_total": 0.162855
      },
      {
        "makespan_plus_solve_s": 52.551542,
        "n_resolves": 16,
        "solve_s_total": 0.205608
      },
      {
        "makespan_plus_solve_s": 126.998435,
        "n_resolves": 19,
        "solve_s_total": 0.173135
      },
      {
        "makespan_plus_solve_s": 64.601023,
        "n_resolves": 15,
        "solve_s_total": 0.199835
      },
      {
        "makespan_plus_solve_s": 77.214992,
        "n_resolves": 17,
        "solve_s_total": 0.203273
      },
      {
        "makespan_plus_solve_s": 80.902548,
        "n_resolves": 20,
        "solve_s_total": 0.180525
      },
      {
        "makespan_plus_solve_s": 75.988655,
        "n_resolves": 24,
        "solve_s_total": 0.339576
      },
      {
        "makespan_plus_solve_s": 59.470043,
        "n_resolves": 18,
        "solve_s_total": 0.303564
      },
      {
        "makespan_plus_solve_s": 91.22673,
        "n_resolves": 16,
        "solve_s_total": 0.315389
      },
      {
        "makespan_plus_solve_s": 251.099939,
        "n_resolves": 26,
        "solve_s_total": 2.158243
      },
      {
        "makespan_plus_solve_s": 333.550285,
        "n_resolves": 28,
        "solve_s_total": 2.253486
      },
      {
        "makespan_plus_solve_s": 259.786629,
        "n_resolves": 19,
        "solve_s_total": 1.276909
      },
      {
        "makespan_plus_solve_s": 115.777294,
        "n_resolves": 24,
        "solve_s_total": 0.579003
      },
      {
        "makespan_plus_solve_s": 320.967206,
        "n_resolves": 20,
        "solve_s_total": 0.465364
      },
      {
        "makespan_plus_solve_s": 100.423355,
        "n_resolves": 22,
        "solve_s_total": 0.645619
      },
      {
        "makespan_plus_solve_s": 358.303809,
        "n_resolves": 42,
        "solve_s_total": 26.815486
      },
      {
        "makespan_plus_solve_s": 100.790659,
        "n_resolves": 31,
        "solve_s_total": 9.239106
      },
      {
        "makespan_plus_solve_s": 149.38675,
        "n_resolves": 27,
        "solve_s_total": 11.983626
      },
      {
        "makespan_plus_solve_s": 106.949319,
        "n_resolves": 38,
        "solve_s_total": 1.40128
      },
      {
        "makespan_plus_solve_s": 167.676459,
        "n_resolves": 31,
        "solve_s_total": 1.117527
      },
      {
        "makespan_plus_solve_s": 116.938917,
        "n_resolves": 34,
        "solve_s_total": 0.996047
      },
      {
        "makespan_plus_solve_s": 75.247358,
        "n_resolves": 14,
        "solve_s_total": 0.10412
      },
      {
        "makespan_plus_solve_s": 128.346011,
        "n_resolves": 16,
        "solve_s_total": 0.116829
      },
      {
        "makespan_plus_solve_s": 65.786822,
        "n_resolves": 15,
        "solve_s_total": 0.170463
      },
      {
        "makespan_plus_solve_s": 67.898143,
        "n_resolves": 17,
        "solve_s_total": 0.263374
      },
      {
        "makespan_plus_solve_s": 70.038284,
        "n_resolves": 16,
        "solve_s_total": 0.142629
      },
      {
        "makespan_plus_solve_s": 61.360944,
        "n_resolves": 11,
        "solve_s_total": 0.148607
      },
      {
        "makespan_plus_solve_s": 119.316455,
        "n_resolves": 21,
        "solve_s_total": 0.882021
      },
      {
        "makespan_plus_solve_s": 164.012521,
        "n_resolves": 26,
        "solve_s_total": 0.725442
      },
      {
        "makespan_plus_solve_s": 78.905118,
        "n_resolves": 27,
        "solve_s_total": 0.664276
      },
      {
        "makespan_plus_solve_s": 54.929296,
        "n_resolves": 15,
        "solve_s_total": 0.702194
      },
      {
        "makespan_plus_solve_s": 236.196998,
        "n_resolves": 27,
        "solve_s_total": 0.582458
      },
      {
        "makespan_plus_solve_s": 109.942771,
        "n_resolves": 22,
        "solve_s_total": 1.000548
      },
      {
        "makespan_plus_solve_s": 162.383469,
        "n_resolves": 29,
        "solve_s_total": 2.164382
      },
      {
        "makespan_plus_solve_s": 175.850112,
        "n_resolves": 25,
        "solve_s_total": 1.150111
      },
      {
        "makespan_plus_solve_s": 236.41829,
        "n_resolves": 26,
        "solve_s_total": 1.205217
      },
      {
        "makespan_plus_solve_s": 35.646916,
        "n_resolves": 15,
        "solve_s_total": 0.117911
      },
      {
        "makespan_plus_solve_s": 59.294818,
        "n_resolves": 15,
        "solve_s_total": 0.088348
      },
      {
        "makespan_plus_solve_s": 45.940351,
        "n_resolves": 10,
        "solve_s_total": 0.070981
      },
      {
        "makespan_plus_solve_s": 75.624593,
        "n_resolves": 12,
        "solve_s_total": 0.169212
      },
      {
        "makespan_plus_solve_s": 76.265758,
        "n_resolves": 18,
        "solve_s_total": 0.223529
      },
      {
        "makespan_plus_solve_s": 22.680206,
        "n_resolves": 8,
        "solve_s_total": 0.24123
      },
      {
        "makespan_plus_solve_s": 213.494638,
        "n_resolves": 26,
        "solve_s_total": 0.575747
      },
      {
        "makespan_plus_solve_s": 211.664435,
        "n_resolves": 33,
        "solve_s_total": 0.786855
      },
      {
        "makespan_plus_solve_s": 120.767047,
        "n_resolves": 27,
        "solve_s_total": 0.734975
      },
      {
        "makespan_plus_solve_s": 86.938334,
        "n_resolves": 24,
        "solve_s_total": 0.958665
      },
      {
        "makespan_plus_solve_s": 199.914383,
        "n_resolves": 30,
        "solve_s_total": 0.834328
      },
      {
        "makespan_plus_solve_s": 84.961731,
        "n_resolves": 16,
        "solve_s_total": 0.52895
      },
      {
        "makespan_plus_solve_s": 113.405858,
        "n_resolves": 35,
        "solve_s_total": 1.082903
      },
      {
        "makespan_plus_solve_s": 226.441457,
        "n_resolves": 33,
        "solve_s_total": 1.039026
      },
      {
        "makespan_plus_solve_s": 187.291869,
        "n_resolves": 34,
        "solve_s_total": 0.883248
      },
      {
        "makespan_plus_solve_s": 113.949773,
        "n_resolves": 24,
        "solve_s_total": 0.598789
      },
      {
        "makespan_plus_solve_s": 124.354327,
        "n_resolves": 29,
        "solve_s_total": 0.569686
      },
      {
        "makespan_plus_solve_s": 124.854331,
        "n_resolves": 24,
        "solve_s_total": 0.601677
      },
      {
        "makespan_plus_solve_s": 65.43908,
        "n_resolves": 10,
        "solve_s_total": 0.057716
      },
      {
        "makespan_plus_solve_s": 49.664846,
        "n_resolves": 10,
        "solve_s_total": 0.099539
      },
      {
        "makespan_plus_solve_s": 56.076331,
        "n_resolves": 10,
        "solve_s_total": 0.08382
      },
      {
        "makespan_plus_solve_s": 149.838458,
        "n_resolves": 30,
        "solve_s_total": 1.528292
      },
      {
        "makespan_plus_solve_s": 80.811182,
        "n_resolves": 23,
        "solve_s_total": 1.12503
      },
      {
        "makespan_plus_solve_s": 142.258057,
        "n_resolves": 28,
        "solve_s_total": 1.214521
      },
      {
        "makespan_plus_solve_s": 90.267797,
        "n_resolves": 39,
        "solve_s_total": 5.312037
      },
      {
        "makespan_plus_solve_s": 96.168558,
        "n_resolves": 32,
        "solve_s_total": 6.690057
      },
      {
        "makespan_plus_solve_s": 85.744772,
        "n_resolves": 22,
        "solve_s_total": 7.223927
      },
      {
        "makespan_plus_solve_s": 90.562142,
        "n_resolves": 25,
        "solve_s_total": 0.600582
      },
      {
        "makespan_plus_solve_s": 117.841422,
        "n_resolves": 20,
        "solve_s_total": 0.378885
      },
      {
        "makespan_plus_solve_s": 142.902408,
        "n_resolves": 23,
        "solve_s_total": 0.501298
      },
      {
        "makespan_plus_solve_s": 118.830299,
        "n_resolves": 20,
        "solve_s_total": 0.405133
      },
      {
        "makespan_plus_solve_s": 174.254094,
        "n_resolves": 17,
        "solve_s_total": 0.401901
      },
      {
        "makespan_plus_solve_s": 181.939668,
        "n_resolves": 24,
        "solve_s_total": 0.512171
      },
      {
        "makespan_plus_solve_s": 185.29939,
        "n_resolves": 35,
        "solve_s_total": 1.863828
      },
      {
        "makespan_plus_solve_s": 143.11546,
        "n_resolves": 30,
        "solve_s_total": 1.275675
      },
      {
        "makespan_plus_solve_s": 181.581591,
        "n_resolves": 27,
        "solve_s_total": 1.095731
      },
      {
        "makespan_plus_solve_s": 100.253013,
        "n_resolves": 15,
        "solve_s_total": 0.180876
      },
      {
        "makespan_plus_solve_s": 141.925095,
        "n_resolves": 28,
        "solve_s_total": 0.385117
      },
      {
        "makespan_plus_solve_s": 160.567051,
        "n_resolves": 21,
        "solve_s_total": 0.285051
      },
      {
        "makespan_plus_solve_s": 74.313503,
        "n_resolves": 22,
        "solve_s_total": 0.478651
      },
      {
        "makespan_plus_solve_s": 77.281231,
        "n_resolves": 21,
        "solve_s_total": 0.623608
      },
      {
        "makespan_plus_solve_s": 114.512729,
        "n_resolves": 24,
        "solve_s_total": 0.607468
      },
      {
        "makespan_plus_solve_s": 207.338833,
        "n_resolves": 24,
        "solve_s_total": 0.689904
      },
      {
        "makespan_plus_solve_s": 137.238824,
        "n_resolves": 21,
        "solve_s_total": 0.702218
      },
      {
        "makespan_plus_solve_s": 156.29253,
        "n_resolves": 33,
        "solve_s_total": 1.011984
      },
      {
        "makespan_plus_solve_s": 110.26751,
        "n_resolves": 17,
        "solve_s_total": 0.91948
      },
      {
        "makespan_plus_solve_s": 157.819673,
        "n_resolves": 37,
        "solve_s_total": 1.74063
      },
      {
        "makespan_plus_solve_s": 207.870855,
        "n_resolves": 32,
        "solve_s_total": 1.329456
      },
      {
        "makespan_plus_solve_s": 135.68882,
        "n_resolves": 21,
        "solve_s_total": 0.387143
      },
      {
        "makespan_plus_solve_s": 201.415058,
        "n_resolves": 44,
        "solve_s_total": 1.35739
      },
      {
        "makespan_plus_solve_s": 245.120158,
        "n_resolves": 32,
        "solve_s_total": 1.146164
      },
      {
        "makespan_plus_solve_s": 83.765491,
        "n_resolves": 11,
        "solve_s_total": 0.123113
      },
      {
        "makespan_plus_solve_s": 124.423721,
        "n_resolves": 17,
        "solve_s_total": 0.122713
      },
      {
        "makespan_plus_solve_s": 89.747627,
        "n_resolves": 10,
        "solve_s_total": 0.098564
      },
      {
        "makespan_plus_solve_s": 82.161283,
        "n_resolves": 18,
        "solve_s_total": 0.376796
      },
      {
        "makespan_plus_solve_s": 92.231096,
        "n_resolves": 26,
        "solve_s_total": 0.485943
      },
      {
        "makespan_plus_solve_s": 75.315165,
        "n_resolves": 15,
        "solve_s_total": 0.216615
      },
      {
        "makespan_plus_solve_s": 228.225676,
        "n_resolves": 15,
        "solve_s_total": 0.118368
      },
      {
        "makespan_plus_solve_s": 86.111743,
        "n_resolves": 14,
        "solve_s_total": 0.092373
      },
      {
        "makespan_plus_solve_s": 478.417515,
        "n_resolves": 15,
        "solve_s_total": 0.266182
      },
      {
        "makespan_plus_solve_s": 114.340584,
        "n_resolves": 20,
        "solve_s_total": 0.323469
      },
      {
        "makespan_plus_solve_s": 173.371266,
        "n_resolves": 16,
        "solve_s_total": 0.220127
      },
      {
        "makespan_plus_solve_s": 105.448051,
        "n_resolves": 14,
        "solve_s_total": 0.181342
      },
      {
        "makespan_plus_solve_s": 119.127356,
        "n_resolves": 23,
        "solve_s_total": 0.574721
      },
      {
        "makespan_plus_solve_s": 112.553181,
        "n_resolves": 37,
        "solve_s_total": 1.218444
      },
      {
        "makespan_plus_solve_s": 88.199675,
        "n_resolves": 29,
        "solve_s_total": 0.599405
      },
      {
        "makespan_plus_solve_s": 74.775962,
        "n_resolves": 13,
        "solve_s_total": 0.521658
      },
      {
        "makespan_plus_solve_s": 61.492153,
        "n_resolves": 11,
        "solve_s_total": 0.220429
      },
      {
        "makespan_plus_solve_s": 77.230413,
        "n_resolves": 30,
        "solve_s_total": 0.736082
      },
      {
        "makespan_plus_solve_s": 87.715367,
        "n_resolves": 22,
        "solve_s_total": 0.733349
      },
      {
        "makespan_plus_solve_s": 146.016564,
        "n_resolves": 25,
        "solve_s_total": 0.720852
      },
      {
        "makespan_plus_solve_s": 112.954029,
        "n_resolves": 19,
        "solve_s_total": 0.485841
      },
      {
        "makespan_plus_solve_s": 191.40171,
        "n_resolves": 27,
        "solve_s_total": 0.504398
      },
      {
        "makespan_plus_solve_s": 169.826679,
        "n_resolves": 14,
        "solve_s_total": 0.168038
      },
      {
        "makespan_plus_solve_s": 104.994838,
        "n_resolves": 17,
        "solve_s_total": 0.223059
      },
      {
        "makespan_plus_solve_s": 178.339754,
        "n_resolves": 31,
        "solve_s_total": 2.681814
      },
      {
        "makespan_plus_solve_s": 120.262954,
        "n_resolves": 18,
        "solve_s_total": 2.754987
      },
      {
        "makespan_plus_solve_s": 237.247824,
        "n_resolves": 39,
        "solve_s_total": 1.803799
      },
      {
        "makespan_plus_solve_s": 68.868921,
        "n_resolves": 12,
        "solve_s_total": 0.10741
      },
      {
        "makespan_plus_solve_s": 63.188194,
        "n_resolves": 10,
        "solve_s_total": 0.077035
      },
      {
        "makespan_plus_solve_s": 58.051616,
        "n_resolves": 6,
        "solve_s_total": 0.061182
      },
      {
        "makespan_plus_solve_s": 139.146918,
        "n_resolves": 8,
        "solve_s_total": 0.139277
      },
      {
        "makespan_plus_solve_s": 276.272676,
        "n_resolves": 16,
        "solve_s_total": 0.219586
      },
      {
        "makespan_plus_solve_s": 563.034773,
        "n_resolves": 20,
        "solve_s_total": 0.351836
      },
      {
        "makespan_plus_solve_s": 169.796346,
        "n_resolves": 31,
        "solve_s_total": 3.318787
      },
      {
        "makespan_plus_solve_s": 127.855698,
        "n_resolves": 28,
        "solve_s_total": 1.719564
      },
      {
        "makespan_plus_solve_s": 179.693402,
        "n_resolves": 27,
        "solve_s_total": 2.698118
      },
      {
        "makespan_plus_solve_s": 105.856713,
        "n_resolves": 14,
        "solve_s_total": 0.417778
      },
      {
        "makespan_plus_solve_s": 158.438398,
        "n_resolves": 24,
        "solve_s_total": 0.462034
      },
      {
        "makespan_plus_solve_s": 104.980523,
        "n_resolves": 21,
        "solve_s_total": 0.623475
      },
      {
        "makespan_plus_solve_s": 65.005621,
        "n_resolves": 17,
        "solve_s_total": 0.342499
      },
      {
        "makespan_plus_solve_s": 57.203762,
        "n_resolves": 17,
        "solve_s_total": 0.324286
      },
      {
        "makespan_plus_solve_s": 63.339484,
        "n_resolves": 20,
        "solve_s_total": 0.377661
      },
      {
        "makespan_plus_solve_s": 80.436529,
        "n_resolves": 31,
        "solve_s_total": 2.054121
      },
      {
        "makespan_plus_solve_s": 98.667361,
        "n_resolves": 26,
        "solve_s_total": 1.665417
      },
      {
        "makespan_plus_solve_s": 58.866353,
        "n_resolves": 17,
        "solve_s_total": 0.915112
      },
      {
        "makespan_plus_solve_s": 151.130621,
        "n_resolves": 28,
        "solve_s_total": 1.354091
      },
      {
        "makespan_plus_solve_s": 95.722281,
        "n_resolves": 13,
        "solve_s_total": 0.779803
      },
      {
        "makespan_plus_solve_s": 172.806565,
        "n_resolves": 26,
        "solve_s_total": 2.668113
      },
      {
        "makespan_plus_solve_s": 130.230351,
        "n_resolves": 26,
        "solve_s_total": 0.739591
      },
      {
        "makespan_plus_solve_s": 148.580775,
        "n_resolves": 25,
        "solve_s_total": 0.628737
      },
      {
        "makespan_plus_solve_s": 208.551945,
        "n_resolves": 36,
        "solve_s_total": 1.169359
      },
      {
        "makespan_plus_solve_s": 72.156334,
        "n_resolves": 17,
        "solve_s_total": 0.343998
      },
      {
        "makespan_plus_solve_s": 106.447935,
        "n_resolves": 16,
        "solve_s_total": 0.33711
      },
      {
        "makespan_plus_solve_s": 114.752341,
        "n_resolves": 24,
        "solve_s_total": 0.696951
      },
      {
        "makespan_plus_solve_s": 81.943433,
        "n_resolves": 13,
        "solve_s_total": 0.169072
      },
      {
        "makespan_plus_solve_s": 107.918078,
        "n_resolves": 13,
        "solve_s_total": 0.154492
      },
      {
        "makespan_plus_solve_s": 59.19011,
        "n_resolves": 14,
        "solve_s_total": 0.135796
      },
      {
        "makespan_plus_solve_s": 171.718308,
        "n_resolves": 22,
        "solve_s_total": 0.282867
      },
      {
        "makespan_plus_solve_s": 145.963977,
        "n_resolves": 12,
        "solve_s_total": 0.16394
      },
      {
        "makespan_plus_solve_s": 119.22896,
        "n_resolves": 15,
        "solve_s_total": 0.167388
      },
      {
        "makespan_plus_solve_s": 147.223446,
        "n_resolves": 31,
        "solve_s_total": 1.487498
      },
      {
        "makespan_plus_solve_s": 121.944138,
        "n_resolves": 30,
        "solve_s_total": 3.43093
      },
      {
        "makespan_plus_solve_s": 90.040439,
        "n_resolves": 28,
        "solve_s_total": 1.00858
      },
      {
        "makespan_plus_solve_s": 72.830811,
        "n_resolves": 11,
        "solve_s_total": 0.095156
      },
      {
        "makespan_plus_solve_s": 91.692578,
        "n_resolves": 7,
        "solve_s_total": 0.068295
      },
      {
        "makespan_plus_solve_s": 157.932865,
        "n_resolves": 20,
        "solve_s_total": 0.465943
      },
      {
        "makespan_plus_solve_s": 86.534215,
        "n_resolves": 25,
        "solve_s_total": 0.377655
      },
      {
        "makespan_plus_solve_s": 93.06118,
        "n_resolves": 23,
        "solve_s_total": 0.466571
      },
      {
        "makespan_plus_solve_s": 141.925164,
        "n_resolves": 28,
        "solve_s_total": 0.834259
      },
      {
        "makespan_plus_solve_s": 71.806283,
        "n_resolves": 20,
        "solve_s_total": 0.621312
      },
      {
        "makespan_plus_solve_s": 161.317323,
        "n_resolves": 23,
        "solve_s_total": 0.567439
      },
      {
        "makespan_plus_solve_s": 81.622384,
        "n_resolves": 23,
        "solve_s_total": 0.59179
      },
      {
        "makespan_plus_solve_s": 113.672347,
        "n_resolves": 18,
        "solve_s_total": 0.382817
      },
      {
        "makespan_plus_solve_s": 107.156478,
        "n_resolves": 23,
        "solve_s_total": 0.423937
      },
      {
        "makespan_plus_solve_s": 89.443748,
        "n_resolves": 30,
        "solve_s_total": 0.778257
      },
      {
        "makespan_plus_solve_s": 80.318572,
        "n_resolves": 16,
        "solve_s_total": 0.185428
      },
      {
        "makespan_plus_solve_s": 47.304095,
        "n_resolves": 19,
        "solve_s_total": 0.276597
      },
      {
        "makespan_plus_solve_s": 68.77846,
        "n_resolves": 17,
        "solve_s_total": 0.27036
      },
      {
        "makespan_plus_solve_s": 104.938697,
        "n_resolves": 32,
        "solve_s_total": 0.851827
      },
      {
        "makespan_plus_solve_s": 95.264395,
        "n_resolves": 25,
        "solve_s_total": 0.637476
      },
      {
        "makespan_plus_solve_s": 92.151089,
        "n_resolves": 34,
        "solve_s_total": 1.129217
      },
      {
        "makespan_plus_solve_s": 150.612884,
        "n_resolves": 24,
        "solve_s_total": 1.222575
      },
      {
        "makespan_plus_solve_s": 93.874568,
        "n_resolves": 26,
        "solve_s_total": 1.190691
      },
      {
        "makespan_plus_solve_s": 87.11326,
        "n_resolves": 25,
        "solve_s_total": 0.978166
      },
      {
        "makespan_plus_solve_s": 92.616251,
        "n_resolves": 21,
        "solve_s_total": 2.432335
      },
      {
        "makespan_plus_solve_s": 78.799994,
        "n_resolves": 16,
        "solve_s_total": 2.992289
      },
      {
        "makespan_plus_solve_s": 110.51684,
        "n_resolves": 26,
        "solve_s_total": 6.211175
      },
      {
        "makespan_plus_solve_s": 149.743992,
        "n_resolves": 35,
        "solve_s_total": 4.515167
      },
      {
        "makespan_plus_solve_s": 33.217326,
        "n_resolves": 7,
        "solve_s_total": 3.039801
      },
      {
        "makespan_plus_solve_s": 187.019195,
        "n_resolves": 25,
        "solve_s_total": 2.142861
      },
      {
        "makespan_plus_solve_s": 556.856808,
        "n_resolves": 34,
        "solve_s_total": 1.094422
      },
      {
        "makespan_plus_solve_s": 85.64671,
        "n_resolves": 30,
        "solve_s_total": 1.175237
      },
      {
        "makespan_plus_solve_s": 108.719799,
        "n_resolves": 27,
        "solve_s_total": 1.14195
      },
      {
        "makespan_plus_solve_s": 100.943831,
        "n_resolves": 34,
        "solve_s_total": 7.278652
      },
      {
        "makespan_plus_solve_s": 84.255194,
        "n_resolves": 26,
        "solve_s_total": 5.747085
      },
      {
        "makespan_plus_solve_s": 70.117258,
        "n_resolves": 21,
        "solve_s_total": 1.431031
      },
      {
        "makespan_plus_solve_s": 160.338282,
        "n_resolves": 32,
        "solve_s_total": 1.200762
      },
      {
        "makespan_plus_solve_s": 161.191363,
        "n_resolves": 30,
        "solve_s_total": 0.947282
      },
      {
        "makespan_plus_solve_s": 150.208718,
        "n_resolves": 21,
        "solve_s_total": 0.722915
      },
      {
        "makespan_plus_solve_s": 127.293397,
        "n_resolves": 28,
        "solve_s_total": 1.611626
      },
      {
        "makespan_plus_solve_s": 136.280448,
        "n_resolves": 35,
        "solve_s_total": 1.355266
      },
      {
        "makespan_plus_solve_s": 95.93333,
        "n_resolves": 26,
        "solve_s_total": 1.132094
      },
      {
        "makespan_plus_solve_s": 119.658524,
        "n_resolves": 14,
        "solve_s_total": 0.568445
      },
      {
        "makespan_plus_solve_s": 101.207398,
        "n_resolves": 16,
        "solve_s_total": 0.439745
      },
      {
        "makespan_plus_solve_s": 104.695564,
        "n_resolves": 17,
        "solve_s_total": 0.568875
      },
      {
        "makespan_plus_solve_s": 80.580555,
        "n_resolves": 17,
        "solve_s_total": 0.219412
      },
      {
        "makespan_plus_solve_s": 110.8565,
        "n_resolves": 21,
        "solve_s_total": 0.455249
      },
      {
        "makespan_plus_solve_s": 90.949887,
        "n_resolves": 18,
        "solve_s_total": 0.32537
      },
      {
        "makespan_plus_solve_s": 131.34572,
        "n_resolves": 35,
        "solve_s_total": 1.317319
      },
      {
        "makespan_plus_solve_s": 127.606978,
        "n_resolves": 29,
        "solve_s_total": 0.887807
      },
      {
        "makespan_plus_solve_s": 110.551076,
        "n_resolves": 31,
        "solve_s_total": 0.956152
      },
      {
        "makespan_plus_solve_s": 104.431308,
        "n_resolves": 30,
        "solve_s_total": 10.754708
      },
      {
        "makespan_plus_solve_s": 78.789156,
        "n_resolves": 36,
        "solve_s_total": 10.577518
      },
      {
        "makespan_plus_solve_s": 194.518174,
        "n_resolves": 38,
        "solve_s_total": 10.361388
      },
      {
        "makespan_plus_solve_s": 210.82691,
        "n_resolves": 26,
        "solve_s_total": 0.821588
      },
      {
        "makespan_plus_solve_s": 210.863714,
        "n_resolves": 31,
        "solve_s_total": 0.902579
      },
      {
        "makespan_plus_solve_s": 127.970641,
        "n_resolves": 19,
        "solve_s_total": 0.657037
      },
      {
        "makespan_plus_solve_s": 46.995993,
        "n_resolves": 12,
        "solve_s_total": 0.118091
      },
      {
        "makespan_plus_solve_s": 46.908105,
        "n_resolves": 18,
        "solve_s_total": 0.127182
      },
      {
        "makespan_plus_solve_s": 45.700084,
        "n_resolves": 13,
        "solve_s_total": 0.120295
      },
      {
        "makespan_plus_solve_s": 75.921733,
        "n_resolves": 10,
        "solve_s_total": 0.135147
      },
      {
        "makespan_plus_solve_s": 45.486843,
        "n_resolves": 14,
        "solve_s_total": 0.176701
      },
      {
        "makespan_plus_solve_s": 105.797274,
        "n_resolves": 15,
        "solve_s_total": 0.160225
      },
      {
        "makespan_plus_solve_s": 177.565029,
        "n_resolves": 27,
        "solve_s_total": 1.696582
      },
      {
        "makespan_plus_solve_s": 163.766601,
        "n_resolves": 26,
        "solve_s_total": 2.768235
      },
      {
        "makespan_plus_solve_s": 196.922415,
        "n_resolves": 24,
        "solve_s_total": 2.320933
      },
      {
        "makespan_plus_solve_s": 131.119557,
        "n_resolves": 31,
        "solve_s_total": 1.356548
      },
      {
        "makespan_plus_solve_s": 115.320962,
        "n_resolves": 21,
        "solve_s_total": 0.827628
      },
      {
        "makespan_plus_solve_s": 111.694283,
        "n_resolves": 22,
        "solve_s_total": 0.85374
      },
      {
        "makespan_plus_solve_s": 132.429003,
        "n_resolves": 31,
        "solve_s_total": 1.121032
      },
      {
        "makespan_plus_solve_s": 136.301246,
        "n_resolves": 35,
        "solve_s_total": 1.173144
      },
      {
        "makespan_plus_solve_s": 123.402362,
        "n_resolves": 31,
        "solve_s_total": 0.919342
      },
      {
        "makespan_plus_solve_s": 72.103347,
        "n_resolves": 17,
        "solve_s_total": 0.358919
      },
      {
        "makespan_plus_solve_s": 106.744211,
        "n_resolves": 18,
        "solve_s_total": 0.37042
      },
      {
        "makespan_plus_solve_s": 96.149994,
        "n_resolves": 21,
        "solve_s_total": 0.391201
      }
    ]
  },
  "ortools-rolling-priced": {
    "per_run_solve_s": {
      "max": 26.498044,
      "mean": 1.31164
    },
    "per_solve_ms": {
      "max": 2815.7868,
      "n": 5485,
      "p50": 21.0167,
      "p95": 132.06644,
      "p99": 1001.794164
    },
    "runs": [
      {
        "makespan_plus_solve_s": 187.704967,
        "n_resolves": 27,
        "solve_s_total": 1.281446
      },
      {
        "makespan_plus_solve_s": 142.439169,
        "n_resolves": 34,
        "solve_s_total": 2.134307
      },
      {
        "makespan_plus_solve_s": 116.101041,
        "n_resolves": 33,
        "solve_s_total": 1.599228
      },
      {
        "makespan_plus_solve_s": 88.28179,
        "n_resolves": 22,
        "solve_s_total": 0.441448
      },
      {
        "makespan_plus_solve_s": 178.795899,
        "n_resolves": 31,
        "solve_s_total": 0.838626
      },
      {
        "makespan_plus_solve_s": 130.085554,
        "n_resolves": 30,
        "solve_s_total": 0.749115
      },
      {
        "makespan_plus_solve_s": 93.009574,
        "n_resolves": 30,
        "solve_s_total": 0.620342
      },
      {
        "makespan_plus_solve_s": 255.44904,
        "n_resolves": 25,
        "solve_s_total": 0.615466
      },
      {
        "makespan_plus_solve_s": 113.210588,
        "n_resolves": 22,
        "solve_s_total": 0.580697
      },
      {
        "makespan_plus_solve_s": 230.100567,
        "n_resolves": 27,
        "solve_s_total": 0.541471
      },
      {
        "makespan_plus_solve_s": 161.785124,
        "n_resolves": 19,
        "solve_s_total": 0.401711
      },
      {
        "makespan_plus_solve_s": 145.508803,
        "n_resolves": 26,
        "solve_s_total": 0.551491
      },
      {
        "makespan_plus_solve_s": 94.254418,
        "n_resolves": 25,
        "solve_s_total": 1.174139
      },
      {
        "makespan_plus_solve_s": 81.982516,
        "n_resolves": 19,
        "solve_s_total": 0.78102
      },
      {
        "makespan_plus_solve_s": 85.462795,
        "n_resolves": 28,
        "solve_s_total": 1.483643
      },
      {
        "makespan_plus_solve_s": 152.821404,
        "n_resolves": 16,
        "solve_s_total": 0.406417
      },
      {
        "makespan_plus_solve_s": 79.968065,
        "n_resolves": 20,
        "solve_s_total": 0.518291
      },
      {
        "makespan_plus_solve_s": 114.1965,
        "n_resolves": 21,
        "solve_s_total": 0.604032
      },
      {
        "makespan_plus_solve_s": 89.380954,
        "n_resolves": 15,
        "solve_s_total": 0.163851
      },
      {
        "makespan_plus_solve_s": 52.545888,
        "n_resolves": 16,
        "solve_s_total": 0.199954
      },
      {
        "makespan_plus_solve_s": 126.997902,
        "n_resolves": 19,
        "solve_s_total": 0.172602
      },
      {
        "makespan_plus_solve_s": 85.514386,
        "n_resolves": 16,
        "solve_s_total": 0.204419
      },
      {
        "makespan_plus_solve_s": 77.219385,
        "n_resolves": 17,
        "solve_s_total": 0.207667
      },
      {
        "makespan_plus_solve_s": 80.935387,
        "n_resolves": 20,
        "solve_s_total": 0.213363
      },
      {
        "makespan_plus_solve_s": 80.112156,
        "n_resolves": 24,
        "solve_s_total": 0.3769
      },
      {
        "makespan_plus_solve_s": 59.454315,
        "n_resolves": 17,
        "solve_s_total": 0.287835
      },
      {
        "makespan_plus_solve_s": 91.229678,
        "n_resolves": 16,
        "solve_s_total": 0.318338
      },
      {
        "makespan_plus_solve_s": 113.073392,
        "n_resolves": 25,
        "solve_s_total": 2.074335
      },
      {
        "makespan_plus_solve_s": 118.99333,
        "n_resolves": 26,
        "solve_s_total": 1.984012
      },
      {
        "makespan_plus_solve_s": 98.698377,
        "n_resolves": 20,
        "solve_s_total": 1.210812
      },
      {
        "makespan_plus_solve_s": 115.794281,
        "n_resolves": 24,
        "solve_s_total": 0.59599
      },
      {
        "makespan_plus_solve_s": 139.461393,
        "n_resolves": 18,
        "solve_s_total": 0.343667
      },
      {
        "makespan_plus_solve_s": 100.431783,
        "n_resolves": 22,
        "solve_s_total": 0.654046
      },
      {
        "makespan_plus_solve_s": 117.470219,
        "n_resolves": 38,
        "solve_s_total": 18.763696
      },
      {
        "makespan_plus_solve_s": 124.356663,
        "n_resolves": 31,
        "solve_s_total": 26.498044
      },
      {
        "makespan_plus_solve_s": 115.43673,
        "n_resolves": 27,
        "solve_s_total": 14.574873
      },
      {
        "makespan_plus_solve_s": 107.522656,
        "n_resolves": 38,
        "solve_s_total": 1.974618
      },
      {
        "makespan_plus_solve_s": 159.090986,
        "n_resolves": 31,
        "solve_s_total": 1.221419
      },
      {
        "makespan_plus_solve_s": 151.474374,
        "n_resolves": 36,
        "solve_s_total": 0.979791
      },
      {
        "makespan_plus_solve_s": 75.244216,
        "n_resolves": 14,
        "solve_s_total": 0.100977
      },
      {
        "makespan_plus_solve_s": 128.348967,
        "n_resolves": 16,
        "solve_s_total": 0.119785
      },
      {
        "makespan_plus_solve_s": 65.804478,
        "n_resolves": 15,
        "solve_s_total": 0.188118
      },
      {
        "makespan_plus_solve_s": 67.859966,
        "n_resolves": 17,
        "solve_s_total": 0.225197
      },
      {
        "makespan_plus_solve_s": 70.033325,
        "n_resolves": 16,
        "solve_s_total": 0.13767
      },
      {
        "makespan_plus_solve_s": 67.010788,
        "n_resolves": 14,
        "solve_s_total": 0.151567
      },
      {
        "makespan_plus_solve_s": 119.009269,
        "n_resolves": 21,
        "solve_s_total": 0.574836
      },
      {
        "makespan_plus_solve_s": 103.102299,
        "n_resolves": 24,
        "solve_s_total": 0.621301
      },
      {
        "makespan_plus_solve_s": 78.880652,
        "n_resolves": 27,
        "solve_s_total": 0.63981
      },
      {
        "makespan_plus_solve_s": 54.748694,
        "n_resolves": 15,
        "solve_s_total": 0.585926
      },
      {
        "makespan_plus_solve_s": 346.79653,
        "n_resolves": 27,
        "solve_s_total": 0.585557
      },
      {
        "makespan_plus_solve_s": 105.021605,
        "n_resolves": 22,
        "solve_s_total": 1.368857
      },
      {
        "makespan_plus_solve_s": 152.905894,
        "n_resolves": 30,
        "solve_s_total": 2.996116
      },
      {
        "makespan_plus_solve_s": 139.102685,
        "n_resolves": 23,
        "solve_s_total": 1.227288
      },
      {
        "makespan_plus_solve_s": 236.541413,
        "n_resolves": 26,
        "solve_s_total": 1.328339
      },
      {
        "makespan_plus_solve_s": 35.647889,
        "n_resolves": 15,
        "solve_s_total": 0.118884
      },
      {
        "makespan_plus_solve_s": 59.295684,
        "n_resolves": 15,
        "solve_s_total": 0.089214
      },
      {
        "makespan_plus_solve_s": 45.947711,
        "n_resolves": 10,
        "solve_s_total": 0.078341
      },
      {
        "makespan_plus_solve_s": 75.627323,
        "n_resolves": 12,
        "solve_s_total": 0.171942
      },
      {
        "makespan_plus_solve_s": 76.26786,
        "n_resolves": 18,
        "solve_s_total": 0.225631
      },
      {
        "makespan_plus_solve_s": 22.676081,
        "n_resolves": 8,
        "solve_s_total": 0.237104
      },
      {
        "makespan_plus_solve_s": 212.854623,
        "n_resolves": 26,
        "solve_s_total": 0.564537
      },
      {
        "makespan_plus_solve_s": 211.723744,
        "n_resolves": 33,
        "solve_s_total": 0.846164
      },
      {
        "makespan_plus_solve_s": 120.781043,
        "n_resolves": 27,
        "solve_s_total": 0.74897
      },
      {
        "makespan_plus_solve_s": 86.975128,
        "n_resolves": 24,
        "solve_s_total": 0.995458
      },
      {
        "makespan_plus_solve_s": 160.641359,
        "n_resolves": 30,
        "solve_s_total": 0.876441
      },
      {
        "makespan_plus_solve_s": 85.014726,
        "n_resolves": 16,
        "solve_s_total": 0.581945
      },
      {
        "makespan_plus_solve_s": 113.455511,
        "n_resolves": 35,
        "solve_s_total": 1.132557
      },
      {
        "makespan_plus_solve_s": 201.665168,
        "n_resolves": 34,
        "solve_s_total": 1.057961
      },
      {
        "makespan_plus_solve_s": 187.293558,
        "n_resolves": 34,
        "solve_s_total": 0.884937
      },
      {
        "makespan_plus_solve_s": 113.991649,
        "n_resolves": 24,
        "solve_s_total": 0.640665
      },
      {
        "makespan_plus_solve_s": 124.387652,
        "n_resolves": 29,
        "solve_s_total": 0.603011
      },
      {
        "makespan_plus_solve_s": 124.854918,
        "n_resolves": 24,
        "solve_s_total": 0.602265
      },
      {
        "makespan_plus_solve_s": 65.440495,
        "n_resolves": 10,
        "solve_s_total": 0.059131
      },
      {
        "makespan_plus_solve_s": 49.669069,
        "n_resolves": 10,
        "solve_s_total": 0.103762
      },
      {
        "makespan_plus_solve_s": 56.077864,
        "n_resolves": 10,
        "solve_s_total": 0.085353
      },
      {
        "makespan_plus_solve_s": 136.856285,
        "n_resolves": 31,
        "solve_s_total": 1.308079
      },
      {
        "makespan_plus_solve_s": 115.710692,
        "n_resolves": 23,
        "solve_s_total": 1.12674
      },
      {
        "makespan_plus_solve_s": 142.292606,
        "n_resolves": 28,
        "solve_s_total": 1.24907
      },
      {
        "makespan_plus_solve_s": 91.034382,
        "n_resolves": 40,
        "solve_s_total": 4.885161
      },
      {
        "makespan_plus_solve_s": 93.005189,
        "n_resolves": 31,
        "solve_s_total": 4.293297
      },
      {
        "makespan_plus_solve_s": 90.456157,
        "n_resolves": 24,
        "solve_s_total": 8.607914
      },
      {
        "makespan_plus_solve_s": 90.533309,
        "n_resolves": 25,
        "solve_s_total": 0.57175
      },
      {
        "makespan_plus_solve_s": 117.846271,
        "n_resolves": 20,
        "solve_s_total": 0.383735
      },
      {
        "makespan_plus_solve_s": 142.893117,
        "n_resolves": 23,
        "solve_s_total": 0.492007
      },
      {
        "makespan_plus_solve_s": 131.801613,
        "n_resolves": 22,
        "solve_s_total": 0.444874
      },
      {
        "makespan_plus_solve_s": 95.165417,
        "n_resolves": 18,
        "solve_s_total": 0.459602
      },
      {
        "makespan_plus_solve_s": 125.371169,
        "n_resolves": 22,
        "solve_s_total": 0.525815
      },
      {
        "makespan_plus_solve_s": 185.752192,
        "n_resolves": 36,
        "solve_s_total": 2.316631
      },
      {
        "makespan_plus_solve_s": 125.270893,
        "n_resolves": 26,
        "solve_s_total": 1.424303
      },
      {
        "makespan_plus_solve_s": 163.10909,
        "n_resolves": 27,
        "solve_s_total": 1.301305
      },
      {
        "makespan_plus_solve_s": 100.245483,
        "n_resolves": 13,
        "solve_s_total": 0.173347
      },
      {
        "makespan_plus_solve_s": 125.43248,
        "n_resolves": 24,
        "solve_s_total": 0.313201
      },
      {
        "makespan_plus_solve_s": 160.64705,
        "n_resolves": 21,
        "solve_s_total": 0.36505
      },
      {
        "makespan_plus_solve_s": 74.369599,
        "n_resolves": 23,
        "solve_s_total": 0.471459
      },
      {
        "makespan_plus_solve_s": 77.313092,
        "n_resolves": 21,
        "solve_s_total": 0.655469
      },
      {
        "makespan_plus_solve_s": 75.180933,
        "n_resolves": 24,
        "solve_s_total": 0.593365
      },
      {
        "makespan_plus_solve_s": 143.818522,
        "n_resolves": 23,
        "solve_s_total": 0.793954
      },
      {
        "makespan_plus_solve_s": 135.640291,
        "n_resolves": 20,
        "solve_s_total": 0.714272
      },
      {
        "makespan_plus_solve_s": 133.409304,
        "n_resolves": 30,
        "solve_s_total": 1.288843
      },
      {
        "makespan_plus_solve_s": 110.164956,
        "n_resolves": 17,
        "solve_s_total": 0.816926
      },
      {
        "makespan_plus_solve_s": 144.465691,
        "n_resolves": 35,
        "solve_s_total": 1.725409
      },
      {
        "makespan_plus_solve_s": 207.850307,
        "n_resolves": 32,
        "solve_s_total": 1.308908
      },
      {
        "makespan_plus_solve_s": 135.71427,
        "n_resolves": 21,
        "solve_s_total": 0.412594
      },
      {
        "makespan_plus_solve_s": 201.467257,
        "n_resolves": 44,
        "solve_s_total": 1.409588
      },
      {
        "makespan_plus_solve_s": 139.840155,
        "n_resolves": 33,
        "solve_s_total": 1.047744
      },
      {
        "makespan_plus_solve_s": 83.760713,
        "n_resolves": 11,
        "solve_s_total": 0.118335
      },
      {
        "makespan_plus_solve_s": 124.430771,
        "n_resolves": 17,
        "solve_s_total": 0.129763
      },
      {
        "makespan_plus_solve_s": 89.750897,
        "n_resolves": 10,
        "solve_s_total": 0.101835
      },
      {
        "makespan_plus_solve_s": 82.160872,
        "n_resolves": 18,
        "solve_s_total": 0.376385
      },
      {
        "makespan_plus_solve_s": 108.158695,
        "n_resolves": 26,
        "solve_s_total": 0.47744
      },
      {
        "makespan_plus_solve_s": 96.007779,
        "n_resolves": 15,
        "solve_s_total": 0.212189
      },
      {
        "makespan_plus_solve_s": 228.225777,
        "n_resolves": 15,
        "solve_s_total": 0.118469
      },
      {
        "makespan_plus_solve_s": 86.114507,
        "n_resolves": 14,
        "solve_s_total": 0.095136
      },
      {
        "makespan_plus_solve_s": 462.836877,
        "n_resolves": 17,
        "solve_s_total": 0.289537
      },
      {
        "makespan_plus_solve_s": 114.353489,
        "n_resolves": 20,
        "solve_s_total": 0.336374
      },
      {
        "makespan_plus_solve_s": 173.364958,
        "n_resolves": 16,
        "solve_s_total": 0.21382
      },
      {
        "makespan_plus_solve_s": 107.150691,
        "n_resolves": 14,
        "solve_s_total": 0.184468
      },
      {
        "makespan_plus_solve_s": 114.327292,
        "n_resolves": 23,
        "solve_s_total": 0.53128
      },
      {
        "makespan_plus_solve_s": 112.579737,
        "n_resolves": 37,
        "solve_s_total": 1.244999
      },
      {
        "makespan_plus_solve_s": 91.364874,
        "n_resolves": 29,
        "solve_s_total": 0.675921
      },
      {
        "makespan_plus_solve_s": 81.597821,
        "n_resolves": 19,
        "solve_s_total": 0.789783
      },
      {
        "makespan_plus_solve_s": 64.014219,
        "n_resolves": 12,
        "solve_s_total": 0.211442
      },
      {
        "makespan_plus_solve_s": 79.119627,
        "n_resolves": 30,
        "solve_s_total": 0.777926
      },
      {
        "makespan_plus_solve_s": 87.592147,
        "n_resolves": 22,
        "solve_s_total": 0.610128
      },
      {
        "makespan_plus_solve_s": 119.558681,
        "n_resolves": 26,
        "solve_s_total": 0.589986
      },
      {
        "makespan_plus_solve_s": 112.991677,
        "n_resolves": 19,
        "solve_s_total": 0.523489
      },
      {
        "makespan_plus_solve_s": 136.365249,
        "n_resolves": 26,
        "solve_s_total": 0.464079
      },
      {
        "makespan_plus_solve_s": 169.830605,
        "n_resolves": 14,
        "solve_s_total": 0.171963
      },
      {
        "makespan_plus_solve_s": 105.011766,
        "n_resolves": 17,
        "solve_s_total": 0.239987
      },
      {
        "makespan_plus_solve_s": 183.274112,
        "n_resolves": 33,
        "solve_s_total": 3.022157
      },
      {
        "makespan_plus_solve_s": 120.517542,
        "n_resolves": 18,
        "solve_s_total": 3.009574
      },
      {
        "makespan_plus_solve_s": 214.759025,
        "n_resolves": 39,
        "solve_s_total": 2.121135
      },
      {
        "makespan_plus_solve_s": 68.873304,
        "n_resolves": 12,
        "solve_s_total": 0.111793
      },
      {
        "makespan_plus_solve_s": 63.188683,
        "n_resolves": 10,
        "solve_s_total": 0.077524
      },
      {
        "makespan_plus_solve_s": 58.050196,
        "n_resolves": 6,
        "solve_s_total": 0.059762
      },
      {
        "makespan_plus_solve_s": 205.310377,
        "n_resolves": 8,
        "solve_s_total": 0.138038
      },
      {
        "makespan_plus_solve_s": 85.446973,
        "n_resolves": 17,
        "solve_s_total": 0.232447
      },
      {
        "makespan_plus_solve_s": 123.389335,
        "n_resolves": 19,
        "solve_s_total": 0.305582
      },
      {
        "makespan_plus_solve_s": 169.558872,
        "n_resolves": 31,
        "solve_s_total": 3.081313
      },
      {
        "makespan_plus_solve_s": 127.963422,
        "n_resolves": 28,
        "solve_s_total": 1.827288
      },
      {
        "makespan_plus_solve_s": 176.804256,
        "n_resolves": 26,
        "solve_s_total": 2.639734
      },
      {
        "makespan_plus_solve_s": 105.872246,
        "n_resolves": 14,
        "solve_s_total": 0.433311
      },
      {
        "makespan_plus_solve_s": 170.920127,
        "n_resolves": 24,
        "solve_s_total": 0.448979
      },
      {
        "makespan_plus_solve_s": 104.104343,
        "n_resolves": 20,
        "solve_s_total": 0.581749
      },
      {
        "makespan_plus_solve_s": 64.999657,
        "n_resolves": 17,
        "solve_s_total": 0.336535
      },
      {
        "makespan_plus_solve_s": 57.197706,
        "n_resolves": 17,
        "solve_s_total": 0.31823
      },
      {
        "makespan_plus_solve_s": 72.175794,
        "n_resolves": 21,
        "solve_s_total": 0.376507
      },
      {
        "makespan_plus_solve_s": 77.304014,
        "n_resolves": 31,
        "solve_s_total": 2.040896
      },
      {
        "makespan_plus_solve_s": 81.599793,
        "n_resolves": 26,
        "solve_s_total": 1.830812
      },
      {
        "makespan_plus_solve_s": 59.08297,
        "n_resolves": 19,
        "solve_s_total": 1.131728
      },
      {
        "makespan_plus_solve_s": 109.18713,
        "n_resolves": 27,
        "solve_s_total": 3.006041
      },
      {
        "makespan_plus_solve_s": 84.217067,
        "n_resolves": 13,
        "solve_s_total": 0.7774
      },
      {
        "makespan_plus_solve_s": 94.440405,
        "n_resolves": 25,
        "solve_s_total": 2.324632
      },
      {
        "makespan_plus_solve_s": 130.252297,
        "n_resolves": 26,
        "solve_s_total": 0.761537
      },
      {
        "makespan_plus_solve_s": 139.468634,
        "n_resolves": 23,
        "solve_s_total": 0.702109
      },
      {
        "makespan_plus_solve_s": 185.370945,
        "n_resolves": 32,
        "solve_s_total": 1.031226
      },
      {
        "makespan_plus_solve_s": 134.189467,
        "n_resolves": 17,
        "solve_s_total": 0.339301
      },
      {
        "makespan_plus_solve_s": 98.013856,
        "n_resolves": 17,
        "solve_s_total": 0.332757
      },
      {
        "makespan_plus_solve_s": 114.778766,
        "n_resolves": 24,
        "solve_s_total": 0.723376
      },
      {
        "makespan_plus_solve_s": 81.940832,
        "n_resolves": 13,
        "solve_s_total": 0.166471
      },
      {
        "makespan_plus_solve_s": 107.926801,
        "n_resolves": 13,
        "solve_s_total": 0.163215
      },
      {
        "makespan_plus_solve_s": 59.187919,
        "n_resolves": 14,
        "solve_s_total": 0.133605
      },
      {
        "makespan_plus_solve_s": 191.840851,
        "n_resolves": 20,
        "solve_s_total": 0.265844
      },
      {
        "makespan_plus_solve_s": 145.976333,
        "n_resolves": 12,
        "solve_s_total": 0.176296
      },
      {
        "makespan_plus_solve_s": 119.229858,
        "n_resolves": 15,
        "solve_s_total": 0.168287
      },
      {
        "makespan_plus_solve_s": 133.349224,
        "n_resolves": 32,
        "solve_s_total": 1.529336
      },
      {
        "makespan_plus_solve_s": 121.615887,
        "n_resolves": 30,
        "solve_s_total": 3.10268
      },
      {
        "makespan_plus_solve_s": 90.977867,
        "n_resolves": 28,
        "solve_s_total": 1.946008
      },
      {
        "makespan_plus_solve_s": 72.832136,
        "n_resolves": 11,
        "solve_s_total": 0.096481
      },
      {
        "makespan_plus_solve_s": 91.69279,
        "n_resolves": 7,
        "solve_s_total": 0.068507
      },
      {
        "makespan_plus_solve_s": 121.682752,
        "n_resolves": 19,
        "solve_s_total": 0.334254
      },
      {
        "makespan_plus_solve_s": 89.549219,
        "n_resolves": 31,
        "solve_s_total": 0.395131
      },
      {
        "makespan_plus_solve_s": 83.30626,
        "n_resolves": 24,
        "solve_s_total": 0.537791
      },
      {
        "makespan_plus_solve_s": 83.562693,
        "n_resolves": 26,
        "solve_s_total": 0.657858
      },
      {
        "makespan_plus_solve_s": 71.861179,
        "n_resolves": 20,
        "solve_s_total": 0.676208
      },
      {
        "makespan_plus_solve_s": 85.931111,
        "n_resolves": 23,
        "solve_s_total": 0.63572
      },
      {
        "makespan_plus_solve_s": 81.632346,
        "n_resolves": 23,
        "solve_s_total": 0.601752
      },
      {
        "makespan_plus_solve_s": 113.675991,
        "n_resolves": 18,
        "solve_s_total": 0.386461
      },
      {
        "makespan_plus_solve_s": 136.214763,
        "n_resolves": 26,
        "solve_s_total": 0.44588
      },
      {
        "makespan_plus_solve_s": 89.435297,
        "n_resolves": 30,
        "solve_s_total": 0.769806
      },
      {
        "makespan_plus_solve_s": 77.799006,
        "n_resolves": 15,
        "solve_s_total": 0.195678
      },
      {
        "makespan_plus_solve_s": 56.690441,
        "n_resolves": 19,
        "solve_s_total": 0.269143
      },
      {
        "makespan_plus_solve_s": 102.354096,
        "n_resolves": 19,
        "solve_s_total": 0.285123
      },
      {
        "makespan_plus_solve_s": 104.999693,
        "n_resolves": 34,
        "solve_s_total": 0.912823
      },
      {
        "makespan_plus_solve_s": 93.795086,
        "n_resolves": 25,
        "solve_s_total": 0.620727
      },
      {
        "makespan_plus_solve_s": 92.301451,
        "n_resolves": 34,
        "solve_s_total": 1.279579
      },
      {
        "makespan_plus_solve_s": 160.108611,
        "n_resolves": 24,
        "solve_s_total": 1.161213
      },
      {
        "makespan_plus_solve_s": 93.896926,
        "n_resolves": 26,
        "solve_s_total": 1.213049
      },
      {
        "makespan_plus_solve_s": 86.289238,
        "n_resolves": 26,
        "solve_s_total": 0.990111
      },
      {
        "makespan_plus_solve_s": 91.187744,
        "n_resolves": 21,
        "solve_s_total": 2.420757
      },
      {
        "makespan_plus_solve_s": 80.303858,
        "n_resolves": 16,
        "solve_s_total": 3.363846
      },
      {
        "makespan_plus_solve_s": 113.664626,
        "n_resolves": 25,
        "solve_s_total": 6.018671
      },
      {
        "makespan_plus_solve_s": 136.227454,
        "n_resolves": 36,
        "solve_s_total": 4.532521
      },
      {
        "makespan_plus_solve_s": 46.007113,
        "n_resolves": 7,
        "solve_s_total": 3.262221
      },
      {
        "makespan_plus_solve_s": 125.867794,
        "n_resolves": 25,
        "solve_s_total": 2.221465
      },
      {
        "makespan_plus_solve_s": 212.995364,
        "n_resolves": 34,
        "solve_s_total": 1.006692
      },
      {
        "makespan_plus_solve_s": 90.825534,
        "n_resolves": 31,
        "solve_s_total": 1.127703
      },
      {
        "makespan_plus_solve_s": 129.366958,
        "n_resolves": 27,
        "solve_s_total": 1.197752
      },
      {
        "makespan_plus_solve_s": 141.586671,
        "n_resolves": 36,
        "solve_s_total": 6.4919
      },
      {
        "makespan_plus_solve_s": 85.643945,
        "n_resolves": 26,
        "solve_s_total": 5.165357
      },
      {
        "makespan_plus_solve_s": 96.460756,
        "n_resolves": 22,
        "solve_s_total": 1.68571
      },
      {
        "makespan_plus_solve_s": 156.18488,
        "n_resolves": 30,
        "solve_s_total": 1.176499
      },
      {
        "makespan_plus_solve_s": 185.815084,
        "n_resolves": 32,
        "solve_s_total": 0.835953
      },
      {
        "makespan_plus_solve_s": 162.455678,
        "n_resolves": 20,
        "solve_s_total": 0.60663
      },
      {
        "makespan_plus_solve_s": 127.333901,
        "n_resolves": 28,
        "solve_s_total": 1.65213
      },
      {
        "makespan_plus_solve_s": 146.738213,
        "n_resolves": 33,
        "solve_s_total": 1.616354
      },
      {
        "makespan_plus_solve_s": 96.115764,
        "n_resolves": 26,
        "solve_s_total": 1.314528
      },
      {
        "makespan_plus_solve_s": 119.246175,
        "n_resolves": 15,
        "solve_s_total": 0.510443
      },
      {
        "makespan_plus_solve_s": 101.1796,
        "n_resolves": 16,
        "solve_s_total": 0.411947
      },
      {
        "makespan_plus_solve_s": 104.638233,
        "n_resolves": 17,
        "solve_s_total": 0.511544
      },
      {
        "makespan_plus_solve_s": 80.583778,
        "n_resolves": 17,
        "solve_s_total": 0.222635
      },
      {
        "makespan_plus_solve_s": 110.852372,
        "n_resolves": 21,
        "solve_s_total": 0.451121
      },
      {
        "makespan_plus_solve_s": 90.957853,
        "n_resolves": 18,
        "solve_s_total": 0.333336
      },
      {
        "makespan_plus_solve_s": 131.008921,
        "n_resolves": 35,
        "solve_s_total": 1.401413
      },
      {
        "makespan_plus_solve_s": 127.587053,
        "n_resolves": 29,
        "solve_s_total": 0.867882
      },
      {
        "makespan_plus_solve_s": 110.687885,
        "n_resolves": 31,
        "solve_s_total": 1.092961
      },
      {
        "makespan_plus_solve_s": 103.932342,
        "n_resolves": 30,
        "solve_s_total": 10.255742
      },
      {
        "makespan_plus_solve_s": 82.542732,
        "n_resolves": 34,
        "solve_s_total": 10.245053
      },
      {
        "makespan_plus_solve_s": 146.658321,
        "n_resolves": 36,
        "solve_s_total": 9.952831
      },
      {
        "makespan_plus_solve_s": 164.154407,
        "n_resolves": 24,
        "solve_s_total": 1.183301
      },
      {
        "makespan_plus_solve_s": 210.878129,
        "n_resolves": 31,
        "solve_s_total": 0.916994
      },
      {
        "makespan_plus_solve_s": 127.986154,
        "n_resolves": 19,
        "solve_s_total": 0.672549
      },
      {
        "makespan_plus_solve_s": 46.993425,
        "n_resolves": 12,
        "solve_s_total": 0.115523
      },
      {
        "makespan_plus_solve_s": 46.908007,
        "n_resolves": 18,
        "solve_s_total": 0.127084
      },
      {
        "makespan_plus_solve_s": 45.706535,
        "n_resolves": 14,
        "solve_s_total": 0.126746
      },
      {
        "makespan_plus_solve_s": 75.919779,
        "n_resolves": 10,
        "solve_s_total": 0.133192
      },
      {
        "makespan_plus_solve_s": 45.48731,
        "n_resolves": 14,
        "solve_s_total": 0.177168
      },
      {
        "makespan_plus_solve_s": 105.791117,
        "n_resolves": 15,
        "solve_s_total": 0.154067
      },
      {
        "makespan_plus_solve_s": 176.02419,
        "n_resolves": 27,
        "solve_s_total": 1.783358
      },
      {
        "makespan_plus_solve_s": 205.240913,
        "n_resolves": 31,
        "solve_s_total": 2.889913
      },
      {
        "makespan_plus_solve_s": 182.099302,
        "n_resolves": 22,
        "solve_s_total": 1.977751
      },
      {
        "makespan_plus_solve_s": 131.031615,
        "n_resolves": 32,
        "solve_s_total": 1.268607
      },
      {
        "makespan_plus_solve_s": 107.800657,
        "n_resolves": 23,
        "solve_s_total": 0.863732
      },
      {
        "makespan_plus_solve_s": 108.956269,
        "n_resolves": 23,
        "solve_s_total": 0.885515
      },
      {
        "makespan_plus_solve_s": 133.300316,
        "n_resolves": 32,
        "solve_s_total": 1.091225
      },
      {
        "makespan_plus_solve_s": 139.089584,
        "n_resolves": 35,
        "solve_s_total": 1.240753
      },
      {
        "makespan_plus_solve_s": 123.425777,
        "n_resolves": 31,
        "solve_s_total": 0.942758
      },
      {
        "makespan_plus_solve_s": 72.108681,
        "n_resolves": 17,
        "solve_s_total": 0.364253
      },
      {
        "makespan_plus_solve_s": 106.733215,
        "n_resolves": 18,
        "solve_s_total": 0.359424
      },
      {
        "makespan_plus_solve_s": 96.152435,
        "n_resolves": 20,
        "solve_s_total": 0.393642
      }
    ]
  },
  "ortools-rolling-risk0": {
    "per_run_solve_s": {
      "max": 13.83784,
      "mean": 0.961119
    },
    "per_solve_ms": {
      "max": 2655.8019,
      "n": 5586,
      "p50": 22.40535,
      "p95": 106.583225,
      "p99": 311.320795
    },
    "runs": [
      {
        "makespan_plus_solve_s": 190.058136,
        "n_resolves": 26,
        "solve_s_total": 0.988603
      },
      {
        "makespan_plus_solve_s": 138.522578,
        "n_resolves": 34,
        "solve_s_total": 1.83916
      },
      {
        "makespan_plus_solve_s": 128.04148,
        "n_resolves": 35,
        "solve_s_total": 1.281757
      },
      {
        "makespan_plus_solve_s": 97.532918,
        "n_resolves": 23,
        "solve_s_total": 0.53831
      },
      {
        "makespan_plus_solve_s": 389.73089,
        "n_resolves": 31,
        "solve_s_total": 0.987068
      },
      {
        "makespan_plus_solve_s": 118.996215,
        "n_resolves": 28,
        "solve_s_total": 0.889882
      },
      {
        "makespan_plus_solve_s": 96.141586,
        "n_resolves": 28,
        "solve_s_total": 0.753864
      },
      {
        "makespan_plus_solve_s": 96.623569,
        "n_resolves": 26,
        "solve_s_total": 0.787251
      },
      {
        "makespan_plus_solve_s": 114.976382,
        "n_resolves": 24,
        "solve_s_total": 0.690185
      },
      {
        "makespan_plus_solve_s": 256.956873,
        "n_resolves": 27,
        "solve_s_total": 0.627681
      },
      {
        "makespan_plus_solve_s": 161.845117,
        "n_resolves": 20,
        "solve_s_total": 0.461705
      },
      {
        "makespan_plus_solve_s": 167.587918,
        "n_resolves": 26,
        "solve_s_total": 0.677117
      },
      {
        "makespan_plus_solve_s": 327.471917,
        "n_resolves": 25,
        "solve_s_total": 1.293105
      },
      {
        "makespan_plus_solve_s": 82.019845,
        "n_resolves": 19,
        "solve_s_total": 0.818348
      },
      {
        "makespan_plus_solve_s": 87.918798,
        "n_resolves": 28,
        "solve_s_total": 1.497988
      },
      {
        "makespan_plus_solve_s": 152.785235,
        "n_resolves": 18,
        "solve_s_total": 0.370248
      },
      {
        "makespan_plus_solve_s": 97.291425,
        "n_resolves": 16,
        "solve_s_total": 0.450069
      },
      {
        "makespan_plus_solve_s": 114.255197,
        "n_resolves": 23,
        "solve_s_total": 0.662729
      },
      {
        "makespan_plus_solve_s": 89.389722,
        "n_resolves": 17,
        "solve_s_total": 0.172619
      },
      {
        "makespan_plus_solve_s": 52.568921,
        "n_resolves": 19,
        "solve_s_total": 0.222987
      },
      {
        "makespan_plus_solve_s": 127.039761,
        "n_resolves": 19,
        "solve_s_total": 0.214461
      },
      {
        "makespan_plus_solve_s": 68.438443,
        "n_resolves": 19,
        "solve_s_total": 0.263041
      },
      {
        "makespan_plus_solve_s": 77.320703,
        "n_resolves": 20,
        "solve_s_total": 0.308985
      },
      {
        "makespan_plus_solve_s": 80.996445,
        "n_resolves": 22,
        "solve_s_total": 0.274422
      },
      {
        "makespan_plus_solve_s": 62.479158,
        "n_resolves": 23,
        "solve_s_total": 0.419653
      },
      {
        "makespan_plus_solve_s": 61.6678,
        "n_resolves": 17,
        "solve_s_total": 0.333159
      },
      {
        "makespan_plus_solve_s": 91.204171,
        "n_resolves": 15,
        "solve_s_total": 0.292831
      },
      {
        "makespan_plus_solve_s": 159.389372,
        "n_resolves": 24,
        "solve_s_total": 1.807705
      },
      {
        "makespan_plus_solve_s": 445.433751,
        "n_resolves": 27,
        "solve_s_total": 1.83541
      },
      {
        "makespan_plus_solve_s": 258.075665,
        "n_resolves": 19,
        "solve_s_total": 1.167787
      },
      {
        "makespan_plus_solve_s": 121.315958,
        "n_resolves": 24,
        "solve_s_total": 0.661131
      },
      {
        "makespan_plus_solve_s": 320.977494,
        "n_resolves": 20,
        "solve_s_total": 0.475652
      },
      {
        "makespan_plus_solve_s": 100.495814,
        "n_resolves": 22,
        "solve_s_total": 0.718077
      },
      {
        "makespan_plus_solve_s": 148.747847,
        "n_resolves": 38,
        "solve_s_total": 12.783471
      },
      {
        "makespan_plus_solve_s": 115.877615,
        "n_resolves": 33,
        "solve_s_total": 13.83784
      },
      {
        "makespan_plus_solve_s": 191.244037,
        "n_resolves": 26,
        "solve_s_total": 7.977139
      },
      {
        "makespan_plus_solve_s": 108.556505,
        "n_resolves": 38,
        "solve_s_total": 1.056997
      },
      {
        "makespan_plus_solve_s": 144.864503,
        "n_resolves": 30,
        "solve_s_total": 1.451583
      },
      {
        "makespan_plus_solve_s": 107.656038,
        "n_resolves": 35,
        "solve_s_total": 1.073578
      },
      {
        "makespan_plus_solve_s": 86.937447,
        "n_resolves": 14,
        "solve_s_total": 0.149668
      },
      {
        "makespan_plus_solve_s": 128.37665,
        "n_resolves": 16,
        "solve_s_total": 0.147468
      },
      {
        "makespan_plus_solve_s": 71.533494,
        "n_resolves": 14,
        "solve_s_total": 0.251228
      },
      {
        "makespan_plus_solve_s": 71.058667,
        "n_resolves": 15,
        "solve_s_total": 0.202389
      },
      {
        "makespan_plus_solve_s": 70.070535,
        "n_resolves": 18,
        "solve_s_total": 0.174879
      },
      {
        "makespan_plus_solve_s": 67.069087,
        "n_resolves": 14,
        "solve_s_total": 0.209866
      },
      {
        "makespan_plus_solve_s": 29.970161,
        "n_resolves": 13,
        "solve_s_total": 0.515137
      },
      {
        "makespan_plus_solve_s": 117.049481,
        "n_resolves": 27,
        "solve_s_total": 0.560031
      },
      {
        "makespan_plus_solve_s": 74.80055,
        "n_resolves": 24,
        "solve_s_total": 0.553314
      },
      {
        "makespan_plus_solve_s": 90.692277,
        "n_resolves": 17,
        "solve_s_total": 0.47826
      },
      {
        "makespan_plus_solve_s": 346.835272,
        "n_resolves": 28,
        "solve_s_total": 0.624298
      },
      {
        "makespan_plus_solve_s": 89.509015,
        "n_resolves": 20,
        "solve_s_total": 0.629638
      },
      {
        "makespan_plus_solve_s": 162.943132,
        "n_resolves": 28,
        "solve_s_total": 2.153659
      },
      {
        "makespan_plus_solve_s": 143.728979,
        "n_resolves": 28,
        "solve_s_total": 1.183628
      },
      {
        "makespan_plus_solve_s": 182.212521,
        "n_resolves": 29,
        "solve_s_total": 1.502229
      },
      {
        "makespan_plus_solve_s": 40.291486,
        "n_resolves": 16,
        "solve_s_total": 0.119408
      },
      {
        "makespan_plus_solve_s": 59.305975,
        "n_resolves": 17,
        "solve_s_total": 0.099505
      },
      {
        "makespan_plus_solve_s": 45.93827,
        "n_resolves": 10,
        "solve_s_total": 0.0689
      },
      {
        "makespan_plus_solve_s": 75.604639,
        "n_resolves": 14,
        "solve_s_total": 0.177724
      },
      {
        "makespan_plus_solve_s": 83.773652,
        "n_resolves": 18,
        "solve_s_total": 0.2302
      },
      {
        "makespan_plus_solve_s": 22.680369,
        "n_resolves": 8,
        "solve_s_total": 0.241393
      },
      {
        "makespan_plus_solve_s": 210.804056,
        "n_resolves": 27,
        "solve_s_total": 0.536978
      },
      {
        "makespan_plus_solve_s": 211.748033,
        "n_resolves": 35,
        "solve_s_total": 0.870454
      },
      {
        "makespan_plus_solve_s": 91.671985,
        "n_resolves": 11,
        "solve_s_total": 0.451258
      },
      {
        "makespan_plus_solve_s": 111.339049,
        "n_resolves": 26,
        "solve_s_total": 1.004625
      },
      {
        "makespan_plus_solve_s": 97.686862,
        "n_resolves": 27,
        "solve_s_total": 0.848674
      },
      {
        "makespan_plus_solve_s": 87.946858,
        "n_resolves": 16,
        "solve_s_total": 0.573287
      },
      {
        "makespan_plus_solve_s": 123.805561,
        "n_resolves": 35,
        "solve_s_total": 1.136502
      },
      {
        "makespan_plus_solve_s": 226.513126,
        "n_resolves": 33,
        "solve_s_total": 1.110695
      },
      {
        "makespan_plus_solve_s": 181.299432,
        "n_resolves": 34,
        "solve_s_total": 0.982819
      },
      {
        "makespan_plus_solve_s": 114.106558,
        "n_resolves": 27,
        "solve_s_total": 0.755574
      },
      {
        "makespan_plus_solve_s": 130.363734,
        "n_resolves": 34,
        "solve_s_total": 0.719868
      },
      {
        "makespan_plus_solve_s": 110.294206,
        "n_resolves": 26,
        "solve_s_total": 0.740404
      },
      {
        "makespan_plus_solve_s": 65.450666,
        "n_resolves": 10,
        "solve_s_total": 0.069301
      },
      {
        "makespan_plus_solve_s": 49.684765,
        "n_resolves": 11,
        "solve_s_total": 0.119458
      },
      {
        "makespan_plus_solve_s": 56.086933,
        "n_resolves": 10,
        "solve_s_total": 0.094422
      },
      {
        "makespan_plus_solve_s": 144.672673,
        "n_resolves": 28,
        "solve_s_total": 1.109203
      },
      {
        "makespan_plus_solve_s": 91.076853,
        "n_resolves": 26,
        "solve_s_total": 1.763966
      },
      {
        "makespan_plus_solve_s": 121.74298,
        "n_resolves": 25,
        "solve_s_total": 0.95359
      },
      {
        "makespan_plus_solve_s": 108.864077,
        "n_resolves": 42,
        "solve_s_total": 1.846023
      },
      {
        "makespan_plus_solve_s": 90.813613,
        "n_resolves": 32,
        "solve_s_total": 1.335113
      },
      {
        "makespan_plus_solve_s": 85.882994,
        "n_resolves": 25,
        "solve_s_total": 3.246057
      },
      {
        "makespan_plus_solve_s": 91.510357,
        "n_resolves": 25,
        "solve_s_total": 0.578876
      },
      {
        "makespan_plus_solve_s": 115.424372,
        "n_resolves": 20,
        "solve_s_total": 0.368311
      },
      {
        "makespan_plus_solve_s": 142.948849,
        "n_resolves": 25,
        "solve_s_total": 0.547739
      },
      {
        "makespan_plus_solve_s": 141.44043,
        "n_resolves": 24,
        "solve_s_total": 0.390717
      },
      {
        "makespan_plus_solve_s": 167.986939,
        "n_resolves": 16,
        "solve_s_total": 0.389759
      },
      {
        "makespan_plus_solve_s": 181.951997,
        "n_resolves": 24,
        "solve_s_total": 0.5245
      },
      {
        "makespan_plus_solve_s": 191.031254,
        "n_resolves": 35,
        "solve_s_total": 1.470252
      },
      {
        "makespan_plus_solve_s": 162.076608,
        "n_resolves": 31,
        "solve_s_total": 1.272604
      },
      {
        "makespan_plus_solve_s": 206.101674,
        "n_resolves": 31,
        "solve_s_total": 1.09258
      },
      {
        "makespan_plus_solve_s": 129.897582,
        "n_resolves": 17,
        "solve_s_total": 0.229655
      },
      {
        "makespan_plus_solve_s": 115.104195,
        "n_resolves": 28,
        "solve_s_total": 0.343334
      },
      {
        "makespan_plus_solve_s": 160.720754,
        "n_resolves": 22,
        "solve_s_total": 0.438753
      },
      {
        "makespan_plus_solve_s": 74.319912,
        "n_resolves": 21,
        "solve_s_total": 0.421772
      },
      {
        "makespan_plus_solve_s": 77.06296,
        "n_resolves": 20,
        "solve_s_total": 0.69682
      },
      {
        "makespan_plus_solve_s": 81.804987,
        "n_resolves": 27,
        "solve_s_total": 0.594729
      },
      {
        "makespan_plus_solve_s": 207.325057,
        "n_resolves": 24,
        "solve_s_total": 0.676129
      },
      {
        "makespan_plus_solve_s": 137.323546,
        "n_resolves": 20,
        "solve_s_total": 0.786941
      },
      {
        "makespan_plus_solve_s": 156.30311,
        "n_resolves": 33,
        "solve_s_total": 1.022564
      },
      {
        "makespan_plus_solve_s": 158.724362,
        "n_resolves": 19,
        "solve_s_total": 0.72504
      },
      {
        "makespan_plus_solve_s": 149.484309,
        "n_resolves": 32,
        "solve_s_total": 1.513537
      },
      {
        "makespan_plus_solve_s": 175.39042,
        "n_resolves": 34,
        "solve_s_total": 1.479415
      },
      {
        "makespan_plus_solve_s": 97.038382,
        "n_resolves": 18,
        "solve_s_total": 0.463615
      },
      {
        "makespan_plus_solve_s": 201.601735,
        "n_resolves": 44,
        "solve_s_total": 1.544067
      },
      {
        "makespan_plus_solve_s": 210.555521,
        "n_resolves": 31,
        "solve_s_total": 1.134226
      },
      {
        "makespan_plus_solve_s": 84.565554,
        "n_resolves": 11,
        "solve_s_total": 0.133494
      },
      {
        "makespan_plus_solve_s": 106.360605,
        "n_resolves": 18,
        "solve_s_total": 0.139977
      },
      {
        "makespan_plus_solve_s": 143.370955,
        "n_resolves": 15,
        "solve_s_total": 0.119651
      },
      {
        "makespan_plus_solve_s": 82.20617,
        "n_resolves": 21,
        "solve_s_total": 0.421683
      },
      {
        "makespan_plus_solve_s": 71.308966,
        "n_resolves": 25,
        "solve_s_total": 0.491381
      },
      {
        "makespan_plus_solve_s": 96.043329,
        "n_resolves": 17,
        "solve_s_total": 0.247739
      },
      {
        "makespan_plus_solve_s": 228.229619,
        "n_resolves": 16,
        "solve_s_total": 0.122311
      },
      {
        "makespan_plus_solve_s": 102.951569,
        "n_resolves": 14,
        "solve_s_total": 0.092833
      },
      {
        "makespan_plus_solve_s": 478.419032,
        "n_resolves": 15,
        "solve_s_total": 0.267699
      },
      {
        "makespan_plus_solve_s": 114.498127,
        "n_resolves": 23,
        "solve_s_total": 0.481012
      },
      {
        "makespan_plus_solve_s": 173.370406,
        "n_resolves": 17,
        "solve_s_total": 0.219268
      },
      {
        "makespan_plus_solve_s": 100.868429,
        "n_resolves": 14,
        "solve_s_total": 0.212338
      },
      {
        "makespan_plus_solve_s": 114.299774,
        "n_resolves": 23,
        "solve_s_total": 0.503762
      },
      {
        "makespan_plus_solve_s": 109.528215,
        "n_resolves": 35,
        "solve_s_total": 1.218777
      },
      {
        "makespan_plus_solve_s": 89.385093,
        "n_resolves": 34,
        "solve_s_total": 1.031826
      },
      {
        "makespan_plus_solve_s": 74.754519,
        "n_resolves": 13,
        "solve_s_total": 0.500215
      },
      {
        "makespan_plus_solve_s": 67.846863,
        "n_resolves": 12,
        "solve_s_total": 0.194919
      },
      {
        "makespan_plus_solve_s": 89.082176,
        "n_resolves": 29,
        "solve_s_total": 0.794671
      },
      {
        "makespan_plus_solve_s": 87.616024,
        "n_resolves": 24,
        "solve_s_total": 0.634005
      },
      {
        "makespan_plus_solve_s": 128.910804,
        "n_resolves": 25,
        "solve_s_total": 0.565849
      },
      {
        "makespan_plus_solve_s": 82.884376,
        "n_resolves": 20,
        "solve_s_total": 0.412556
      },
      {
        "makespan_plus_solve_s": 136.284309,
        "n_resolves": 25,
        "solve_s_total": 0.383139
      },
      {
        "makespan_plus_solve_s": 169.824221,
        "n_resolves": 14,
        "solve_s_total": 0.165579
      },
      {
        "makespan_plus_solve_s": 119.051357,
        "n_resolves": 16,
        "solve_s_total": 0.251402
      },
      {
        "makespan_plus_solve_s": 163.422648,
        "n_resolves": 34,
        "solve_s_total": 1.822638
      },
      {
        "makespan_plus_solve_s": 122.020411,
        "n_resolves": 20,
        "solve_s_total": 1.794154
      },
      {
        "makespan_plus_solve_s": 217.915517,
        "n_resolves": 38,
        "solve_s_total": 1.980167
      },
      {
        "makespan_plus_solve_s": 68.868604,
        "n_resolves": 12,
        "solve_s_total": 0.107093
      },
      {
        "makespan_plus_solve_s": 31.281559,
        "n_resolves": 10,
        "solve_s_total": 0.088185
      },
      {
        "makespan_plus_solve_s": 58.057172,
        "n_resolves": 7,
        "solve_s_total": 0.066738
      },
      {
        "makespan_plus_solve_s": 205.329264,
        "n_resolves": 8,
        "solve_s_total": 0.156925
      },
      {
        "makespan_plus_solve_s": 297.560935,
        "n_resolves": 18,
        "solve_s_total": 0.32849
      },
      {
        "makespan_plus_solve_s": 563.066683,
        "n_resolves": 21,
        "solve_s_total": 0.383746
      },
      {
        "makespan_plus_solve_s": 163.822243,
        "n_resolves": 33,
        "solve_s_total": 2.845006
      },
      {
        "makespan_plus_solve_s": 139.608082,
        "n_resolves": 30,
        "solve_s_total": 1.85265
      },
      {
        "makespan_plus_solve_s": 162.902909,
        "n_resolves": 35,
        "solve_s_total": 2.360539
      },
      {
        "makespan_plus_solve_s": 105.913454,
        "n_resolves": 13,
        "solve_s_total": 0.474518
      },
      {
        "makespan_plus_solve_s": 156.156027,
        "n_resolves": 21,
        "solve_s_total": 0.515776
      },
      {
        "makespan_plus_solve_s": 104.993525,
        "n_resolves": 22,
        "solve_s_total": 0.636477
      },
      {
        "makespan_plus_solve_s": 64.315214,
        "n_resolves": 17,
        "solve_s_total": 0.376617
      },
      {
        "makespan_plus_solve_s": 62.81969,
        "n_resolves": 22,
        "solve_s_total": 0.437817
      },
      {
        "makespan_plus_solve_s": 65.297264,
        "n_resolves": 23,
        "solve_s_total": 0.467277
      },
      {
        "makespan_plus_solve_s": 77.938538,
        "n_resolves": 31,
        "solve_s_total": 1.380359
      },
      {
        "makespan_plus_solve_s": 88.650448,
        "n_resolves": 27,
        "solve_s_total": 1.340856
      },
      {
        "makespan_plus_solve_s": 59.483916,
        "n_resolves": 24,
        "solve_s_total": 1.07668
      },
      {
        "makespan_plus_solve_s": 150.911426,
        "n_resolves": 28,
        "solve_s_total": 1.134896
      },
      {
        "makespan_plus_solve_s": 123.591802,
        "n_resolves": 16,
        "solve_s_total": 0.614878
      },
      {
        "makespan_plus_solve_s": 171.778948,
        "n_resolves": 26,
        "solve_s_total": 1.640496
      },
      {
        "makespan_plus_solve_s": 132.551457,
        "n_resolves": 26,
        "solve_s_total": 0.788213
      },
      {
        "makespan_plus_solve_s": 179.387535,
        "n_resolves": 29,
        "solve_s_total": 0.89691
      },
      {
        "makespan_plus_solve_s": 213.448028,
        "n_resolves": 36,
        "solve_s_total": 1.216127
      },
      {
        "makespan_plus_solve_s": 152.884155,
        "n_resolves": 16,
        "solve_s_total": 0.336297
      },
      {
        "makespan_plus_solve_s": 88.440079,
        "n_resolves": 16,
        "solve_s_total": 0.349705
      },
      {
        "makespan_plus_solve_s": 118.767072,
        "n_resolves": 27,
        "solve_s_total": 0.771337
      },
      {
        "makespan_plus_solve_s": 57.630077,
        "n_resolves": 12,
        "solve_s_total": 0.151696
      },
      {
        "makespan_plus_solve_s": 108.002201,
        "n_resolves": 18,
        "solve_s_total": 0.238615
      },
      {
        "makespan_plus_solve_s": 59.214567,
        "n_resolves": 15,
        "solve_s_total": 0.160253
      },
      {
        "makespan_plus_solve_s": 179.294406,
        "n_resolves": 25,
        "solve_s_total": 0.249963
      },
      {
        "makespan_plus_solve_s": 145.956382,
        "n_resolves": 12,
        "solve_s_total": 0.156345
      },
      {
        "makespan_plus_solve_s": 119.289844,
        "n_resolves": 19,
        "solve_s_total": 0.228273
      },
      {
        "makespan_plus_solve_s": 79.190226,
        "n_resolves": 28,
        "solve_s_total": 1.679039
      },
      {
        "makespan_plus_solve_s": 161.270492,
        "n_resolves": 31,
        "solve_s_total": 1.063894
      },
      {
        "makespan_plus_solve_s": 91.553553,
        "n_resolves": 27,
        "solve_s_total": 1.130718
      },
      {
        "makespan_plus_solve_s": 80.282216,
        "n_resolves": 11,
        "solve_s_total": 0.110003
      },
      {
        "makespan_plus_solve_s": 84.918343,
        "n_resolves": 7,
        "solve_s_total": 0.104313
      },
      {
        "makespan_plus_solve_s": 126.302617,
        "n_resolves": 19,
        "solve_s_total": 0.235187
      },
      {
        "makespan_plus_solve_s": 86.680401,
        "n_resolves": 25,
        "solve_s_total": 0.35648
      },
      {
        "makespan_plus_solve_s": 93.050954,
        "n_resolves": 23,
        "solve_s_total": 0.456344
      },
      {
        "makespan_plus_solve_s": 141.896548,
        "n_resolves": 28,
        "solve_s_total": 0.805643
      },
      {
        "makespan_plus_solve_s": 74.989523,
        "n_resolves": 20,
        "solve_s_total": 0.698111
      },
      {
        "makespan_plus_solve_s": 83.347578,
        "n_resolves": 25,
        "solve_s_total": 0.694856
      },
      {
        "makespan_plus_solve_s": 81.720531,
        "n_resolves": 24,
        "solve_s_total": 0.689937
      },
      {
        "makespan_plus_solve_s": 108.005623,
        "n_resolves": 17,
        "solve_s_total": 0.388093
      },
      {
        "makespan_plus_solve_s": 113.893337,
        "n_resolves": 29,
        "solve_s_total": 0.562761
      },
      {
        "makespan_plus_solve_s": 89.527809,
        "n_resolves": 31,
        "solve_s_total": 0.862319
      },
      {
        "makespan_plus_solve_s": 77.825982,
        "n_resolves": 17,
        "solve_s_total": 0.222653
      },
      {
        "makespan_plus_solve_s": 80.153253,
        "n_resolves": 19,
        "solve_s_total": 0.260467
      },
      {
        "makespan_plus_solve_s": 102.325785,
        "n_resolves": 20,
        "solve_s_total": 0.256812
      },
      {
        "makespan_plus_solve_s": 109.534974,
        "n_resolves": 34,
        "solve_s_total": 1.011902
      },
      {
        "makespan_plus_solve_s": 96.318386,
        "n_resolves": 27,
        "solve_s_total": 1.091431
      },
      {
        "makespan_plus_solve_s": 98.03207,
        "n_resolves": 33,
        "solve_s_total": 1.379836
      },
      {
        "makespan_plus_solve_s": 160.564658,
        "n_resolves": 26,
        "solve_s_total": 1.269274
      },
      {
        "makespan_plus_solve_s": 95.058125,
        "n_resolves": 27,
        "solve_s_total": 1.144164
      },
      {
        "makespan_plus_solve_s": 86.160448,
        "n_resolves": 23,
        "solve_s_total": 0.86132
      },
      {
        "makespan_plus_solve_s": 89.921232,
        "n_resolves": 20,
        "solve_s_total": 0.616013
      },
      {
        "makespan_plus_solve_s": 82.239676,
        "n_resolves": 17,
        "solve_s_total": 0.741116
      },
      {
        "makespan_plus_solve_s": 104.751808,
        "n_resolves": 28,
        "solve_s_total": 1.348934
      },
      {
        "makespan_plus_solve_s": 102.503735,
        "n_resolves": 32,
        "solve_s_total": 2.092665
      },
      {
        "makespan_plus_solve_s": 46.042586,
        "n_resolves": 7,
        "solve_s_total": 1.287019
      },
      {
        "makespan_plus_solve_s": 200.604213,
        "n_resolves": 25,
        "solve_s_total": 1.108672
      },
      {
        "makespan_plus_solve_s": 556.895253,
        "n_resolves": 34,
        "solve_s_total": 1.132867
      },
      {
        "makespan_plus_solve_s": 98.628487,
        "n_resolves": 32,
        "solve_s_total": 1.264923
      },
      {
        "makespan_plus_solve_s": 149.765628,
        "n_resolves": 26,
        "solve_s_total": 1.053308
      },
      {
        "makespan_plus_solve_s": 87.092393,
        "n_resolves": 36,
        "solve_s_total": 3.201677
      },
      {
        "makespan_plus_solve_s": 80.690645,
        "n_resolves": 24,
        "solve_s_total": 3.160772
      },
      {
        "makespan_plus_solve_s": 98.875722,
        "n_resolves": 24,
        "solve_s_total": 1.351633
      },
      {
        "makespan_plus_solve_s": 314.025026,
        "n_resolves": 31,
        "solve_s_total": 1.35769
      },
      {
        "makespan_plus_solve_s": 301.873232,
        "n_resolves": 34,
        "solve_s_total": 0.946438
      },
      {
        "makespan_plus_solve_s": 145.861919,
        "n_resolves": 22,
        "solve_s_total": 0.541193
      },
      {
        "makespan_plus_solve_s": 126.961729,
        "n_resolves": 28,
        "solve_s_total": 1.196055
      },
      {
        "makespan_plus_solve_s": 127.241357,
        "n_resolves": 33,
        "solve_s_total": 1.416236
      },
      {
        "makespan_plus_solve_s": 125.680665,
        "n_resolves": 27,
        "solve_s_total": 1.336566
      },
      {
        "makespan_plus_solve_s": 119.450703,
        "n_resolves": 14,
        "solve_s_total": 0.360624
      },
      {
        "makespan_plus_solve_s": 85.70955,
        "n_resolves": 16,
        "solve_s_total": 0.404539
      },
      {
        "makespan_plus_solve_s": 83.057336,
        "n_resolves": 16,
        "solve_s_total": 0.445904
      },
      {
        "makespan_plus_solve_s": 75.875257,
        "n_resolves": 16,
        "solve_s_total": 0.272495
      },
      {
        "makespan_plus_solve_s": 83.137417,
        "n_resolves": 20,
        "solve_s_total": 0.528741
      },
      {
        "makespan_plus_solve_s": 91.013101,
        "n_resolves": 18,
        "solve_s_total": 0.388584
      },
      {
        "makespan_plus_solve_s": 74.701597,
        "n_resolves": 21,
        "solve_s_total": 1.175432
      },
      {
        "makespan_plus_solve_s": 110.177377,
        "n_resolves": 28,
        "solve_s_total": 0.825617
      },
      {
        "makespan_plus_solve_s": 108.919298,
        "n_resolves": 24,
        "solve_s_total": 0.988268
      },
      {
        "makespan_plus_solve_s": 83.099791,
        "n_resolves": 27,
        "solve_s_total": 4.987617
      },
      {
        "makespan_plus_solve_s": 79.098707,
        "n_resolves": 36,
        "solve_s_total": 4.864856
      },
      {
        "makespan_plus_solve_s": 181.744284,
        "n_resolves": 38,
        "solve_s_total": 7.29285
      },
      {
        "makespan_plus_solve_s": 204.743421,
        "n_resolves": 27,
        "solve_s_total": 0.714649
      },
      {
        "makespan_plus_solve_s": 251.534163,
        "n_resolves": 33,
        "solve_s_total": 1.011203
      },
      {
        "makespan_plus_solve_s": 101.187192,
        "n_resolves": 21,
        "solve_s_total": 0.623567
      },
      {
        "makespan_plus_solve_s": 47.008319,
        "n_resolves": 13,
        "solve_s_total": 0.130417
      },
      {
        "makespan_plus_solve_s": 50.194456,
        "n_resolves": 17,
        "solve_s_total": 0.138412
      },
      {
        "makespan_plus_solve_s": 50.548375,
        "n_resolves": 10,
        "solve_s_total": 0.110477
      },
      {
        "makespan_plus_solve_s": 75.904294,
        "n_resolves": 9,
        "solve_s_total": 0.117708
      },
      {
        "makespan_plus_solve_s": 45.569551,
        "n_resolves": 14,
        "solve_s_total": 0.209505
      },
      {
        "makespan_plus_solve_s": 105.86518,
        "n_resolves": 17,
        "solve_s_total": 0.22813
      },
      {
        "makespan_plus_solve_s": 138.629991,
        "n_resolves": 32,
        "solve_s_total": 0.848548
      },
      {
        "makespan_plus_solve_s": 209.688853,
        "n_resolves": 33,
        "solve_s_total": 1.599963
      },
      {
        "makespan_plus_solve_s": 202.283272,
        "n_resolves": 25,
        "solve_s_total": 1.405864
      },
      {
        "makespan_plus_solve_s": 130.106012,
        "n_resolves": 32,
        "solve_s_total": 1.160475
      },
      {
        "makespan_plus_solve_s": 109.6952,
        "n_resolves": 20,
        "solve_s_total": 0.67623
      },
      {
        "makespan_plus_solve_s": 112.528185,
        "n_resolves": 25,
        "solve_s_total": 0.830311
      },
      {
        "makespan_plus_solve_s": 132.334322,
        "n_resolves": 31,
        "solve_s_total": 1.116959
      },
      {
        "makespan_plus_solve_s": 121.780651,
        "n_resolves": 41,
        "solve_s_total": 1.294102
      },
      {
        "makespan_plus_solve_s": 110.32901,
        "n_resolves": 30,
        "solve_s_total": 0.977411
      },
      {
        "makespan_plus_solve_s": 72.708072,
        "n_resolves": 16,
        "solve_s_total": 0.34048
      },
      {
        "makespan_plus_solve_s": 106.750992,
        "n_resolves": 18,
        "solve_s_total": 0.377201
      },
      {
        "makespan_plus_solve_s": 96.247486,
        "n_resolves": 21,
        "solve_s_total": 0.488693
      }
    ]
  },
  "ortools-static": {
    "per_run_solve_s": {
      "max": 2.856168,
      "mean": 0.235523
    },
    "per_solve_ms": {
      "max": 2856.1681,
      "n": 240,
      "p50": 77.08725,
      "p95": 1035.434705,
      "p99": 2404.695768
    },
    "runs": [
      {
        "makespan_plus_solve_s": 186.71023,
        "n_resolves": 1,
        "solve_s_total": 0.286709
      },
      {
        "makespan_plus_solve_s": 140.66905,
        "n_resolves": 1,
        "solve_s_total": 0.364187
      },
      {
        "makespan_plus_solve_s": 103.382314,
        "n_resolves": 1,
        "solve_s_total": 0.373399
      },
      {
        "makespan_plus_solve_s": 91.981358,
        "n_resolves": 1,
        "solve_s_total": 0.047352
      },
      {
        "makespan_plus_solve_s": 164.158355,
        "n_resolves": 1,
        "solve_s_total": 0.054892
      },
      {
        "makespan_plus_solve_s": 109.226477,
        "n_resolves": 1,
        "solve_s_total": 0.061878
      },
      {
        "makespan_plus_solve_s": 113.714884,
        "n_resolves": 1,
        "solve_s_total": 0.075532
      },
      {
        "makespan_plus_solve_s": 100.651166,
        "n_resolves": 1,
        "solve_s_total": 0.073932
      },
      {
        "makespan_plus_solve_s": 112.707177,
        "n_resolves": 1,
        "solve_s_total": 0.077287
      },
      {
        "makespan_plus_solve_s": 215.609312,
        "n_resolves": 1,
        "solve_s_total": 0.068992
      },
      {
        "makespan_plus_solve_s": 161.448576,
        "n_resolves": 1,
        "solve_s_total": 0.065164
      },
      {
        "makespan_plus_solve_s": 131.764853,
        "n_resolves": 1,
        "solve_s_total": 0.06838
      },
      {
        "makespan_plus_solve_s": 90.2179,
        "n_resolves": 1,
        "solve_s_total": 0.197136
      },
      {
        "makespan_plus_solve_s": 85.685496,
        "n_resolves": 1,
        "solve_s_total": 0.206507
      },
      {
        "makespan_plus_solve_s": 80.451138,
        "n_resolves": 1,
        "solve_s_total": 0.202688
      },
      {
        "makespan_plus_solve_s": 152.492204,
        "n_resolves": 1,
        "solve_s_total": 0.077216
      },
      {
        "makespan_plus_solve_s": 97.441586,
        "n_resolves": 1,
        "solve_s_total": 0.077972
      },
      {
        "makespan_plus_solve_s": 117.974687,
        "n_resolves": 1,
        "solve_s_total": 0.085202
      },
      {
        "makespan_plus_solve_s": 89.243279,
        "n_resolves": 1,
        "solve_s_total": 0.026177
      },
      {
        "makespan_plus_solve_s": 52.774243,
        "n_resolves": 1,
        "solve_s_total": 0.027725
      },
      {
        "makespan_plus_solve_s": 126.852499,
        "n_resolves": 1,
        "solve_s_total": 0.027199
      },
      {
        "makespan_plus_solve_s": 81.75768,
        "n_resolves": 1,
        "solve_s_total": 0.033496
      },
      {
        "makespan_plus_solve_s": 77.045839,
        "n_resolves": 1,
        "solve_s_total": 0.034121
      },
      {
        "makespan_plus_solve_s": 80.755753,
        "n_resolves": 1,
        "solve_s_total": 0.03373
      },
      {
        "makespan_plus_solve_s": 85.981895,
        "n_resolves": 1,
        "solve_s_total": 0.060464
      },
      {
        "makespan_plus_solve_s": 98.220805,
        "n_resolves": 1,
        "solve_s_total": 0.060832
      },
      {
        "makespan_plus_solve_s": 115.189717,
        "n_resolves": 1,
        "solve_s_total": 0.061387
      },
      {
        "makespan_plus_solve_s": 110.32503,
        "n_resolves": 1,
        "solve_s_total": 0.27578
      },
      {
        "makespan_plus_solve_s": 124.891407,
        "n_resolves": 1,
        "solve_s_total": 0.267197
      },
      {
        "makespan_plus_solve_s": 115.121173,
        "n_resolves": 1,
        "solve_s_total": 0.264526
      },
      {
        "makespan_plus_solve_s": 90.677554,
        "n_resolves": 1,
        "solve_s_total": 0.089796
      },
      {
        "makespan_plus_solve_s": 143.833256,
        "n_resolves": 1,
        "solve_s_total": 0.085804
      },
      {
        "makespan_plus_solve_s": 99.870063,
        "n_resolves": 1,
        "solve_s_total": 0.092326
      },
      {
        "makespan_plus_solve_s": 114.283992,
        "n_resolves": 1,
        "solve_s_total": 2.856168
      },
      {
        "makespan_plus_solve_s": 86.371471,
        "n_resolves": 1,
        "solve_s_total": 2.597209
      },
      {
        "makespan_plus_solve_s": 125.316587,
        "n_resolves": 1,
        "solve_s_total": 2.560348
      },
      {
        "makespan_plus_solve_s": 97.853526,
        "n_resolves": 1,
        "solve_s_total": 0.087616
      },
      {
        "makespan_plus_solve_s": 166.681,
        "n_resolves": 1,
        "solve_s_total": 0.122068
      },
      {
        "makespan_plus_solve_s": 170.854081,
        "n_resolves": 1,
        "solve_s_total": 0.095943
      },
      {
        "makespan_plus_solve_s": 49.775104,
        "n_resolves": 1,
        "solve_s_total": 0.020575
      },
      {
        "makespan_plus_solve_s": 123.87181,
        "n_resolves": 1,
        "solve_s_total": 0.02339
      },
      {
        "makespan_plus_solve_s": 55.798665,
        "n_resolves": 1,
        "solve_s_total": 0.031181
      },
      {
        "makespan_plus_solve_s": 67.660526,
        "n_resolves": 1,
        "solve_s_total": 0.025756
      },
      {
        "makespan_plus_solve_s": 69.935799,
        "n_resolves": 1,
        "solve_s_total": 0.040144
      },
      {
        "makespan_plus_solve_s": 60.822306,
        "n_resolves": 1,
        "solve_s_total": 0.048849
      },
      {
        "makespan_plus_solve_s": 25.455309,
        "n_resolves": 1,
        "solve_s_total": 0.099779
      },
      {
        "makespan_plus_solve_s": 86.149375,
        "n_resolves": 1,
        "solve_s_total": 0.052012
      },
      {
        "makespan_plus_solve_s": 68.489599,
        "n_resolves": 1,
        "solve_s_total": 0.050155
      },
      {
        "makespan_plus_solve_s": 54.209286,
        "n_resolves": 1,
        "solve_s_total": 0.046518
      },
      {
        "makespan_plus_solve_s": 251.659593,
        "n_resolves": 1,
        "solve_s_total": 0.045344
      },
      {
        "makespan_plus_solve_s": 84.509125,
        "n_resolves": 1,
        "solve_s_total": 0.049314
      },
      {
        "makespan_plus_solve_s": 170.450329,
        "n_resolves": 1,
        "solve_s_total": 0.361498
      },
      {
        "makespan_plus_solve_s": 157.961321,
        "n_resolves": 1,
        "solve_s_total": 0.368787
      },
      {
        "makespan_plus_solve_s": 235.616009,
        "n_resolves": 1,
        "solve_s_total": 0.402936
      },
      {
        "makespan_plus_solve_s": 35.541245,
        "n_resolves": 1,
        "solve_s_total": 0.012239
      },
      {
        "makespan_plus_solve_s": 110.756537,
        "n_resolves": 1,
        "solve_s_total": 0.011675
      },
      {
        "makespan_plus_solve_s": 45.881735,
        "n_resolves": 1,
        "solve_s_total": 0.012365
      },
      {
        "makespan_plus_solve_s": 75.467028,
        "n_resolves": 1,
        "solve_s_total": 0.040113
      },
      {
        "makespan_plus_solve_s": 88.968478,
        "n_resolves": 1,
        "solve_s_total": 0.040716
      },
      {
        "makespan_plus_solve_s": 22.481725,
        "n_resolves": 1,
        "solve_s_total": 0.042749
      },
      {
        "makespan_plus_solve_s": 159.095057,
        "n_resolves": 1,
        "solve_s_total": 0.079792
      },
      {
        "makespan_plus_solve_s": 226.848299,
        "n_resolves": 1,
        "solve_s_total": 0.078216
      },
      {
        "makespan_plus_solve_s": 91.305822,
        "n_resolves": 1,
        "solve_s_total": 0.085094
      },
      {
        "makespan_plus_solve_s": 87.590369,
        "n_resolves": 1,
        "solve_s_total": 0.167975
      },
      {
        "makespan_plus_solve_s": 115.305826,
        "n_resolves": 1,
        "solve_s_total": 0.162162
      },
      {
        "makespan_plus_solve_s": 85.762636,
        "n_resolves": 1,
        "solve_s_total": 0.170925
      },
      {
        "makespan_plus_solve_s": 120.999436,
        "n_resolves": 1,
        "solve_s_total": 0.076958
      },
      {
        "makespan_plus_solve_s": 201.357944,
        "n_resolves": 1,
        "solve_s_total": 0.076378
      },
      {
        "makespan_plus_solve_s": 193.295592,
        "n_resolves": 1,
        "solve_s_total": 0.068538
      },
      {
        "makespan_plus_solve_s": 118.72595,
        "n_resolves": 1,
        "solve_s_total": 0.075952
      },
      {
        "makespan_plus_solve_s": 129.172334,
        "n_resolves": 1,
        "solve_s_total": 0.08309
      },
      {
        "makespan_plus_solve_s": 136.492359,
        "n_resolves": 1,
        "solve_s_total": 0.075394
      },
      {
        "makespan_plus_solve_s": 65.401265,
        "n_resolves": 1,
        "solve_s_total": 0.019901
      },
      {
        "makespan_plus_solve_s": 49.584992,
        "n_resolves": 1,
        "solve_s_total": 0.019685
      },
      {
        "makespan_plus_solve_s": 56.012148,
        "n_resolves": 1,
        "solve_s_total": 0.019637
      },
      {
        "makespan_plus_solve_s": 152.752608,
        "n_resolves": 1,
        "solve_s_total": 0.167686
      },
      {
        "makespan_plus_solve_s": 86.146445,
        "n_resolves": 1,
        "solve_s_total": 0.171458
      },
      {
        "makespan_plus_solve_s": 129.977953,
        "n_resolves": 1,
        "solve_s_total": 0.165365
      },
      {
        "makespan_plus_solve_s": 103.845337,
        "n_resolves": 1,
        "solve_s_total": 0.678144
      },
      {
        "makespan_plus_solve_s": 87.920635,
        "n_resolves": 1,
        "solve_s_total": 0.684968
      },
      {
        "makespan_plus_solve_s": 74.334021,
        "n_resolves": 1,
        "solve_s_total": 0.710467
      },
      {
        "makespan_plus_solve_s": 81.499784,
        "n_resolves": 1,
        "solve_s_total": 0.04741
      },
      {
        "makespan_plus_solve_s": 115.102978,
        "n_resolves": 1,
        "solve_s_total": 0.046917
      },
      {
        "makespan_plus_solve_s": 142.448945,
        "n_resolves": 1,
        "solve_s_total": 0.047836
      },
      {
        "makespan_plus_solve_s": 126.211231,
        "n_resolves": 1,
        "solve_s_total": 0.057488
      },
      {
        "makespan_plus_solve_s": 125.732046,
        "n_resolves": 1,
        "solve_s_total": 0.056734
      },
      {
        "makespan_plus_solve_s": 136.247584,
        "n_resolves": 1,
        "solve_s_total": 0.058551
      },
      {
        "makespan_plus_solve_s": 148.508757,
        "n_resolves": 1,
        "solve_s_total": 0.346815
      },
      {
        "makespan_plus_solve_s": 137.476248,
        "n_resolves": 1,
        "solve_s_total": 0.349141
      },
      {
        "makespan_plus_solve_s": 163.406825,
        "n_resolves": 1,
        "solve_s_total": 0.337257
      },
      {
        "makespan_plus_solve_s": 99.970867,
        "n_resolves": 1,
        "solve_s_total": 0.026993
      },
      {
        "makespan_plus_solve_s": 140.131802,
        "n_resolves": 1,
        "solve_s_total": 0.027905
      },
      {
        "makespan_plus_solve_s": 159.323005,
        "n_resolves": 1,
        "solve_s_total": 0.032454
      },
      {
        "makespan_plus_solve_s": 73.915919,
        "n_resolves": 1,
        "solve_s_total": 0.081067
      },
      {
        "makespan_plus_solve_s": 78.404187,
        "n_resolves": 1,
        "solve_s_total": 0.080548
      },
      {
        "makespan_plus_solve_s": 91.499738,
        "n_resolves": 1,
        "solve_s_total": 0.078559
      },
      {
        "makespan_plus_solve_s": 147.162048,
        "n_resolves": 1,
        "solve_s_total": 0.072421
      },
      {
        "makespan_plus_solve_s": 134.995126,
        "n_resolves": 1,
        "solve_s_total": 0.069107
      },
      {
        "makespan_plus_solve_s": 139.627519,
        "n_resolves": 1,
        "solve_s_total": 0.069496
      },
      {
        "makespan_plus_solve_s": 137.172516,
        "n_resolves": 1,
        "solve_s_total": 0.115653
      },
      {
        "makespan_plus_solve_s": 159.119875,
        "n_resolves": 1,
        "solve_s_total": 0.121607
      },
      {
        "makespan_plus_solve_s": 189.480771,
        "n_resolves": 1,
        "solve_s_total": 0.110673
      },
      {
        "makespan_plus_solve_s": 137.572518,
        "n_resolves": 1,
        "solve_s_total": 0.06932
      },
      {
        "makespan_plus_solve_s": 200.126736,
        "n_resolves": 1,
        "solve_s_total": 0.069067
      },
      {
        "makespan_plus_solve_s": 150.183851,
        "n_resolves": 1,
        "solve_s_total": 0.067216
      },
      {
        "makespan_plus_solve_s": 90.745122,
        "n_resolves": 1,
        "solve_s_total": 0.021708
      },
      {
        "makespan_plus_solve_s": 125.223107,
        "n_resolves": 1,
        "solve_s_total": 0.021026
      },
      {
        "makespan_plus_solve_s": 77.86989,
        "n_resolves": 1,
        "solve_s_total": 0.02192
      },
      {
        "makespan_plus_solve_s": 81.824363,
        "n_resolves": 1,
        "solve_s_total": 0.039876
      },
      {
        "makespan_plus_solve_s": 91.785385,
        "n_resolves": 1,
        "solve_s_total": 0.040232
      },
      {
        "makespan_plus_solve_s": 81.561805,
        "n_resolves": 1,
        "solve_s_total": 0.039182
      },
      {
        "makespan_plus_solve_s": 99.412563,
        "n_resolves": 1,
        "solve_s_total": 0.021266
      },
      {
        "makespan_plus_solve_s": 86.040283,
        "n_resolves": 1,
        "solve_s_total": 0.020913
      },
      {
        "makespan_plus_solve_s": 97.001657,
        "n_resolves": 1,
        "solve_s_total": 0.021732
      },
      {
        "makespan_plus_solve_s": 114.059452,
        "n_resolves": 1,
        "solve_s_total": 0.042338
      },
      {
        "makespan_plus_solve_s": 173.191946,
        "n_resolves": 1,
        "solve_s_total": 0.040808
      },
      {
        "makespan_plus_solve_s": 105.882868,
        "n_resolves": 1,
        "solve_s_total": 0.041752
      },
      {
        "makespan_plus_solve_s": 156.116037,
        "n_resolves": 1,
        "solve_s_total": 0.107105
      },
      {
        "makespan_plus_solve_s": 126.647625,
        "n_resolves": 1,
        "solve_s_total": 0.099589
      },
      {
        "makespan_plus_solve_s": 96.037778,
        "n_resolves": 1,
        "solve_s_total": 0.09696
      },
      {
        "makespan_plus_solve_s": 71.504295,
        "n_resolves": 1,
        "solve_s_total": 0.065053
      },
      {
        "makespan_plus_solve_s": 71.264135,
        "n_resolves": 1,
        "solve_s_total": 0.062242
      },
      {
        "makespan_plus_solve_s": 119.542945,
        "n_resolves": 1,
        "solve_s_total": 0.064333
      },
      {
        "makespan_plus_solve_s": 104.763702,
        "n_resolves": 1,
        "solve_s_total": 0.132021
      },
      {
        "makespan_plus_solve_s": 105.768271,
        "n_resolves": 1,
        "solve_s_total": 0.10902
      },
      {
        "makespan_plus_solve_s": 81.681583,
        "n_resolves": 1,
        "solve_s_total": 0.112007
      },
      {
        "makespan_plus_solve_s": 164.190554,
        "n_resolves": 1,
        "solve_s_total": 0.044011
      },
      {
        "makespan_plus_solve_s": 195.596538,
        "n_resolves": 1,
        "solve_s_total": 0.043899
      },
      {
        "makespan_plus_solve_s": 104.816802,
        "n_resolves": 1,
        "solve_s_total": 0.045023
      },
      {
        "makespan_plus_solve_s": 183.45598,
        "n_resolves": 1,
        "solve_s_total": 0.288069
      },
      {
        "makespan_plus_solve_s": 147.83426,
        "n_resolves": 1,
        "solve_s_total": 0.27413
      },
      {
        "makespan_plus_solve_s": 203.297163,
        "n_resolves": 1,
        "solve_s_total": 0.283459
      },
      {
        "makespan_plus_solve_s": 78.221771,
        "n_resolves": 1,
        "solve_s_total": 0.019507
      },
      {
        "makespan_plus_solve_s": 63.128984,
        "n_resolves": 1,
        "solve_s_total": 0.017825
      },
      {
        "makespan_plus_solve_s": 60.827698,
        "n_resolves": 1,
        "solve_s_total": 0.017617
      },
      {
        "makespan_plus_solve_s": 85.366691,
        "n_resolves": 1,
        "solve_s_total": 0.033377
      },
      {
        "makespan_plus_solve_s": 77.61504,
        "n_resolves": 1,
        "solve_s_total": 0.032906
      },
      {
        "makespan_plus_solve_s": 110.564381,
        "n_resolves": 1,
        "solve_s_total": 0.032853
      },
      {
        "makespan_plus_solve_s": 187.056915,
        "n_resolves": 1,
        "solve_s_total": 0.799275
      },
      {
        "makespan_plus_solve_s": 126.702569,
        "n_resolves": 1,
        "solve_s_total": 0.853133
      },
      {
        "makespan_plus_solve_s": 157.490751,
        "n_resolves": 1,
        "solve_s_total": 0.773397
      },
      {
        "makespan_plus_solve_s": 94.370501,
        "n_resolves": 1,
        "solve_s_total": 0.063667
      },
      {
        "makespan_plus_solve_s": 134.77474,
        "n_resolves": 1,
        "solve_s_total": 0.068107
      },
      {
        "makespan_plus_solve_s": 101.036707,
        "n_resolves": 1,
        "solve_s_total": 0.064885
      },
      {
        "makespan_plus_solve_s": 71.897642,
        "n_resolves": 1,
        "solve_s_total": 0.041928
      },
      {
        "makespan_plus_solve_s": 56.232474,
        "n_resolves": 1,
        "solve_s_total": 0.043746
      },
      {
        "makespan_plus_solve_s": 70.589564,
        "n_resolves": 1,
        "solve_s_total": 0.043935
      },
      {
        "makespan_plus_solve_s": 86.600015,
        "n_resolves": 1,
        "solve_s_total": 0.559214
      },
      {
        "makespan_plus_solve_s": 80.79404,
        "n_resolves": 1,
        "solve_s_total": 0.555427
      },
      {
        "makespan_plus_solve_s": 64.485807,
        "n_resolves": 1,
        "solve_s_total": 0.549774
      },
      {
        "makespan_plus_solve_s": 99.052702,
        "n_resolves": 1,
        "solve_s_total": 0.415215
      },
      {
        "makespan_plus_solve_s": 83.836793,
        "n_resolves": 1,
        "solve_s_total": 0.397126
      },
      {
        "makespan_plus_solve_s": 44.123154,
        "n_resolves": 1,
        "solve_s_total": 0.405487
      },
      {
        "makespan_plus_solve_s": 111.971781,
        "n_resolves": 1,
        "solve_s_total": 0.104308
      },
      {
        "makespan_plus_solve_s": 131.552578,
        "n_resolves": 1,
        "solve_s_total": 0.095166
      },
      {
        "makespan_plus_solve_s": 204.598414,
        "n_resolves": 1,
        "solve_s_total": 0.096721
      },
      {
        "makespan_plus_solve_s": 74.313671,
        "n_resolves": 1,
        "solve_s_total": 0.081704
      },
      {
        "makespan_plus_solve_s": 88.171725,
        "n_resolves": 1,
        "solve_s_total": 0.08135
      },
      {
        "makespan_plus_solve_s": 82.698215,
        "n_resolves": 1,
        "solve_s_total": 0.083003
      },
      {
        "makespan_plus_solve_s": 68.943144,
        "n_resolves": 1,
        "solve_s_total": 0.029124
      },
      {
        "makespan_plus_solve_s": 78.891699,
        "n_resolves": 1,
        "solve_s_total": 0.033922
      },
      {
        "makespan_plus_solve_s": 59.085712,
        "n_resolves": 1,
        "solve_s_total": 0.031398
      },
      {
        "makespan_plus_solve_s": 135.216151,
        "n_resolves": 1,
        "solve_s_total": 0.033955
      },
      {
        "makespan_plus_solve_s": 145.832217,
        "n_resolves": 1,
        "solve_s_total": 0.03218
      },
      {
        "makespan_plus_solve_s": 119.094361,
        "n_resolves": 1,
        "solve_s_total": 0.03279
      },
      {
        "makespan_plus_solve_s": 112.923248,
        "n_resolves": 1,
        "solve_s_total": 0.13336
      },
      {
        "makespan_plus_solve_s": 130.366613,
        "n_resolves": 1,
        "solve_s_total": 0.146374
      },
      {
        "makespan_plus_solve_s": 128.582893,
        "n_resolves": 1,
        "solve_s_total": 0.138386
      },
      {
        "makespan_plus_solve_s": 52.014805,
        "n_resolves": 1,
        "solve_s_total": 0.024426
      },
      {
        "makespan_plus_solve_s": 91.652746,
        "n_resolves": 1,
        "solve_s_total": 0.028463
      },
      {
        "makespan_plus_solve_s": 91.737279,
        "n_resolves": 1,
        "solve_s_total": 0.025598
      },
      {
        "makespan_plus_solve_s": 65.236936,
        "n_resolves": 1,
        "solve_s_total": 0.045219
      },
      {
        "makespan_plus_solve_s": 89.511031,
        "n_resolves": 1,
        "solve_s_total": 0.043196
      },
      {
        "makespan_plus_solve_s": 91.884466,
        "n_resolves": 1,
        "solve_s_total": 0.043369
      },
      {
        "makespan_plus_solve_s": 66.907388,
        "n_resolves": 1,
        "solve_s_total": 0.188194
      },
      {
        "makespan_plus_solve_s": 93.099592,
        "n_resolves": 1,
        "solve_s_total": 0.178425
      },
      {
        "makespan_plus_solve_s": 82.361319,
        "n_resolves": 1,
        "solve_s_total": 0.17215
      },
      {
        "makespan_plus_solve_s": 111.391451,
        "n_resolves": 1,
        "solve_s_total": 0.053279
      },
      {
        "makespan_plus_solve_s": 111.474503,
        "n_resolves": 1,
        "solve_s_total": 0.063604
      },
      {
        "makespan_plus_solve_s": 96.643832,
        "n_resolves": 1,
        "solve_s_total": 0.052534
      },
      {
        "makespan_plus_solve_s": 76.166901,
        "n_resolves": 1,
        "solve_s_total": 0.042699
      },
      {
        "makespan_plus_solve_s": 62.148129,
        "n_resolves": 1,
        "solve_s_total": 0.040576
      },
      {
        "makespan_plus_solve_s": 76.524524,
        "n_resolves": 1,
        "solve_s_total": 0.040761
      },
      {
        "makespan_plus_solve_s": 105.037557,
        "n_resolves": 1,
        "solve_s_total": 0.102662
      },
      {
        "makespan_plus_solve_s": 113.82422,
        "n_resolves": 1,
        "solve_s_total": 0.111952
      },
      {
        "makespan_plus_solve_s": 92.489534,
        "n_resolves": 1,
        "solve_s_total": 0.101661
      },
      {
        "makespan_plus_solve_s": 149.886986,
        "n_resolves": 1,
        "solve_s_total": 0.148691
      },
      {
        "makespan_plus_solve_s": 89.334909,
        "n_resolves": 1,
        "solve_s_total": 0.162209
      },
      {
        "makespan_plus_solve_s": 93.687556,
        "n_resolves": 1,
        "solve_s_total": 0.152762
      },
      {
        "makespan_plus_solve_s": 92.745328,
        "n_resolves": 1,
        "solve_s_total": 1.765272
      },
      {
        "makespan_plus_solve_s": 77.564511,
        "n_resolves": 1,
        "solve_s_total": 1.756806
      },
      {
        "makespan_plus_solve_s": 107.303158,
        "n_resolves": 1,
        "solve_s_total": 1.903155
      },
      {
        "makespan_plus_solve_s": 121.599846,
        "n_resolves": 1,
        "solve_s_total": 1.32473
      },
      {
        "makespan_plus_solve_s": 44.055587,
        "n_resolves": 1,
        "solve_s_total": 1.310695
      },
      {
        "makespan_plus_solve_s": 104.13606,
        "n_resolves": 1,
        "solve_s_total": 1.332514
      },
      {
        "makespan_plus_solve_s": 115.957236,
        "n_resolves": 1,
        "solve_s_total": 0.12911
      },
      {
        "makespan_plus_solve_s": 94.094058,
        "n_resolves": 1,
        "solve_s_total": 0.123185
      },
      {
        "makespan_plus_solve_s": 98.618441,
        "n_resolves": 1,
        "solve_s_total": 0.130416
      },
      {
        "makespan_plus_solve_s": 98.781254,
        "n_resolves": 1,
        "solve_s_total": 1.002773
      },
      {
        "makespan_plus_solve_s": 118.999476,
        "n_resolves": 1,
        "solve_s_total": 1.020947
      },
      {
        "makespan_plus_solve_s": 76.472989,
        "n_resolves": 1,
        "solve_s_total": 0.99575
      },
      {
        "makespan_plus_solve_s": 155.649899,
        "n_resolves": 1,
        "solve_s_total": 0.124769
      },
      {
        "makespan_plus_solve_s": 170.285967,
        "n_resolves": 1,
        "solve_s_total": 0.123847
      },
      {
        "makespan_plus_solve_s": 110.693275,
        "n_resolves": 1,
        "solve_s_total": 0.117233
      },
      {
        "makespan_plus_solve_s": 130.252828,
        "n_resolves": 1,
        "solve_s_total": 0.568361
      },
      {
        "makespan_plus_solve_s": 150.130973,
        "n_resolves": 1,
        "solve_s_total": 0.577256
      },
      {
        "makespan_plus_solve_s": 93.794621,
        "n_resolves": 1,
        "solve_s_total": 0.571497
      },
      {
        "makespan_plus_solve_s": 93.638916,
        "n_resolves": 1,
        "solve_s_total": 0.047743
      },
      {
        "makespan_plus_solve_s": 90.435176,
        "n_resolves": 1,
        "solve_s_total": 0.046796
      },
      {
        "makespan_plus_solve_s": 101.666334,
        "n_resolves": 1,
        "solve_s_total": 0.049222
      },
      {
        "makespan_plus_solve_s": 57.052913,
        "n_resolves": 1,
        "solve_s_total": 0.042786
      },
      {
        "makespan_plus_solve_s": 87.262583,
        "n_resolves": 1,
        "solve_s_total": 0.04306
      },
      {
        "makespan_plus_solve_s": 96.767687,
        "n_resolves": 1,
        "solve_s_total": 0.044003
      },
      {
        "makespan_plus_solve_s": 88.192029,
        "n_resolves": 1,
        "solve_s_total": 0.087265
      },
      {
        "makespan_plus_solve_s": 113.667767,
        "n_resolves": 1,
        "solve_s_total": 0.08755
      },
      {
        "makespan_plus_solve_s": 113.957432,
        "n_resolves": 1,
        "solve_s_total": 0.090226
      },
      {
        "makespan_plus_solve_s": 80.814079,
        "n_resolves": 1,
        "solve_s_total": 2.161239
      },
      {
        "makespan_plus_solve_s": 62.908591,
        "n_resolves": 1,
        "solve_s_total": 2.158384
      },
      {
        "makespan_plus_solve_s": 99.83749,
        "n_resolves": 1,
        "solve_s_total": 2.123288
      },
      {
        "makespan_plus_solve_s": 155.744707,
        "n_resolves": 1,
        "solve_s_total": 0.092674
      },
      {
        "makespan_plus_solve_s": 199.235507,
        "n_resolves": 1,
        "solve_s_total": 0.097033
      },
      {
        "makespan_plus_solve_s": 123.673654,
        "n_resolves": 1,
        "solve_s_total": 0.094283
      },
      {
        "makespan_plus_solve_s": 62.893659,
        "n_resolves": 1,
        "solve_s_total": 0.018504
      },
      {
        "makespan_plus_solve_s": 41.70867,
        "n_resolves": 1,
        "solve_s_total": 0.018727
      },
      {
        "makespan_plus_solve_s": 43.361734,
        "n_resolves": 1,
        "solve_s_total": 0.019322
      },
      {
        "makespan_plus_solve_s": 75.811114,
        "n_resolves": 1,
        "solve_s_total": 0.024527
      },
      {
        "makespan_plus_solve_s": 45.335081,
        "n_resolves": 1,
        "solve_s_total": 0.024939
      },
      {
        "makespan_plus_solve_s": 105.662078,
        "n_resolves": 1,
        "solve_s_total": 0.025029
      },
      {
        "makespan_plus_solve_s": 143.615139,
        "n_resolves": 1,
        "solve_s_total": 0.530684
      },
      {
        "makespan_plus_solve_s": 192.009309,
        "n_resolves": 1,
        "solve_s_total": 0.535299
      },
      {
        "makespan_plus_solve_s": 173.884561,
        "n_resolves": 1,
        "solve_s_total": 0.532827
      },
      {
        "makespan_plus_solve_s": 143.329774,
        "n_resolves": 1,
        "solve_s_total": 0.308665
      },
      {
        "makespan_plus_solve_s": 107.43193,
        "n_resolves": 1,
        "solve_s_total": 0.31379
      },
      {
        "makespan_plus_solve_s": 108.394703,
        "n_resolves": 1,
        "solve_s_total": 0.323949
      },
      {
        "makespan_plus_solve_s": 183.076719,
        "n_resolves": 1,
        "solve_s_total": 0.088742
      },
      {
        "makespan_plus_solve_s": 187.039214,
        "n_resolves": 1,
        "solve_s_total": 0.082136
      },
      {
        "makespan_plus_solve_s": 145.460788,
        "n_resolves": 1,
        "solve_s_total": 0.085478
      },
      {
        "makespan_plus_solve_s": 71.794877,
        "n_resolves": 1,
        "solve_s_total": 0.050449
      },
      {
        "makespan_plus_solve_s": 104.092402,
        "n_resolves": 1,
        "solve_s_total": 0.052957
      },
      {
        "makespan_plus_solve_s": 95.81168,
        "n_resolves": 1,
        "solve_s_total": 0.052887
      }
    ]
  }
}


==> anc/data/live_run/report.md <==
<!-- Generated by a live run: neuro-orch run --template research_report --fleet cloud --runner litellm. Final step 'polish' on haiku; see run.jsonl for every step. -->

# Solid-State Batteries for Electric Vehicles: A Research Report

## 1. Executive Summary

Solid-state batteries (SSBs) replace the flammable liquid electrolyte in conventional lithium-ion cells with a solid ion-conducting material. The approach promises higher energy density, potentially faster charging, and reduced fire risk. It may also allow lithium-metal anodes, which have a theoretical specific capacity roughly ten times that of graphite (about 3,860 vs. 372 mAh/g). This is an anode-only, theoretical figure and does not imply a tenfold gain at the cell level.

Laboratory and pilot cells have reported energy densities of up to roughly 400 Wh/kg at the cell level, compared with roughly 250–300 Wh/kg for high-end lithium-ion cells. Pack-level gains will be smaller than these cell-level figures suggest. The >400 Wh/kg figure should be treated with caution until a primary source is identified.

The technology remains pre-commercial. Significant barriers persist in solid-solid interface stability, lithium dendrite control, manufacturing scale-up, and cost. Early solid-state cells are estimated at roughly $200–400+/kWh at low volume, versus about $100–150/kWh for current lithium-ion packs. This implies roughly 1.5–4× the cost of lithium-ion. The comparison is not like-for-like, since the Li-ion figure is pack-level and the solid-state figure is cell-level, so the true gap may be larger.

Company targets for limited production of premium vehicles include Toyota at roughly 2027–2028, Samsung SDI at around 2027, and LG Energy Solution at around 2030. These are company targets, not industry consensus or forecasts. Such dates have repeatedly slipped in the sector and should be treated as aspirational. Broader adoption in the early-to-mid 2030s and cost parity possibly not before the late 2030s are analyst views rather than settled expectations.

Our assessment is that solid-state batteries are technically credible but face a large gap between laboratory demonstrations and mass-produced automotive cells. Near-term adoption is most likely in premium or specialized vehicles. Stakeholders should track pilot yields, independent cycle-life data, and standards development rather than announced timelines alone.

## 2. Introduction and Background

Lithium-ion batteries power nearly all current battery electric vehicles. Their dominance reflects decades of cost reduction and manufacturing scale, but they carry constraints that matter for the next generation of EVs. Energy density limits vehicle range and packaging. Liquid electrolytes are flammable, which drives thermal-management and safety-system costs. Fast charging accelerates degradation, particularly at low temperatures or high charge rates. Competing chemistries such as LFP, sodium-ion, and high-nickel or silicon-anode lithium-ion cells are also improving, which narrows the performance advantage any successor must offer.

Solid-state batteries are widely viewed as a candidate successor because they address the liquid electrolyte directly. The question for this report is not whether the physics is promising, but whether the technology can be manufactured reliably, safely, and affordably at automotive volumes within a useful timeframe.

## 3. How Solid-State Batteries Work

As in conventional lithium-ion cells, lithium ions move between a cathode and an anode during charge and discharge. The key difference is the electrolyte: a solid material conducts lithium ions while electrically insulating the electrodes. Several families of solid electrolytes are under development:

- **Sulfides** offer the highest ionic conductivity and attract the most automaker interest. They are, however, moisture-sensitive, can release toxic hydrogen sulfide gas on exposure to moisture, and have a narrow electrochemical stability window.
- **Oxides** are chemically stable and tolerant of air, but they are brittle and difficult to process into thin, uniform layers.
- **Polymers** are flexible and easier to manufacture, but they generally require operating temperatures of about 60°C or higher to achieve adequate conductivity. Polymer electrolytes already see niche use.
- **Composites** combine materials to offset the weaknesses of any single family.

Because solid electrolytes can in principle suppress dendrite growth, they may enable lithium-metal anodes.

## 4. Performance Advantages and Trade-offs

**Energy density.** Lab and pilot cells report up to roughly 400 Wh/kg at the cell level. Against high-end lithium-ion cells at about 250–300 Wh/kg, this implies a gain of roughly 33–60% at the cell level. The comparison is not like-for-like: the headline solid-state figures are cell-level, while many Li-ion comparisons are pack-level, and pack-level figures typically run 15–30% lower than cell-level. Pack-level solid-state gains will therefore be smaller than the headline suggests. A fair statement is "up to roughly 33–60% at cell level, less at pack level."

**Charging.** Solid electrolytes may tolerate higher current densities, which could support faster charging. This benefit is demonstrated mainly at the cell level and has not been validated across full vehicle duty cycles.

**Safety.** Removing flammable liquid reduces the risk of thermal runaway, though it does not eliminate it. Cathode chemistry and residual organic materials can still release oxygen and heat under abuse conditions. Safety claims rest largely on laboratory abuse testing; real-world fleet data is limited.

**Lifespan.** Cycle-life figures are a critical gap in this report. Laboratory results are encouraging, but they are not yet reliably mapped to automotive requirements of many years and hundreds of thousands of kilometers. Publicly available cycle-life data for automotive-format cells remains limited, and this should be addressed before any firm conclusion on EV viability is drawn.

**Trade-offs.** The performance advantages come with operating constraints. Polymer electrolytes need heat; sulfides need dry handling; many designs require external stack pressure to keep solid layers in contact. Each of these affects system design, cost, and cold-climate performance.

## 5. Technical and Manufacturing Challenges

**Interfacial stability.** Solid-solid contact is less intimate than liquid wetting. Volume changes during cycling can open gaps that raise resistance, and sulfide electrolytes can form resistive interface layers. Managing these interfaces is widely regarded as the central engineering problem.

**Lithium dendrites.** Although solid electrolytes can suppress dendrites, metal filaments can still penetrate them, particularly at fast-charge current densities, causing short circuits.

**Conductivity at operating conditions.** Many electrolytes perform well only at high temperature or under pressure, which complicates cold-start performance.

**Manufacturing scale-up.** Producing thin, defect-free solid layers at gigawatt-hour scale is not yet proven. Thin-film processing, stack-pressure fixtures, and moisture-controlled environments add cost and complexity. Yield rates at volume are a key unknown.

**Cost.** Early solid-state cells are estimated at roughly $200–400+/kWh at low volume, against about $100–150/kWh for current Li-ion packs, a multiple of roughly 1.5–4×. These are developer and analyst estimates without a single named primary source, and the comparison mixes cell-level and pack-level figures. Cost drivers include solid electrolyte materials, specialized equipment, lithium-metal anode handling, and low early yields. Supply concerns for some materials, such as germanium used in certain electrolyte formulations, add further uncertainty.

## 6. Industry Landscape

Development is spread across automakers, battery makers, and startups. Semi-solid-state cells, which retain some liquid or gel component, are already in some Chinese vehicles; these should not be confused with fully solid-state designs.

- **Toyota** has the most-cited roadmap, with a company target of roughly 2027–2028, with partners including Idemitsu and Panasonic.
- **Samsung SDI** has indicated a company target of around 2027.
- **LG Energy Solution** has indicated a company target of around 2030.
- **QuantumScape** is a prominent startup; Volkswagen is its largest backer, with investment on the order of $300 million or more (approximate, to be confirmed against company filings) through PowerCo.
- **Solid Power** and **Factorial Energy** are other active developers.
- **BMW, Mercedes-Benz, Hyundai/Kia, Stellantis, Nissan, and Honda** have active programs or partnerships.
- **CATL, BYD, ProLogium, and Blue Solutions** are also pursuing the technology. BYD's demonstration timeline lacks independent verification.

No mass-market EV currently uses a fully solid-state battery. Activity consists of pilot lines, demonstration vehicles, and announced targets, and the gap between these and volume production is the central question for the sector.


==> anc/data/live_run/run.jsonl <==
{"agent": null, "cost_micro": 0, "data": {"n_tasks": 11, "strategy": "ortools-rolling"}, "solve_ms": null, "t": 0.0012630999990506098, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "plan"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 0.000335, "n_pending": 11, "reason": "initial", "snapshot": {"check": ["haiku", 24, 27], "draft": ["haiku", 14, 24], "polish": ["haiku", 27, 37], "scope": ["haiku", 1, 3], "search_a": ["haiku", 3, 9], "search_b": ["haiku", 3, 9], "search_c": ["haiku", 3, 9], "stats": ["sonnet", 9, 14], "summ_a": ["haiku", 9, 12], "summ_b": ["haiku", 9, 12], "summ_c": ["haiku", 9, 12]}, "status": "OPTIMAL"}, "solve_ms": 12.9701, "t": 0.0012630999990506098, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 0.0012630999990506098, "task": "scope", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 249, "data": {"attempt": 0, "duration": 6.8713883999989775, "output": "**Report Scope, Audience, and Section Outline: Solid-State Batteries for Electric Vehicles**\n\n**Scope:** The report examines solid-state battery technology as a potential successor to current lithium-ion batteries in EVs. It covers the core technology (solid electrolytes such as sulfides, oxides, and polymers), projected performance gains in energy density, charging speed, and safety, and the key barriers to commercialization, including manufacturing scale-up, interfacial stability, and cost. It does not cover grid storage or consumer electronics in depth.\n\n**Audience:** Informed non-specialists, such as automotive product planners, investors, policy analysts, and engineering managers outside battery chemistry. Readers should come away understanding realistic timelines and trade-offs without requiring electrochemistry expertise.\n\n**Section Outline:**\n1. Executive Summary\n2. Introduction and Background (limitations of lithium-ion in EVs)\n3. How Solid-State Batteries Work (electrolyte types, key components)\n4. Performance Advantages and Trade-offs (energy density, charging, safety, lifespan)\n5. Technical and Manufacturing Challenges (interfaces, dendrites, production cost)\n6. Industry Landscape (key players, prototypes, announced timelines)\n7. Market Outlook and Adoption Timeline\n8. Risks and Uncertainties\n9. Conclusion and Recommendations\n10. References"}, "solve_ms": null, "t": 6.872651499998028, "task": "scope", "tokens_in": 99, "tokens_out": 478, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 0.000279, "n_pending": 10, "reason": "deviation", "snapshot": {"check": ["haiku", 28, 31], "draft": ["haiku", 18, 28], "polish": ["haiku", 31, 41], "search_a": ["haiku", 7, 13], "search_b": ["haiku", 7, 13], "search_c": ["haiku", 7, 13], "stats": ["sonnet", 13, 18], "summ_a": ["haiku", 13, 16], "summ_b": ["haiku", 13, 16], "summ_c": ["haiku", 13, 16]}, "status": "OPTIMAL"}, "solve_ms": 8.558600000000002, "t": 6.872651499998028, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 6.872651499998028, "task": "search_a", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 6.872651499998028, "task": "search_b", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 6.872651499998028, "task": "search_c", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 847, "data": {"attempt": 0, "duration": 8.990402400002495, "output": "**Risks: Open Problems, Safety, and Regulation (Section 8 Draft)**\n\n**Open Technical Problems**\n\nDespite strong progress, several unresolved issues could delay or limit commercial solid-state batteries (SSBs) for EVs.\n\n- **Interfacial stability:** Solid-solid contact between electrodes and electrolytes is inherently less intimate than liquid-electrolyte wetting. Volume changes during charge and discharge can open gaps, raising resistance and degrading capacity. Chemical reactions at the interface, particularly with sulfide electrolytes, can form resistive layers.\n- **Lithium dendrite growth:** Lithium metal anodes, which promise the largest energy density gains, can form filaments that penetrate ceramic or polymer electrolytes and cause short circuits. Dendrite suppression remains only partially solved, and it becomes harder under the high current densities needed for fast charging.\n- **Ionic conductivity at operating conditions:** Some electrolytes achieve high conductivity only at elevated temperatures or under stack pressure. Maintaining performance across the temperature range of automotive use, including cold starts, is an open engineering challenge.\n- **Cycle life and calendar life:** Laboratory cells have shown promising cycle counts, but automotive warranties typically require many years and hundreds of thousands of kilometers. Long-duration data under realistic conditions is limited, so lifetime claims carry substantial uncertainty.\n- **Cost and manufacturability:** Thin-film processing, pressure fixtures for stack assembly, and handling of moisture-sensitive sulfide materials could raise costs. Achieving yields comparable to mature lithium-ion lines is not yet demonstrated at gigawatt-hour scale.\n\n**Safety Considerations**\n\nSSBs are widely expected to be safer than conventional lithium-ion cells because they replace flammable liquid organic electrolytes with solid materials. However, the safety profile is not uniformly favorable, and several risks deserve attention:\n\n- **Sulfide electrolyte hazards:** Sulfide-based electrolytes can release toxic hydrogen sulfide gas when exposed to moisture, creating manufacturing and crash-scenario hazards that require dedicated handling and containment.\n- **Mechanical failure modes:** Ceramic electrolytes are brittle. Impact or vibration could cause cracking, which may create internal short circuits or local hot spots. Crash-testing protocols designed for liquid cells may not fully capture these failure modes.\n- **Thermal runaway is reduced, not eliminated:** Solid electrolytes may improve thermal stability, but the cathode chemistry and any residual organic components can still release oxygen and heat under abuse conditions.\n- **Limited field data:** Because few SSBs have operated in consumer vehicles, failure statistics are essentially unavailable. Safety claims rest largely on laboratory abuse tests, which may not reflect real-world fleet usage.\n\n**Regulatory and Standards Risks**\n\n- **No mature standards:** Existing battery safety standards (e.g., UN 38.3 for transport, UN ECE R100 for vehicle electrical safety, and IEC/ISO cell and pack standards) were written with liquid-electrolyte chemistries in mind. Test procedures for solid-state cells, including short-circuit, mechanical abuse, and gas-release evaluation, are still being developed, and harmonization across jurisdictions is incomplete.\n- **Transport classification:** Shipping of sulfide-based cells or materials may fall under different hazard classes, potentially affecting logistics costs and supplier qualification.\n- **Recycling and end-of-life rules:** Regulations governing battery recycling, such as the EU Battery Regulation, may require new recovery processes for solid electrolytes and may impose material-specific reporting obligations that add compliance cost.\n- **Supply-chain policy:** Materials such as lithium, sulfur-based precursors, and specialty ceramics may be subject to export controls or sourcing rules, which could constrain production location and timing.\n- **Certification timelines:** Automakers must obtain type approval for new battery systems. Without established test protocols, certification could take longer than the development timeline itself.\n\n**Implications**\n\nThe most significant risks are not fundamental physics barriers but the combination of unresolved interfacial engineering, unproven long-term durability, and regulatory frameworks that have not yet adapted. Planners should treat announced timelines skeptically, monitor pilot-line yields and independent cycle-life data, and engage early with standards bodies. Realistic adoption will likely be staged, beginning with premium or niche vehicle applications where cost is less constraining."}, "solve_ms": null, "t": 15.863053900000523, "task": "search_c", "tokens_in": 594, "tokens_out": 1576, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 0.000175, "n_pending": 7, "reason": "deviation", "snapshot": {"check": ["haiku", 32, 35], "draft": ["haiku", 22, 32], "polish": ["haiku", 35, 45], "search_a": ["haiku", 6, 13], "search_b": ["haiku", 6, 13], "stats": ["sonnet", 17, 22], "summ_a": ["haiku", 17, 20], "summ_b": ["haiku", 17, 20], "summ_c": ["haiku", 16, 19]}, "status": "OPTIMAL"}, "solve_ms": 5.127000000000001, "t": 15.863053900000523, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 15.863053900000523, "task": "summ_c", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 1022, "data": {"attempt": 0, "duration": 10.086546800001088, "output": "**Market Research: Solid-State Batteries for EVs — Key Players, Adoption, and Costs**\n\n*Note: This summary reflects information available as of my training data. Company timelines and figures change frequently and should be verified against current filings and press releases before publication.*\n\n**1. Key Players**\n\n*Automakers with in-house or partnered programs:*\n- **Toyota** has the most frequently cited roadmap, targeting solid-state EVs around 2027–2028 in partnership with suppliers including Idemitsu Kosan (sulfide electrolyte) and Panasonic. Toyota holds one of the largest solid-state patent portfolios.\n- **Nissan** has been developing sulfide-based cells and has announced pilot-scale production targets for the late 2020s.\n- **Honda** has built a pilot line for sulfide-electrolyte cells and has stated commercial ambitions for the late 2020s.\n- **BMW** and **Mercedes-Benz** have invested in QuantumScape (BMW was an early partner, and Mercedes has run road-testing programs with solid-state prototypes).\n- **Hyundai/Kia** has participated in pilot programs and invested in Factorial Energy.\n- **Volkswagen** is the largest backer of **QuantumScape**, with an investment of roughly $300M+ and a joint venture for scaling production (PowerCo).\n- **Stellantis** has partnered with Factorial Energy for road testing of a solid-state-equipped vehicle.\n\n*Battery and startup developers:*\n- **QuantumScape** (US): lithium-metal anode-free oxide-based design; has demonstrated prototype cells and announced its Eagle Line pilot facility. Commercialization timelines have been repeatedly extended.\n- **Solid Power** (US): sulfide electrolyte; supplies samples to BMW and Ford and has partnerships with SK On and Samsung SDI-linked efforts.\n- **Factorial Energy** (US): quasi-solid/solid electrolyte with lithium-metal anodes; has road-tested vehicles with Mercedes-Benz and Stellantis.\n- **Samsung SDI**: sulfide solid-state development, with announced targets around 2027.\n- **LG Energy Solution**: developing solid-state technology with a stated 2030-era target.\n- **CATL** and **BYD**: both have publicly stated solid-state R&D programs; BYD has suggested demonstration-level vehicle deployment within a few years, though independent verification is limited.\n- **Solid-state startups in Asia and Europe**, including ProLogium (Taiwan) and Blue Solutions (France, polymer-based), are commercializing niche or early-stage products.\n\n**2. Adoption Status**\n\nAs of the latest information available, no mass-market EV uses a fully solid-state battery. Adoption is at the stage of:\n- Lab and pilot-scale cell production (kWh-level to low-MWh-level volumes).\n- Limited road testing in prototype vehicles, often with fleet or demonstration scope.\n- Semi-solid or hybrid-electrolyte products already in limited use, particularly in China and niche applications (e.g., polymer-based systems in some buses and two-wheelers).\n\nMost industry analysts project meaningful commercial volumes (first premium or limited-run EVs) beginning around 2027–2030, with broader adoption potentially in the early-to-mid 2030s. Timelines have slipped repeatedly across the industry, and many forecasts are considered optimistic.\n\n**3. Cost Estimates**\n\nCost data remains highly uncertain because production is not yet at scale. Commonly cited ranges:\n- Current lithium-ion EV packs: roughly $100–$150/kWh at the pack level (with China-based LFP packs at the low end), per recent industry benchmarks.\n- Early solid-state cell estimates from developers and analysts: often several times current costs at pilot scale; some analyses suggest $200–$400+/kWh at low volume, with a potential path toward parity with advanced lithium-ion only at gigawatt-hour-scale manufacturing and improved yields.\n- Key cost drivers: solid electrolyte material cost (sulfides require careful handling and high-purity precursors), thin-film and dry-process manufacturing equipment, lithium-metal anode handling, and low yields in early production.\n- Cost reduction is expected to depend on yield improvements, process standardization, and gigafactory-scale output; most credible forecasts see cost parity with conventional lithium-ion as a late-2030s or later outcome, and it is not assured.\n\n**4. Market Dynamics and Implications**\n\n- Competition from advancing lithium-ion chemistries (LFP, sodium-ion, and high-nickel and silicon-anode variants) is narrowing the performance gap solid-state was expected to close, which raises the bar for solid-state commercial justification.\n- Automaker strategy is largely hedged: most OEMs are pursuing solid-state alongside incremental lithium-ion improvements rather than betting exclusively on one path.\n- Partnerships and joint ventures (e.g., VW–QuantumScape, Toyota–suppliers) are the dominant mechanism for risk sharing.\n\n**5. Summary**\n\nThe solid-state battery market is in a pre-commercial, pilot-scale phase. Toyota, Samsung SDI, QuantumScape, Solid Power, and Factorial are among the most-cited players, with strong backing from major automakers. Costs remain several times above current lithium-ion, and realistic mass-market adoption is likely no earlier than the late 2020s, with cost competitiveness more plausibly in the 2030s. Investors and planners should treat announced dates as aspirational and track yield, pilot output, and independent validation as leading indicators."}, "solve_ms": null, "t": 16.959198299999116, "task": "search_b", "tokens_in": 592, "tokens_out": 1926, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 0.000146, "n_pending": 6, "reason": "deviation", "snapshot": {"check": ["haiku", 33, 36], "draft": ["haiku", 23, 33], "polish": ["haiku", 36, 46], "search_a": ["haiku", 6, 13], "stats": ["sonnet", 18, 23], "summ_a": ["haiku", 18, 21], "summ_b": ["haiku", 17, 20], "summ_c": ["haiku", 15, 19]}, "status": "OPTIMAL"}, "solve_ms": 9.4403, "t": 16.959198299999116, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 16.959198299999116, "task": "summ_b", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 1026, "data": {"attempt": 0, "duration": 10.388026000000536, "output": "**Research Brief: How Solid-State Batteries Work and Where the Technology Stands**\n\n**1. Why This Matters**\nCurrent EV batteries are lithium-ion cells with liquid electrolytes, a flammable solvent-based medium that carries lithium ions between electrodes. Solid-state batteries replace this liquid (or gel) with a solid electrolyte. The promise is higher energy density, faster charging, and reduced fire risk. The research question is how close the technology is to practical deployment.\n\n**2. Core Operating Principle**\nLike conventional lithium-ion cells, solid-state batteries store energy by shuttling lithium ions between a cathode and an anode during charge and discharge. The difference is the medium: a dense, solid, ion-conducting layer sits between the electrodes instead of a porous separator soaked in liquid electrolyte. Ideally, this allows a lithium-metal anode, which has roughly ten times the theoretical capacity of graphite, to be used without the dendrite growth that plagues liquid-based lithium-metal cells.\n\n**3. Electrolyte Families**\n- **Sulfide electrolytes** (e.g., Li₆PS₅Cl, Li₁₀GeP₂S₁₂ type): Highest ionic conductivity, approaching or exceeding liquid electrolytes, and relatively soft, so they deform to maintain contact with electrodes. Drawbacks: sensitivity to moisture (which can release toxic H₂S) and a narrow electrochemical stability window. Most automaker programs currently favor sulfides.\n- **Oxide electrolytes** (e.g., LLZO garnets, LATP): Chemically and thermally stable and air-tolerant, but brittle and requiring high-temperature processing and difficult interfacial contact.\n- **Polymer electrolytes** (e.g., PEO-based): Flexible and easy to process, but conductivity is low at room temperature, typically requiring heating around 60°C or higher. Already used in limited commercial applications, such as some Bolloré electric buses.\n- **Hybrid/composite approaches** combine these materials to offset individual weaknesses.\n\n**4. Key Components**\n- Cathode: typically high-nickel NMC or lithium-rich layered oxides, often with a coating to limit reactions with the solid electrolyte.\n- Anode: lithium metal, silicon-based composites, or a \"anode-free\" design where lithium plates directly onto a current collector during the first charge.\n- Solid electrolyte separator: the thin ion-conducting layer, often tens of micrometers or less.\n- Interlayers and coatings: engineered buffer layers that stabilize interfaces.\n\n**5. Performance Promise**\n- **Energy density:** Laboratory and pilot cells have reported figures above 400 Wh/kg in some configurations, compared with roughly 250–300 Wh/kg for high-end lithium-ion packs. Pack-level gains will be smaller once packaging is included.\n- **Charging speed:** Solid electrolytes may tolerate higher current densities, enabling faster charging in principle, though demonstrations are mostly at the cell level and under controlled conditions.\n- **Safety:** Removing flammable liquid reduces thermal runaway risk, although solid systems are not immune to short circuits and mechanical failure.\n- **Lifespan:** Early results suggest good cycling stability in some prototypes, but long-term data under real automotive conditions remain limited.\n\n**6. Principal Challenges**\n- **Interfacial resistance:** Solid-solid contact is imperfect and changes with cycling as materials expand and contract. This raises impedance and degrades performance.\n- **Dendrite penetration:** Lithium filaments can still propagate through or along grain boundaries of ceramic electrolytes, especially at high current densities.\n- **Manufacturing:** Producing thin, defect-free solid electrolyte layers at gigawatt-hour scale is difficult. Pressure requirements, dry-room processing for sulfides, and high-temperature sintering for oxides all add cost and complexity.\n- **Cost:** Current estimates for solid-state cells are substantially higher than for mature lithium-ion production, and materials such as germanium or certain sulfide precursors raise supply concerns.\n- **Stack pressure:** Many designs need external pressure to maintain contact, adding weight and packaging constraints.\n\n**7. Current Status (as of this brief)**\n- Most solid-state work remains at laboratory or pilot-line scale, with cell prototypes in the amp-hour range.\n- Several automakers and battery companies have announced prototype vehicles or pilot production targets, generally pointing to limited series introduction around the latter half of this decade, with broader adoption later. Announced timelines have frequently slipped, so they should be treated as aspirational.\n- Hybrid \"semi-solid\" cells with a small amount of liquid or gel already appear in some Chinese vehicles, serving as an interim step.\n- Academic and industrial research is active across all electrolyte families; sulfides receive the most commercial attention.\n\n**8. Preliminary Assessment**\nSolid-state batteries are technically credible and address real limitations of lithium-ion, but the gap between laboratory demonstrations and mass-produced automotive cells remains large. The critical unknowns are interface durability over the life of a vehicle, manufacturing yield at scale, and cost parity. Near-term EV adoption will likely be modest and concentrated in premium or specialized applications, with broader penetration dependent on solving manufacturing challenges.\n\n**9. Items to Verify in Later Steps**\n- Confirm specific energy-density and cycle-life figures against primary publications.\n- Verify current production announcements and timelines from company disclosures.\n- Gather cost estimates from independent analysts."}, "solve_ms": null, "t": 17.260677499998565, "task": "search_a", "tokens_in": 593, "tokens_out": 1934, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 0.000118, "n_pending": 5, "reason": "deviation", "snapshot": {"check": ["haiku", 33, 36], "draft": ["haiku", 23, 33], "polish": ["haiku", 36, 46], "stats": ["sonnet", 18, 23], "summ_a": ["haiku", 18, 21], "summ_b": ["haiku", 16, 20], "summ_c": ["haiku", 15, 19]}, "status": "OPTIMAL"}, "solve_ms": 3.1828000000000003, "t": 17.260677499998565, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "sonnet", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 17.260677499998565, "task": "stats", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 17.260677499998565, "task": "summ_a", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 615, "data": {"attempt": 0, "duration": 3.7291632999986177, "output": "**Key Risks of Solid-State Batteries for EVs**\n\n**Technical Problems**\n- **Interfacial stability:** Solid-solid contact is less intimate than liquid wetting; volume changes open gaps, and sulfide electrolytes can form resistive interface layers.\n- **Lithium dendrites:** Metal anodes can form filaments that penetrate electrolytes and cause short circuits, especially at fast-charge current densities.\n- **Conductivity at operating conditions:** Many electrolytes perform well only at high temperature or under stack pressure, challenging cold-start performance.\n- **Cycle and calendar life:** Lab results are promising, but automotive lifetimes (years, hundreds of thousands of km) are largely unverified.\n- **Cost and manufacturability:** Thin-film processing, stack pressure fixtures, and moisture-sensitive materials may raise costs; gigawatt-hour yields are not yet proven.\n\n**Safety Risks**\n- **Toxic gas:** Sulfide electrolytes can release hydrogen sulfide when exposed to moisture.\n- **Mechanical brittleness:** Ceramic electrolytes may crack under impact or vibration, causing internal shorts or hot spots that liquid-cell crash tests may not capture.\n- **Reduced, not eliminated, thermal runaway:** Cathode chemistry and residual organics can still release oxygen and heat under abuse.\n- **Limited field data:** Safety claims rely mainly on lab abuse tests, with few real-world fleet statistics.\n\n**Regulatory and Standards Risks**\n- **No mature standards:** Current rules (UN 38.3, UN ECE R100, IEC/ISO) were written for liquid electrolytes; solid-state test protocols and cross-jurisdiction harmonization are incomplete.\n- **Transport classification:** Sulfide-based materials may face different hazard classes, affecting logistics and supplier qualification.\n- **Recycling rules:** Regulations such as the EU Battery Regulation may require new recovery processes and added reporting.\n- **Supply-chain policy:** Lithium, sulfur precursors, and specialty ceramics may face export controls or sourcing rules.\n- **Certification delays:** Without established protocols, type approval could outlast development timelines.\n\n**Implications**\nThe main risks lie in unresolved interface engineering, unproven durability, and lagging regulation rather than fundamental physics. Treat announced timelines skeptically, monitor pilot yields and independent cycle-life data, and engage early with standards bodies. Adoption will likely be staged, starting with premium or niche vehicles where cost matters less."}, "solve_ms": null, "t": 19.59221719999914, "task": "summ_c", "tokens_in": 1692, "tokens_out": 891, "type": "finish"}
{"agent": "haiku", "cost_micro": 562, "data": {"attempt": 0, "duration": 2.9117609999993874, "output": "**Key Points: Solid-State Batteries for Electric Vehicles**\n\n1. **Core concept:** Solid-state batteries replace the flammable liquid electrolyte in lithium-ion cells with a solid ion-conducting layer, enabling higher energy density, faster charging potential, and reduced fire risk.\n\n2. **Operating principle:** As in conventional lithium-ion cells, lithium ions shuttle between cathode and anode. The solid electrolyte may allow lithium-metal anodes (about ten times graphite's theoretical capacity) without the dendrite problems seen in liquid systems.\n\n3. **Electrolyte families:**\n   - *Sulfides:* highest conductivity and most automaker interest, but moisture-sensitive and electrochemically narrow.\n   - *Oxides:* stable and air-tolerant, but brittle and hard to process.\n   - *Polymers:* flexible and easy to process, but need heating (~60°C+) and are already used in niche applications.\n   - *Composites:* hybrid designs that offset individual weaknesses.\n\n4. **Performance promise:** Lab and pilot cells report above 400 Wh/kg versus roughly 250–300 Wh/kg for high-end lithium-ion; pack-level gains will be smaller. Charging and safety benefits are real in principle but mostly shown at cell level.\n\n5. **Main challenges:** Solid-solid interfacial resistance, lithium dendrite penetration, difficult thin-layer manufacturing at scale, high costs and supply concerns (e.g., germanium), and the need for stack pressure.\n\n6. **Current status:** Mostly laboratory or pilot scale. Automakers target limited series production in the latter half of this decade, though timelines have often slipped. Semi-solid cells are already in some Chinese vehicles as an interim step.\n\n7. **Assessment:** Technically credible, but the gap between lab demonstrations and mass-produced automotive cells remains large. Near-term adoption is likely limited to premium or specialized vehicles.\n\n8. **To verify:** Energy-density and cycle-life figures, company production timelines, and independent cost estimates."}, "solve_ms": null, "t": 20.172438499997952, "task": "summ_a", "tokens_in": 2050, "tokens_out": 715, "type": "finish"}
{"agent": "haiku", "cost_micro": 572, "data": {"attempt": 0, "duration": 4.28817970000091, "output": "**Key Market Points: Solid-State Batteries for EVs**\n\n1. **Major players:** Toyota (most-cited roadmap, ~2027–2028 target, with Idemitsu and Panasonic), Samsung SDI, QuantumScape, Solid Power, and Factorial Energy lead. Volkswagen is QuantumScape's largest backer (~$300M+, via PowerCo). BMW, Mercedes-Benz, Hyundai/Kia, Stellantis, Nissan, and Honda have active programs or partnerships. CATL, BYD, LG Energy Solution, and startups like ProLogium and Blue Solutions are also pursuing the technology.\n\n2. **Adoption status:** No mass-market EV uses a fully solid-state battery yet. Activity is limited to lab and pilot-scale production, prototype road testing, and some semi-solid products already in niche use (notably in China).\n\n3. **Timelines:** Analysts broadly expect first limited-run premium EVs around 2027–2030, with broader adoption in the early-to-mid 2030s. Timelines have repeatedly slipped, so announced dates should be treated as aspirational.\n\n4. **Costs:** Current lithium-ion EV packs run roughly $100–$150/kWh. Early solid-state estimates are $200–$400+/kWh at low volume. Cost drivers include solid electrolyte materials, specialized manufacturing equipment, lithium-metal anode handling, and low yields. Cost parity is most plausibly a late-2030s outcome, if achieved at all.\n\n5. **Competitive pressure:** Advances in LFP, sodium-ion, and high-nickel or silicon-anode lithium-ion chemistries are narrowing solid-state's performance advantage, raising the bar for commercial justification.\n\n6. **Strategy:** Most automakers hedge by pursuing solid-state alongside incremental lithium-ion improvements, using joint ventures and partnerships to share risk.\n\n**Bottom line:** The market is pre-commercial. Key leading indicators to track include yield rates, pilot output volumes, and independent validation. Note that the underlying data reflects training-period information and should be verified against current filings before publication."}, "solve_ms": null, "t": 21.247378000000026, "task": "summ_b", "tokens_in": 2041, "tokens_out": 736, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 7.6e-05, "n_pending": 3, "reason": "deviation", "snapshot": {"check": ["haiku", 33, 36], "draft": ["haiku", 23, 33], "polish": ["haiku", 36, 46], "stats": ["sonnet", 17, 23]}, "status": "OPTIMAL"}, "solve_ms": 4.7996, "t": 21.247378000000026, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "sonnet", "cost_micro": 19832, "data": {"attempt": 0, "duration": 8.632572500002425, "output": "**Key Numbers Extracted and Sanity-Checked**\n\n**Energy density**\n- Solid-state (lab/pilot cells): >400 Wh/kg. Li-ion (high-end packs): ~250–300 Wh/kg.\n- Check: Using the 250–300 range, 400 Wh/kg implies a +33% to +60% gain. Caveat: the brief compares *cell-level* solid-state figures against *pack-level* Li-ion figures. This is not like-for-like. Li-ion cells themselves reach ~250–300 Wh/kg at cell level, and pack-level figures are typically 15–30% lower. Pack-level solid-state gains will be smaller than the headline. Recommend stating \"up to ~33–60% at cell level, less at pack level.\"\n\n**Anode capacity**\n- Lithium metal has \"roughly ten times\" the capacity of graphite.\n- Check: Theoretical values are ~3,860 mAh/g (Li) vs. ~372 mAh/g (graphite), a ratio of ~10.4×. The claim is accurate. It is a theoretical, anode-only figure and does not translate to a 10× cell-level gain.\n\n**Polymer electrolyte operating temperature**\n- ~60°C or higher required. Plausible and consistent with PEO-based literature.\n\n**Costs ($/kWh)**\n- Current Li-ion packs: $100–$150.\n- Early solid-state: $200–$400+ at low volume.\n- Check: Ratio is ~1.3× to 4× (200/150 to 400/100), so \"several times\" is only fully accurate at the high end. A fair summary is \"roughly 1.5–4× Li-ion costs.\" The two sources' wording (\"substantially higher,\" \"several times\") should be softened accordingly. Note the Li-ion figure is pack-level while solid-state is described as cell-level in search_b, so the comparison is again not like-for-like and may understate the gap.\n\n**Investment**\n- VW investment in QuantumScape: \"~$300M+\". Treat as approximate and unverified. Public reporting has cited figures of this order, but it should be confirmed against filings before publication.\n\n**Timelines**\n- Toyota: 2027–2028.\n- Samsung SDI: ~2027.\n- LG Energy Solution: ~2030.\n- Industry first commercial volumes: 2027–2030; broader adoption: early-to-mid 2030s; cost parity: late 2030s or later.\n- Check: These are internally consistent in sequence (pilot → limited → broad → parity). Both sources stress repeated slippage, so all dates should be framed as targets, not forecasts.\n\n**Items flagged for verification**\n1. The \">400 Wh/kg\" figure lacks a named primary source; the brief itself lists this as unverified.\n2. Cycle-life figures are absent entirely, a gap for a report on EV viability.\n3. Cost ranges are developer/analyst estimates with no named analyst source.\n4. BYD's demonstration timeline is noted as lacking independent verification.\n5. The cell-vs-pack basis mismatch (energy density and cost) should be stated explicitly in the report.\n\n**Recommended headline figures for the report**\n- Energy density: up to ~400 Wh/kg (cell, lab/pilot) vs. ~250–300 Wh/kg Li-ion.\n- Cost: ~$200–400+/kWh early solid-state vs. ~$100–150/kWh Li-ion.\n- Timeline: limited commercial vehicles ~2027–2030; cost parity not before the late 2030s."}, "solve_ms": null, "t": 25.89325000000099, "task": "stats", "tokens_in": 3986, "tokens_out": 1186, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 7.5e-05, "n_pending": 3, "reason": "deviation", "snapshot": {"check": ["haiku", 36, 39], "draft": ["haiku", 26, 36], "polish": ["haiku", 39, 49]}, "status": "OPTIMAL"}, "solve_ms": 3.6404, "t": 25.89325000000099, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 25.89325000000099, "task": "draft", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 2591, "data": {"attempt": 0, "duration": 18.679517999997188, "output": "# Solid-State Batteries for Electric Vehicles: A Research Report\n\n## 1. Executive Summary\n\nSolid-state batteries (SSBs) replace the flammable liquid electrolyte in conventional lithium-ion cells with a solid ion-conducting material. The approach promises higher energy density, potentially faster charging, and reduced fire risk, and it may allow lithium-metal anodes, which have roughly ten times the theoretical capacity of graphite. Laboratory and pilot cells have reported energy densities above 400 Wh/kg, compared with roughly 250–300 Wh/kg for high-end lithium-ion cells.\n\nThe technology remains pre-commercial. Significant barriers persist in solid-solid interface stability, lithium dendrite control, manufacturing scale-up, and cost. Early solid-state cells are estimated at roughly $200–400+/kWh at low volume, versus about $100–150/kWh for current lithium-ion packs. Automakers and suppliers target limited production of premium vehicles around 2027–2030, with broader adoption in the early-to-mid 2030s and cost parity possibly not before the late 2030s. These dates have repeatedly slipped and should be treated as aspirational.\n\nOur assessment is that solid-state batteries are technically credible but face a large gap between laboratory demonstrations and mass-produced automotive cells. Near-term adoption is most likely in premium or specialized vehicles. Stakeholders should track pilot yields, independent cycle-life data, and standards development rather than announced timelines alone.\n\n## 2. Introduction and Background\n\nLithium-ion batteries power nearly all current battery electric vehicles. Their dominance reflects decades of cost reduction and manufacturing scale, but they carry constraints that matter for the next generation of EVs. Energy density limits vehicle range and packaging. Liquid electrolytes are flammable, which drives thermal-management and safety-system costs. Fast charging accelerates degradation, particularly at low temperatures or high charge rates. Competing chemistries such as LFP, sodium-ion, and high-nickel or silicon-anode lithium-ion cells are also improving, which narrows the performance advantage any successor must offer.\n\nSolid-state batteries are widely viewed as a candidate successor because they address the liquid electrolyte directly. The question for this report is not whether the physics is promising, but whether the technology can be manufactured reliably, safely, and affordably at automotive volumes within a useful timeframe.\n\n## 3. How Solid-State Batteries Work\n\nAs in conventional lithium-ion cells, lithium ions move between a cathode and an anode during charge and discharge. The key difference is the electrolyte: a solid material conducts lithium ions while electrically insulating the electrodes. Several families of solid electrolytes are under development:\n\n- **Sulfides** offer the highest ionic conductivity and attract the most automaker interest. They are, however, moisture-sensitive and have a narrow electrochemical stability window.\n- **Oxides** are chemically stable and tolerant of air, but they are brittle and difficult to process into thin, uniform layers.\n- **Polymers** are flexible and easier to manufacture, but they generally require operating temperatures of about 60°C or higher to achieve adequate conductivity. Polymer electrolytes already see niche use.\n- **Composites** combine materials to offset the weaknesses of any single family.\n\nBecause solid electrolytes can in principle suppress dendrite growth, they may enable lithium-metal anodes. Lithium metal has a theoretical specific capacity of about 3,860 mAh/g versus about 372 mAh/g for graphite. This is an anode-only, theoretical figure; it does not translate directly into a tenfold cell-level gain.\n\n## 4. Performance Advantages and Trade-offs\n\n**Energy density.** Lab and pilot cells report above 400 Wh/kg. Against high-end lithium-ion cells at about 250–300 Wh/kg, this implies a gain of roughly 33–60% at the cell level. The comparison is not like-for-like: the headline solid-state figures are cell-level, while many Li-ion comparisons are pack-level, and pack-level figures typically run 15–30% lower than cell-level. Pack-level solid-state gains will therefore be smaller than the headline suggests. A fair statement is \"up to roughly 33–60% at cell level, less at pack level.\"\n\n**Charging.** Solid electrolytes may tolerate higher current densities, which could support faster charging. This benefit is demonstrated mainly at the cell level and has not been validated across full vehicle duty cycles.\n\n**Safety.** Removing flammable liquid reduces the risk of thermal runaway, though it does not eliminate it. Cathode chemistry and residual organic materials can still release oxygen and heat under abuse conditions. Safety claims rest largely on laboratory abuse testing rather than real-world fleet data.\n\n**Lifespan.** Laboratory cycle-life results are encouraging, but they are not yet reliably mapped to automotive requirements of many years and hundreds of thousands of kilometers. This is a significant gap for any assessment of EV viability, and publicly available cycle-life data for automotive-format cells remains limited.\n\n**Trade-offs.** The performance advantages come with operating constraints. Polymer electrolytes need heat; sulfides need dry handling; many designs require external stack pressure to keep solid layers in contact. Each of these affects system design, cost, and cold-climate performance.\n\n## 5. Technical and Manufacturing Challenges\n\n**Interfacial stability.** Solid-solid contact is less intimate than liquid wetting. Volume changes during cycling can open gaps that raise resistance, and sulfide electrolytes can form resistive interface layers. Managing these interfaces is widely regarded as the central engineering problem.\n\n**Lithium dendrites.** Although solid electrolytes can suppress dendrites, metal filaments can still penetrate them, particularly at fast-charge current densities, causing short circuits.\n\n**Conductivity at operating conditions.** Many electrolytes perform well only at high temperature or under pressure, which complicates cold-start performance.\n\n**Manufacturing scale-up.** Producing thin, defect-free solid layers at gigawatt-hour scale is not yet proven. Thin-film processing, stack-pressure fixtures, and moisture-controlled environments add cost and complexity. Yield rates at volume are a key unknown.\n\n**Cost.** Early solid-state cells are estimated at roughly $200–400+/kWh at low volume, against about $100–150/kWh for current Li-ion packs. This is roughly 1.5 to 4 times the cost of lithium-ion. The Li-ion figure is pack-level while the solid-state estimate is described at cell level, so the true gap may be somewhat larger. Cost drivers include solid electrolyte materials, specialized equipment, lithium-metal anode handling, and low early yields. Supply concerns for some materials, such as germanium used in certain electrolyte formulations, add further uncertainty.\n\n## 6. Industry Landscape\n\nDevelopment is spread across automakers, battery makers, and startups.\n\n- **Toyota** has the most-cited roadmap, targeting roughly 2027–2028, with partners including Idemitsu and Panasonic.\n- **Samsung SDI** has indicated a target of around 2027.\n- **LG Energy Solution** has indicated around 2030.\n- **QuantumScape** is a prominent startup; Volkswagen is its largest backer, investing on the order of $300 million or more through PowerCo. This figure is approximate and should be confirmed against company filings before any publication.\n- **Solid Power** and **Factorial Energy** are other active developers.\n- **BMW, Mercedes-Benz, Hyundai/Kia, Stellantis, Nissan, and Honda** have active programs or partnerships.\n- **CATL, BYD, ProLogium, and Blue Solutions** are also pursuing the technology. BYD's demonstration timeline lacks independent verification.\n\nNo mass-market EV currently uses a fully solid-state battery. Activity consists of lab and pilot production, prototype road testing, and semi-solid products already deployed in some Chinese vehicles. Semi-solid cells are best understood as an interim step rather than a fully solid-state product.\n\n## 7. Market Outlook and Adoption Timeline\n\nAnalysts broadly expect the following sequence, with all dates treated as targets rather than forecasts:\n\n- **Pilot to limited commercial volumes:** approximately 2027–2030, likely in premium or specialized vehicles.\n- **Broader adoption:** early-to-mid 2030s, contingent on yield and cost improvements.\n- **Cost parity with lithium-ion:** late 2030s at the earliest, and not assured.\n\nThis sequence is internally consistent, but both industry commentary and the historical record show repeated slippage. Competitive pressure from LFP, sodium-ion, and advanced lithium-ion chemistries will raise the bar for commercial justification; solid-state must offer a clear advantage at an acceptable price, not merely an improvement in the abstract.\n\nMost automakers are hedging by pursuing solid-state alongside incremental lithium-ion improvements, using joint ventures and partnerships to share risk.\n\n## 8. Risks and Uncertainties\n\n**Technical risks.** Unresolved interface engineering, unproven cycle life, dendrite control under fast charging, and cold-weather performance could each delay commercialization.\n\n**Safety risks.** Sulfide electrolytes can release toxic hydrogen sulfide when exposed to moisture. Ceramic electrolytes may crack under impact or vibration, creating internal shorts that liquid-cell crash tests may not capture. Thermal runaway is reduced but not eliminated.\n\n**Regulatory and standards risks.** Current rules, including UN 38.3, UN ECE R100, and IEC/ISO standards, were written for liquid electrolytes. Solid-state test protocols and cross-jurisdiction harmonization are incomplete. Sulfide-based materials may face different transport hazard classifications, affecting logistics and supplier qualification. Recycling requirements under instruments such as the EU Battery Regulation may demand new recovery processes. Certification could take longer than development itself.\n\n**Supply-chain risks.** Lithium, sulfur precursors, specialty ceramics, and certain electrolyte inputs may be subject to export controls or sourcing constraints.\n\n**Data risks.** Several key figures lack named primary sources or independent verification, including the >400 Wh/kg claim, cell-cost estimates, and BYD's timeline. Readers should verify these against current filings and independent testing before relying on them.\n\n## 9. Conclusion and Recommendations\n\nSolid-state batteries are a credible long-term candidate for EV propulsion. Their main risks lie in unresolved interface engineering, unproven durability, and lagging regulation rather than in fundamental physics. The gap between laboratory performance and mass-produced automotive cells remains large, and near-term deployment will likely be limited to premium or niche applications where cost is less decisive.\n\nWe recommend the following:\n\n1. **Plan on staged adoption.** Treat 2027–2030 as the earliest window for limited volumes and the late 2030s as the earliest plausible cost parity. Do not build product plans on announced dates alone.\n2. **Track leading indicators.** Monitor pilot yield rates, production volumes, independent cycle-life and abuse-test data, and cost disclosures.\n3. **Report on a consistent basis.** Compare cell-level with cell-level and pack-level with pack-level, and state the basis explicitly in any analysis.\n4. **Engage early with standards bodies.** Regulatory frameworks for solid-state safety, transport, and recycling are not yet mature, and early participation can shorten certification timelines.\n5. **Maintain a hedged strategy.** Pursue solid-state alongside improvements to lithium-ion, LFP, and other chemistries until performance and cost are validated at scale.\n\n## 10. References\n\n*Note: Full citations must be compiled from source documents and verified before publication. The following categories identify the evidence base; specific entries should be added and checked against primary sources.*\n\n- Company technology roadmaps and investor disclosures: Toyota, Samsung SDI, LG Energy Solution, QuantumScape, Solid Power, Factorial Energy, Volkswagen/PowerCo.\n- Peer-reviewed literature on solid electrolytes (sulfide, oxide, polymer, and composite systems) and lithium-metal anode behavior.\n- Industry and analyst estimates of battery pack and cell cost trajectories.\n- Regulatory texts: UN 38.3, UN ECE R100, EU Battery Regulation, and relevant IEC/ISO standards.\n- Market commentary on adoption timelines and competing chemistries (LFP, sodium-ion, advanced lithium-ion)."}, "solve_ms": null, "t": 44.57276799999818, "task": "draft", "tokens_in": 4143, "tokens_out": 4354, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 4e-05, "n_pending": 2, "reason": "deviation", "snapshot": {"check": ["haiku", 45, 48], "polish": ["haiku", 48, 58]}, "status": "OPTIMAL"}, "solve_ms": 4.056000000000001, "t": 44.57276799999818, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 44.57276799999818, "task": "check", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 906, "data": {"attempt": 0, "duration": 3.8831811000018206, "output": "**Fact-check results: corrections to the draft**\n\n1. **Energy density comparison (Exec Summary, Sec. 1):** The draft compares solid-state cell-level figures (>400 Wh/kg) with Li-ion figures (250–300 Wh/kg) without stating the basis. Correct to: \"up to ~400 Wh/kg at cell level (lab/pilot) vs. ~250–300 Wh/kg for high-end Li-ion cells; pack-level gains will be smaller.\" Also flag that the >400 Wh/kg figure lacks a named primary source.\n\n2. **Cost comparison (Exec Summary):** The draft's figures ($200–400+/kWh vs. $100–150/kWh) are accurate as ranges, but the implied multiple is ~1.3× to 4×, not a uniform gap. Add \"roughly 1.5–4× Li-ion costs.\" Note that the Li-ion figure is pack-level while solid-state is cell-level, so the comparison is not like-for-like and may understate the gap.\n\n3. **Lithium-metal capacity (Exec Summary):** \"Roughly ten times the theoretical capacity of graphite\" is accurate (~3,860 vs. ~372 mAh/g, ~10.4×). Add that this is a theoretical, anode-only figure and does not imply a 10× cell-level gain.\n\n4. **Timelines (Exec Summary):** Dates are consistent with sources, but they must be framed as targets, not forecasts. Cite specific company targets (Toyota ~2027–2028, Samsung SDI ~2027, LG Energy Solution ~2030) rather than presenting them as industry consensus.\n\n5. **Investment figure (Sec. 3 or market section):** \"VW investment in QuantumScape ~$300M+\" is approximate and unverified. Confirm against filings or mark as approximate.\n\n6. **Missing data:** The draft contains no cycle-life figures, which are essential for an EV viability report. Add or explicitly flag this gap.\n\n7. **Unverified claims to flag:** BYD's demonstration timeline lacks independent verification; cost ranges are developer/analyst estimates with no named analyst source.\n\n8. **Safety claims:** Solid-state safety benefits are shown mainly at cell level in lab abuse tests; state that real-world fleet data is limited. Also note that sulfide electrolytes can release hydrogen sulfide on moisture exposure, which the draft omits.\n\n9. **Semi-solid status:** Add that semi-solid cells are already in some Chinese vehicles, as the market and technical summaries note."}, "solve_ms": null, "t": 48.4559491, "task": "check", "tokens_in": 4732, "tokens_out": 865, "type": "finish"}
{"agent": null, "cost_micro": 0, "data": {"det_time": 1.9e-05, "n_pending": 1, "reason": "deviation", "snapshot": {"polish": ["haiku", 49, 59]}, "status": "OPTIMAL"}, "solve_ms": 2.9444000000000004, "t": 48.4559491, "task": null, "tokens_in": 0, "tokens_out": 0, "type": "resolve"}
{"agent": "haiku", "cost_micro": 0, "data": {"attempt": 0}, "solve_ms": null, "t": 48.4559491, "task": "polish", "tokens_in": 0, "tokens_out": 0, "type": "start"}
{"agent": "haiku", "cost_micro": 1889, "data": {"attempt": 0, "duration": 9.438138299999991, "output": "# Solid-State Batteries for Electric Vehicles: A Research Report\n\n## 1. Executive Summary\n\nSolid-state batteries (SSBs) replace the flammable liquid electrolyte in conventional lithium-ion cells with a solid ion-conducting material. The approach promises higher energy density, potentially faster charging, and reduced fire risk. It may also allow lithium-metal anodes, which have a theoretical specific capacity roughly ten times that of graphite (about 3,860 vs. 372 mAh/g). This is an anode-only, theoretical figure and does not imply a tenfold gain at the cell level.\n\nLaboratory and pilot cells have reported energy densities of up to roughly 400 Wh/kg at the cell level, compared with roughly 250–300 Wh/kg for high-end lithium-ion cells. Pack-level gains will be smaller than these cell-level figures suggest. The >400 Wh/kg figure should be treated with caution until a primary source is identified.\n\nThe technology remains pre-commercial. Significant barriers persist in solid-solid interface stability, lithium dendrite control, manufacturing scale-up, and cost. Early solid-state cells are estimated at roughly $200–400+/kWh at low volume, versus about $100–150/kWh for current lithium-ion packs. This implies roughly 1.5–4× the cost of lithium-ion. The comparison is not like-for-like, since the Li-ion figure is pack-level and the solid-state figure is cell-level, so the true gap may be larger.\n\nCompany targets for limited production of premium vehicles include Toyota at roughly 2027–2028, Samsung SDI at around 2027, and LG Energy Solution at around 2030. These are company targets, not industry consensus or forecasts. Such dates have repeatedly slipped in the sector and should be treated as aspirational. Broader adoption in the early-to-mid 2030s and cost parity possibly not before the late 2030s are analyst views rather than settled expectations.\n\nOur assessment is that solid-state batteries are technically credible but face a large gap between laboratory demonstrations and mass-produced automotive cells. Near-term adoption is most likely in premium or specialized vehicles. Stakeholders should track pilot yields, independent cycle-life data, and standards development rather than announced timelines alone.\n\n## 2. Introduction and Background\n\nLithium-ion batteries power nearly all current battery electric vehicles. Their dominance reflects decades of cost reduction and manufacturing scale, but they carry constraints that matter for the next generation of EVs. Energy density limits vehicle range and packaging. Liquid electrolytes are flammable, which drives thermal-management and safety-system costs. Fast charging accelerates degradation, particularly at low temperatures or high charge rates. Competing chemistries such as LFP, sodium-ion, and high-nickel or silicon-anode lithium-ion cells are also improving, which narrows the performance advantage any successor must offer.\n\nSolid-state batteries are widely viewed as a candidate successor because they address the liquid electrolyte directly. The question for this report is not whether the physics is promising, but whether the technology can be manufactured reliably, safely, and affordably at automotive volumes within a useful timeframe.\n\n## 3. How Solid-State Batteries Work\n\nAs in conventional lithium-ion cells, lithium ions move between a cathode and an anode during charge and discharge. The key difference is the electrolyte: a solid material conducts lithium ions while electrically insulating the electrodes. Several families of solid electrolytes are under development:\n\n- **Sulfides** offer the highest ionic conductivity and attract the most automaker interest. They are, however, moisture-sensitive, can release toxic hydrogen sulfide gas on exposure to moisture, and have a narrow electrochemical stability window.\n- **Oxides** are chemically stable and tolerant of air, but they are brittle and difficult to process into thin, uniform layers.\n- **Polymers** are flexible and easier to manufacture, but they generally require operating temperatures of about 60°C or higher to achieve adequate conductivity. Polymer electrolytes already see niche use.\n- **Composites** combine materials to offset the weaknesses of any single family.\n\nBecause solid electrolytes can in principle suppress dendrite growth, they may enable lithium-metal anodes.\n\n## 4. Performance Advantages and Trade-offs\n\n**Energy density.** Lab and pilot cells report up to roughly 400 Wh/kg at the cell level. Against high-end lithium-ion cells at about 250–300 Wh/kg, this implies a gain of roughly 33–60% at the cell level. The comparison is not like-for-like: the headline solid-state figures are cell-level, while many Li-ion comparisons are pack-level, and pack-level figures typically run 15–30% lower than cell-level. Pack-level solid-state gains will therefore be smaller than the headline suggests. A fair statement is \"up to roughly 33–60% at cell level, less at pack level.\"\n\n**Charging.** Solid electrolytes may tolerate higher current densities, which could support faster charging. This benefit is demonstrated mainly at the cell level and has not been validated across full vehicle duty cycles.\n\n**Safety.** Removing flammable liquid reduces the risk of thermal runaway, though it does not eliminate it. Cathode chemistry and residual organic materials can still release oxygen and heat under abuse conditions. Safety claims rest largely on laboratory abuse testing; real-world fleet data is limited.\n\n**Lifespan.** Cycle-life figures are a critical gap in this report. Laboratory results are encouraging, but they are not yet reliably mapped to automotive requirements of many years and hundreds of thousands of kilometers. Publicly available cycle-life data for automotive-format cells remains limited, and this should be addressed before any firm conclusion on EV viability is drawn.\n\n**Trade-offs.** The performance advantages come with operating constraints. Polymer electrolytes need heat; sulfides need dry handling; many designs require external stack pressure to keep solid layers in contact. Each of these affects system design, cost, and cold-climate performance.\n\n## 5. Technical and Manufacturing Challenges\n\n**Interfacial stability.** Solid-solid contact is less intimate than liquid wetting. Volume changes during cycling can open gaps that raise resistance, and sulfide electrolytes can form resistive interface layers. Managing these interfaces is widely regarded as the central engineering problem.\n\n**Lithium dendrites.** Although solid electrolytes can suppress dendrites, metal filaments can still penetrate them, particularly at fast-charge current densities, causing short circuits.\n\n**Conductivity at operating conditions.** Many electrolytes perform well only at high temperature or under pressure, which complicates cold-start performance.\n\n**Manufacturing scale-up.** Producing thin, defect-free solid layers at gigawatt-hour scale is not yet proven. Thin-film processing, stack-pressure fixtures, and moisture-controlled environments add cost and complexity. Yield rates at volume are a key unknown.\n\n**Cost.** Early solid-state cells are estimated at roughly $200–400+/kWh at low volume, against about $100–150/kWh for current Li-ion packs, a multiple of roughly 1.5–4×. These are developer and analyst estimates without a single named primary source, and the comparison mixes cell-level and pack-level figures. Cost drivers include solid electrolyte materials, specialized equipment, lithium-metal anode handling, and low early yields. Supply concerns for some materials, such as germanium used in certain electrolyte formulations, add further uncertainty.\n\n## 6. Industry Landscape\n\nDevelopment is spread across automakers, battery makers, and startups. Semi-solid-state cells, which retain some liquid or gel component, are already in some Chinese vehicles; these should not be confused with fully solid-state designs.\n\n- **Toyota** has the most-cited roadmap, with a company target of roughly 2027–2028, with partners including Idemitsu and Panasonic.\n- **Samsung SDI** has indicated a company target of around 2027.\n- **LG Energy Solution** has indicated a company target of around 2030.\n- **QuantumScape** is a prominent startup; Volkswagen is its largest backer, with investment on the order of $300 million or more (approximate, to be confirmed against company filings) through PowerCo.\n- **Solid Power** and **Factorial Energy** are other active developers.\n- **BMW, Mercedes-Benz, Hyundai/Kia, Stellantis, Nissan, and Honda** have active programs or partnerships.\n- **CATL, BYD, ProLogium, and Blue Solutions** are also pursuing the technology. BYD's demonstration timeline lacks independent verification.\n\nNo mass-market EV currently uses a fully solid-state battery. Activity consists of pilot lines, demonstration vehicles, and announced targets, and the gap between these and volume production is the central question for the sector."}, "solve_ms": null, "t": 57.89408739999999, "task": "polish", "tokens_in": 3714, "tokens_out": 3036, "type": "finish"}


==> anc/data/mechanism.json <==
{
 "cheapest_eligible_agent_per_task": {
  "gpt-mini": 126,
  "haiku": 232,
  "llama-local": 109,
  "sonnet": 78
 },
 "live_agents": {
  "haiku": 10,
  "sonnet": 1
 },
 "live_out_ratio": {
  "max": 2.2275,
  "min": 1.3133333333333332
 },
 "live_resolve_reasons": {
  "deviation": 8,
  "initial": 1
 },
 "makespan_reproduction_max_abs_err": 4.818476213586109e-07,
 "relaxed_runs": {
  "rolling_after_first_relaxation": {
   "gpt-mini": 36,
   "haiku": 83,
   "llama-local": 55,
   "sonnet": 25
  },
  "rolling_before_first_relaxation": {
   "gpt-mini": 140,
   "haiku": 228,
   "llama-local": 13,
   "opus": 1,
   "sonnet": 84
  },
  "static_on_same_tasks": {
   "gpt-mini": 49,
   "haiku": 100,
   "llama-local": 15,
   "sonnet": 29
  }
 },
 "resolve_status": {
  "FEASIBLE": 3,
  "OPTIMAL": 1064,
  "RELAXED": 178
 }
}


==> anc/data/timing-0.json <==
{
  "greedy-cheapest": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 70.556535,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 53.984719,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 45.931474,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 72.451494,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 106.49692,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 72.305674,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 63.128027,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 116.404462,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 195.543794,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 133.663814,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 143.57864,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 112.532436,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 182.025485,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 198.77297,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 167.368105,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 79.042058,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 154.579257,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 66.632547,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 161.603507,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 106.358529,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 50.113041,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 310.726191,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 343.508688,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 216.32286,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 305.916127,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 230.636973,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 239.456917,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 160.862781,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 121.397007,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.74965,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.524155,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.085783,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 159.532316,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 274.651308,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 327.435714,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 136.400187,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 114.124126,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 123.826389,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 103.290396,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 158.445067,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 122.397261,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 128.973964,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.398831,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.422554,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 80.848991,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 460.120627,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 243.636688,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 250.995597,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 312.912314,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.220604,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 282.905933,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 246.933627,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.757407,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.142203,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 257.615328,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 113.07551,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 155.960408,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 188.470524,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 139.783674,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 207.822225,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "greedy-heft": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 66.591139,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 53.984719,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 51.253553,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 73.091443,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 69.08049,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 68.409744,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 56.864944,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 74.065857,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 44.600179,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 185.683652,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 181.074198,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 118.137909,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 423.176976,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 510.455313,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 416.93568,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 65.945989,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 116.710057,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 58.364277,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.113871,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 297.645655,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 29.890605,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 339.919848,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 82.720259,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 262.603223,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 746.30084,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 157.562983,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.754305,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 205.091539,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.738738,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 140.5021,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 231.920315,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 78.406975,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 264.639923,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 315.857722,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 146.366747,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 138.974947,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 347.932219,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 347.354132,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 130.429146,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 359.852225,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 176.29726,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 423.965327,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 68.102326,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 195.263651,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 76.042861,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 102.405567,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.558012,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 341.354731,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 306.094207,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 548.896879,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 553.274677,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 260.090092,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 491.07675,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 503.198709,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 92.015737,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 81.971536,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 350.025772,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 352.320788,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 245.984319,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 225.651889,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "llm-router-mock": {
    "per_run_solve_s": {
      "max": 0.0,
      "mean": 0.0
    },
    "per_solve_ms": {
      "max": 0.0,
      "n": 0,
      "p50": 0.0,
      "p95": 0.0,
      "p99": 0.0
    },
    "runs": [
      {
        "makespan_plus_solve_s": 95.531888,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 96.076452,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 66.128606,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.637662,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 67.476108,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 73.402146,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 106.579755,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 168.849324,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 116.334452,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 186.622715,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 173.041006,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 221.136671,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 268.043148,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 280.987975,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 232.568259,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 99.259159,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.746802,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.232979,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 237.196569,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 265.081582,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.440586,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 195.256722,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 142.55818,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 129.192161,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 265.799247,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 242.022317,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 237.27114,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.888165,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 170.86772,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 131.273876,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 169.568558,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 156.972865,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 189.964298,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 187.505814,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 178.643104,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 158.723405,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 165.273506,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 179.663245,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 190.230241,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.703748,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 234.158982,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 282.163904,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 97.618564,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 183.059188,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 99.26973,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 124.390588,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 151.84625,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 110.945878,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 299.88542,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 300.493456,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 253.712252,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 213.187901,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 252.993844,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 209.778068,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 273.456981,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 236.698262,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 254.219271,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 200.722646,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 191.637395,
        "n_resolves": 0,
        "solve_s_total": 0.0
      },
      {
        "makespan_plus_solve_s": 217.154711,
        "n_resolves": 0,
        "solve_s_total": 0.0
      }
    ]
  },
  "ortools-rolling": {
    "per_run_solve_s": {
      "max": 6.720477,
      "mean": 1.100999
    },
    "per_solve_ms": {
      "max": 2385.0699,
      "n": 1245,
      "p50": 20.0742,
      "p95": 163.24326,
      "p99": 769.640588
    },
    "runs": [
      {
        "makespan_plus_solve_s": 70.626052,
        "n_resolves": 15,
        "solve_s_total": 0.069518
      },
      {
        "makespan_plus_solve_s": 60.729891,
        "n_resolves": 9,
        "solve_s_total": 0.046059
      },
      {
        "makespan_plus_solve_s": 53.638077,
        "n_resolves": 7,
        "solve_s_total": 0.038504
      },
      {
        "makespan_plus_solve_s": 73.791204,
        "n_resolves": 15,
        "solve_s_total": 0.178357
      },
      {
        "makespan_plus_solve_s": 68.207204,
        "n_resolves": 16,
        "solve_s_total": 0.174548
      },
      {
        "makespan_plus_solve_s": 68.168192,
        "n_resolves": 12,
        "solve_s_total": 0.116713
      },
      {
        "makespan_plus_solve_s": 56.948805,
        "n_resolves": 12,
        "solve_s_total": 0.083861
      },
      {
        "makespan_plus_solve_s": 43.346996,
        "n_resolves": 8,
        "solve_s_total": 0.066164
      },
      {
        "makespan_plus_solve_s": 43.466804,
        "n_resolves": 10,
        "solve_s_total": 0.059208
      },
      {
        "makespan_plus_solve_s": 140.193642,
        "n_resolves": 19,
        "solve_s_total": 0.246398
      },
      {
        "makespan_plus_solve_s": 153.74995,
        "n_resolves": 26,
        "solve_s_total": 0.333097
      },
      {
        "makespan_plus_solve_s": 92.893278,
        "n_resolves": 20,
        "solve_s_total": 0.302619
      },
      {
        "makespan_plus_solve_s": 101.427335,
        "n_resolves": 26,
        "solve_s_total": 1.000186
      },
      {
        "makespan_plus_solve_s": 373.457711,
        "n_resolves": 22,
        "solve_s_total": 0.729275
      },
      {
        "makespan_plus_solve_s": 98.83614,
        "n_resolves": 20,
        "solve_s_total": 0.895879
      },
      {
        "makespan_plus_solve_s": 37.648311,
        "n_resolves": 10,
        "solve_s_total": 0.124549
      },
      {
        "makespan_plus_solve_s": 117.725638,
        "n_resolves": 16,
        "solve_s_total": 0.161328
      },
      {
        "makespan_plus_solve_s": 58.464894,
        "n_resolves": 10,
        "solve_s_total": 0.100617
      },
      {
        "makespan_plus_solve_s": 73.123557,
        "n_resolves": 25,
        "solve_s_total": 1.921314
      },
      {
        "makespan_plus_solve_s": 83.412388,
        "n_resolves": 22,
        "solve_s_total": 1.566287
      },
      {
        "makespan_plus_solve_s": 84.429743,
        "n_resolves": 9,
        "solve_s_total": 2.184144
      },
      {
        "makespan_plus_solve_s": 321.712574,
        "n_resolves": 18,
        "solve_s_total": 0.44703
      },
      {
        "makespan_plus_solve_s": 107.161235,
        "n_resolves": 25,
        "solve_s_total": 0.359359
      },
      {
        "makespan_plus_solve_s": 171.592254,
        "n_resolves": 21,
        "solve_s_total": 0.345834
      },
      {
        "makespan_plus_solve_s": 313.890776,
        "n_resolves": 32,
        "solve_s_total": 2.347257
      },
      {
        "makespan_plus_solve_s": 117.415496,
        "n_resolves": 18,
        "solve_s_total": 2.482848
      },
      {
        "makespan_plus_solve_s": 132.639927,
        "n_resolves": 25,
        "solve_s_total": 3.048453
      },
      {
        "makespan_plus_solve_s": 140.338577,
        "n_resolves": 19,
        "solve_s_total": 0.437861
      },
      {
        "makespan_plus_solve_s": 109.216966,
        "n_resolves": 19,
        "solve_s_total": 0.449342
      },
      {
        "makespan_plus_solve_s": 101.357723,
        "n_resolves": 12,
        "solve_s_total": 0.167189
      },
      {
        "makespan_plus_solve_s": 75.174094,
        "n_resolves": 25,
        "solve_s_total": 0.878591
      },
      {
        "makespan_plus_solve_s": 75.600495,
        "n_resolves": 28,
        "solve_s_total": 0.782567
      },
      {
        "makespan_plus_solve_s": 77.959367,
        "n_resolves": 27,
        "solve_s_total": 0.876079
      },
      {
        "makespan_plus_solve_s": 336.167731,
        "n_resolves": 11,
        "solve_s_total": 1.644933
      },
      {
        "makespan_plus_solve_s": 154.88068,
        "n_resolves": 24,
        "solve_s_total": 0.842952
      },
      {
        "makespan_plus_solve_s": 160.880824,
        "n_resolves": 16,
        "solve_s_total": 0.449012
      },
      {
        "makespan_plus_solve_s": 129.436031,
        "n_resolves": 28,
        "solve_s_total": 0.942636
      },
      {
        "makespan_plus_solve_s": 121.323389,
        "n_resolves": 34,
        "solve_s_total": 0.883098
      },
      {
        "makespan_plus_solve_s": 97.581499,
        "n_resolves": 19,
        "solve_s_total": 0.521212
      },
      {
        "makespan_plus_solve_s": 92.350621,
        "n_resolves": 27,
        "solve_s_total": 1.417221
      },
      {
        "makespan_plus_solve_s": 82.786556,
        "n_resolves": 21,
        "solve_s_total": 0.934938
      },
      {
        "makespan_plus_solve_s": 152.049382,
        "n_resolves": 29,
        "solve_s_total": 1.471181
      },
      {
        "makespan_plus_solve_s": 64.341918,
        "n_resolves": 19,
        "solve_s_total": 0.394701
      },
      {
        "makespan_plus_solve_s": 137.258478,
        "n_resolves": 10,
        "solve_s_total": 0.168778
      },
      {
        "makespan_plus_solve_s": 35.814337,
        "n_resolves": 15,
        "solve_s_total": 0.213567
      },
      {
        "makespan_plus_solve_s": 83.569682,
        "n_resolves": 21,
        "solve_s_total": 0.435784
      },
      {
        "makespan_plus_solve_s": 96.332563,
        "n_resolves": 21,
        "solve_s_total": 0.50407
      },
      {
        "makespan_plus_solve_s": 87.321618,
        "n_resolves": 19,
        "solve_s_total": 0.480271
      },
      {
        "makespan_plus_solve_s": 132.770472,
        "n_resolves": 23,
        "solve_s_total": 4.301763
      },
      {
        "makespan_plus_solve_s": 134.872212,
        "n_resolves": 32,
        "solve_s_total": 2.255326
      },
      {
        "makespan_plus_solve_s": 140.31971,
        "n_resolves": 29,
        "solve_s_total": 2.997475
      },
      {
        "makespan_plus_solve_s": 154.303774,
        "n_resolves": 26,
        "solve_s_total": 0.479604
      },
      {
        "makespan_plus_solve_s": 321.698088,
        "n_resolves": 24,
        "solve_s_total": 0.569566
      },
      {
        "makespan_plus_solve_s": 270.155886,
        "n_resolves": 30,
        "solve_s_total": 0.682425
      },
      {
        "makespan_plus_solve_s": 96.110253,
        "n_resolves": 34,
        "solve_s_total": 6.431121
      },
      {
        "makespan_plus_solve_s": 83.946356,
        "n_resolves": 30,
        "solve_s_total": 4.960594
      },
      {
        "makespan_plus_solve_s": 184.770196,
        "n_resolves": 35,
        "solve_s_total": 6.720477
      },
      {
        "makespan_plus_solve_s": 191.068094,
        "n_resolves": 31,
        "solve_s_total": 1.114593
      },
      {
        "makespan_plus_solve_s": 107.006832,
        "n_resolves": 20,
        "solve_s_total": 0.578337
      },
      {
        "makespan_plus_solve_s": 108.308973,
        "n_resolves": 19,
        "solve_s_total": 0.643265
      }
    ]
  },
  "ortools-rolling-risk0": {
    "per_run_solve_s": {
      "max": 5.396802,
      "mean": 1.077431
    },
    "per_solve_ms": {
      "max": 2267.302,
      "n": 1262,
      "p50": 21.9259,
      "p95": 140.56228,
      "p99": 609.780374
    },
    "runs": [
      {
        "makespan_plus_solve_s": 70.627287,
        "n_resolves": 14,
        "solve_s_total": 0.070753
      },
      {
        "makespan_plus_solve_s": 60.730347,
        "n_resolves": 9,
        "solve_s_total": 0.046515
      },
      {
        "makespan_plus_solve_s": 53.637678,
        "n_resolves": 7,
        "solve_s_total": 0.038104
      },
      {
        "makespan_plus_solve_s": 78.070264,
        "n_resolves": 14,
        "solve_s_total": 0.155608
      },
      {
        "makespan_plus_solve_s": 75.407616,
        "n_resolves": 17,
        "solve_s_total": 0.181521
      },
      {
        "makespan_plus_solve_s": 61.235511,
        "n_resolves": 12,
        "solve_s_total": 0.105552
      },
      {
        "makespan_plus_solve_s": 56.945464,
        "n_resolves": 12,
        "solve_s_total": 0.080519
      },
      {
        "makespan_plus_solve_s": 43.345245,
        "n_resolves": 8,
        "solve_s_total": 0.064412
      },
      {
        "makespan_plus_solve_s": 43.466892,
        "n_resolves": 10,
        "solve_s_total": 0.059297
      },
      {
        "makespan_plus_solve_s": 140.178525,
        "n_resolves": 18,
        "solve_s_total": 0.231281
      },
      {
        "makespan_plus_solve_s": 131.006301,
        "n_resolves": 28,
        "solve_s_total": 0.3623
      },
      {
        "makespan_plus_solve_s": 92.893922,
        "n_resolves": 20,
        "solve_s_total": 0.303263
      },
      {
        "makespan_plus_solve_s": 88.472963,
        "n_resolves": 26,
        "solve_s_total": 1.520031
      },
      {
        "makespan_plus_solve_s": 361.857859,
        "n_resolves": 22,
        "solve_s_total": 0.786925
      },
      {
        "makespan_plus_solve_s": 98.882507,
        "n_resolves": 20,
        "solve_s_total": 0.942246
      },
      {
        "makespan_plus_solve_s": 83.271942,
        "n_resolves": 12,
        "solve_s_total": 0.144489
      },
      {
        "makespan_plus_solve_s": 116.892311,
        "n_resolves": 15,
        "solve_s_total": 0.182254
      },
      {
        "makespan_plus_solve_s": 58.461227,
        "n_resolves": 10,
        "solve_s_total": 0.09695
      },
      {
        "makespan_plus_solve_s": 101.677825,
        "n_resolves": 24,
        "solve_s_total": 2.566478
      },
      {
        "makespan_plus_solve_s": 104.942588,
        "n_resolves": 21,
        "solve_s_total": 2.079718
      },
      {
        "makespan_plus_solve_s": 85.309385,
        "n_resolves": 9,
        "solve_s_total": 3.063786
      },
      {
        "makespan_plus_solve_s": 321.764452,
        "n_resolves": 18,
        "solve_s_total": 0.498908
      },
      {
        "makespan_plus_solve_s": 107.099477,
        "n_resolves": 25,
        "solve_s_total": 0.2976
      },
      {
        "makespan_plus_solve_s": 179.586914,
        "n_resolves": 20,
        "solve_s_total": 0.329651
      },
      {
        "makespan_plus_solve_s": 160.938121,
        "n_resolves": 32,
        "solve_s_total": 2.631662
      },
      {
        "makespan_plus_solve_s": 143.709434,
        "n_resolves": 18,
        "solve_s_total": 3.89775
      },
      {
        "makespan_plus_solve_s": 142.587579,
        "n_resolves": 25,
        "solve_s_total": 4.133514
      },
      {
        "makespan_plus_solve_s": 106.417562,
        "n_resolves": 20,
        "solve_s_total": 0.443648
      },
      {
        "makespan_plus_solve_s": 109.214308,
        "n_resolves": 19,
        "solve_s_total": 0.446684
      },
      {
        "makespan_plus_solve_s": 106.561896,
        "n_resolves": 12,
        "solve_s_total": 0.166459
      },
      {
        "makespan_plus_solve_s": 67.259437,
        "n_resolves": 22,
        "solve_s_total": 0.80023
      },
      {
        "makespan_plus_solve_s": 75.568372,
        "n_resolves": 28,
        "solve_s_total": 0.750444
      },
      {
        "makespan_plus_solve_s": 68.849493,
        "n_resolves": 28,
        "solve_s_total": 1.227317
      },
      {
        "makespan_plus_solve_s": 121.340488,
        "n_resolves": 10,
        "solve_s_total": 0.458125
      },
      {
        "makespan_plus_solve_s": 145.865044,
        "n_resolves": 22,
        "solve_s_total": 0.756998
      },
      {
        "makespan_plus_solve_s": 165.676652,
        "n_resolves": 19,
        "solve_s_total": 0.443012
      },
      {
        "makespan_plus_solve_s": 126.171497,
        "n_resolves": 30,
        "solve_s_total": 0.899136
      },
      {
        "makespan_plus_solve_s": 121.414392,
        "n_resolves": 37,
        "solve_s_total": 0.974101
      },
      {
        "makespan_plus_solve_s": 99.836093,
        "n_resolves": 20,
        "solve_s_total": 0.666252
      },
      {
        "makespan_plus_solve_s": 106.229246,
        "n_resolves": 30,
        "solve_s_total": 1.517637
      },
      {
        "makespan_plus_solve_s": 81.272258,
        "n_resolves": 25,
        "solve_s_total": 0.963716
      },
      {
        "makespan_plus_solve_s": 85.288704,
        "n_resolves": 25,
        "solve_s_total": 1.427016
      },
      {
        "makespan_plus_solve_s": 64.275313,
        "n_resolves": 19,
        "solve_s_total": 0.328097
      },
      {
        "makespan_plus_solve_s": 137.28051,
        "n_resolves": 10,
        "solve_s_total": 0.19081
      },
      {
        "makespan_plus_solve_s": 36.286931,
        "n_resolves": 18,
        "solve_s_total": 0.253656
      },
      {
        "makespan_plus_solve_s": 83.539022,
        "n_resolves": 21,
        "solve_s_total": 0.405124
      },
      {
        "makespan_plus_solve_s": 88.874201,
        "n_resolves": 22,
        "solve_s_total": 0.506363
      },
      {
        "makespan_plus_solve_s": 87.470579,
        "n_resolves": 22,
        "solve_s_total": 0.629232
      },
      {
        "makespan_plus_solve_s": 110.267023,
        "n_resolves": 24,
        "solve_s_total": 2.30374
      },
      {
        "makespan_plus_solve_s": 142.652817,
        "n_resolves": 31,
        "solve_s_total": 2.136181
      },
      {
        "makespan_plus_solve_s": 140.639757,
        "n_resolves": 32,
        "solve_s_total": 2.591797
      },
      {
        "makespan_plus_solve_s": 154.383088,
        "n_resolves": 28,
        "solve_s_total": 0.558918
      },
      {
        "makespan_plus_solve_s": 258.263622,
        "n_resolves": 24,
        "solve_s_total": 0.556057
      },
      {
        "makespan_plus_solve_s": 186.829873,
        "n_resolves": 27,
        "solve_s_total": 0.734037
      },
      {
        "makespan_plus_solve_s": 92.635466,
        "n_resolves": 32,
        "solve_s_total": 4.534555
      },
      {
        "makespan_plus_solve_s": 84.382563,
        "n_resolves": 30,
        "solve_s_total": 5.396802
      },
      {
        "makespan_plus_solve_s": 177.136459,
        "n_resolves": 35,
        "solve_s_total": 4.021729
      },
      {
        "makespan_plus_solve_s": 130.388377,
        "n_resolves": 32,
        "solve_s_total": 1.325222
      },
      {
        "makespan_plus_solve_s": 98.094604,
        "n_resolves": 23,
        "solve_s_total": 0.626294
      },
      {
        "makespan_plus_solve_s": 155.662434,
        "n_resolves": 19,
        "solve_s_total": 0.735369
      }
    ]
  },
  "ortools-static": {
    "per_run_solve_s": {
      "max": 2.409434,
      "mean": 0.265847
    },
    "per_solve_ms": {
      "max": 2409.4335,
      "n": 60,
      "p50": 70.13475,
      "p95": 831.088075,
      "p99": 2373.016576
    },
    "runs": [
      {
        "makespan_plus_solve_s": 70.565712,
        "n_resolves": 1,
        "solve_s_total": 0.009177
      },
      {
        "makespan_plus_solve_s": 70.596727,
        "n_resolves": 1,
        "solve_s_total": 0.009376
      },
      {
        "makespan_plus_solve_s": 52.188966,
        "n_resolves": 1,
        "solve_s_total": 0.009184
      },
      {
        "makespan_plus_solve_s": 39.639865,
        "n_resolves": 1,
        "solve_s_total": 0.022863
      },
      {
        "makespan_plus_solve_s": 68.056404,
        "n_resolves": 1,
        "solve_s_total": 0.023748
      },
      {
        "makespan_plus_solve_s": 81.432656,
        "n_resolves": 1,
        "solve_s_total": 0.025466
      },
      {
        "makespan_plus_solve_s": 56.880348,
        "n_resolves": 1,
        "solve_s_total": 0.015404
      },
      {
        "makespan_plus_solve_s": 43.296249,
        "n_resolves": 1,
        "solve_s_total": 0.015417
      },
      {
        "makespan_plus_solve_s": 43.422371,
        "n_resolves": 1,
        "solve_s_total": 0.014776
      },
      {
        "makespan_plus_solve_s": 133.34987,
        "n_resolves": 1,
        "solve_s_total": 0.035133
      },
      {
        "makespan_plus_solve_s": 130.450079,
        "n_resolves": 1,
        "solve_s_total": 0.032201
      },
      {
        "makespan_plus_solve_s": 92.623047,
        "n_resolves": 1,
        "solve_s_total": 0.032387
      },
      {
        "makespan_plus_solve_s": 106.12076,
        "n_resolves": 1,
        "solve_s_total": 0.197896
      },
      {
        "makespan_plus_solve_s": 124.25192,
        "n_resolves": 1,
        "solve_s_total": 0.153697
      },
      {
        "makespan_plus_solve_s": 87.318796,
        "n_resolves": 1,
        "solve_s_total": 0.151194
      },
      {
        "makespan_plus_solve_s": 68.063472,
        "n_resolves": 1,
        "solve_s_total": 0.019735
      },
      {
        "makespan_plus_solve_s": 72.281457,
        "n_resolves": 1,
        "solve_s_total": 0.019876
      },
      {
        "makespan_plus_solve_s": 66.296197,
        "n_resolves": 1,
        "solve_s_total": 0.019935
      },
      {
        "makespan_plus_solve_s": 106.265357,
        "n_resolves": 1,
        "solve_s_total": 0.497959
      },
      {
        "makespan_plus_solve_s": 74.703607,
        "n_resolves": 1,
        "solve_s_total": 0.663318
      },
      {
        "makespan_plus_solve_s": 53.117637,
        "n_resolves": 1,
        "solve_s_total": 0.623503
      },
      {
        "makespan_plus_solve_s": 92.796566,
        "n_resolves": 1,
        "solve_s_total": 0.056878
      },
      {
        "makespan_plus_solve_s": 93.34879,
        "n_resolves": 1,
        "solve_s_total": 0.036724
      },
      {
        "makespan_plus_solve_s": 77.282077,
        "n_resolves": 1,
        "solve_s_total": 0.033065
      },
      {
        "makespan_plus_solve_s": 194.312392,
        "n_resolves": 1,
        "solve_s_total": 0.581347
      },
      {
        "makespan_plus_solve_s": 134.109021,
        "n_resolves": 1,
        "solve_s_total": 0.633232
      },
      {
        "makespan_plus_solve_s": 147.598012,
        "n_resolves": 1,
        "solve_s_total": 0.433455
      },
      {
        "makespan_plus_solve_s": 102.67344,
        "n_resolves": 1,
        "solve_s_total": 0.041688
      },
      {
        "makespan_plus_solve_s": 92.601369,
        "n_resolves": 1,
        "solve_s_total": 0.042999
      },
      {
        "makespan_plus_solve_s": 102.393288,
        "n_resolves": 1,
        "solve_s_total": 0.044844
      },
      {
        "makespan_plus_solve_s": 92.474373,
        "n_resolves": 1,
        "solve_s_total": 0.117094
      },
      {
        "makespan_plus_solve_s": 87.161817,
        "n_resolves": 1,
        "solve_s_total": 0.092167
      },
      {
        "makespan_plus_solve_s": 77.883526,
        "n_resolves": 1,
        "solve_s_total": 0.753505
      },
      {
        "makespan_plus_solve_s": 98.266816,
        "n_resolves": 1,
        "solve_s_total": 0.095859
      },
      {
        "makespan_plus_solve_s": 116.427398,
        "n_resolves": 1,
        "solve_s_total": 0.073346
      },
      {
        "makespan_plus_solve_s": 87.834753,
        "n_resolves": 1,
        "solve_s_total": 0.066924
      },
      {
        "makespan_plus_solve_s": 110.045917,
        "n_resolves": 1,
        "solve_s_total": 0.092168
      },
      {
        "makespan_plus_solve_s": 120.542922,
        "n_resolves": 1,
        "solve_s_total": 0.102631
      },
      {
        "makespan_plus_solve_s": 85.774445,
        "n_resolves": 1,
        "solve_s_total": 0.084398
      },
      {
        "makespan_plus_solve_s": 116.569251,
        "n_resolves": 1,
        "solve_s_total": 0.293479
      },
      {
        "makespan_plus_solve_s": 84.727757,
        "n_resolves": 1,
        "solve_s_total": 0.278184
      },
      {
        "makespan_plus_solve_s": 155.342823,
        "n_resolves": 1,
        "solve_s_total": 0.450141
      },
      {
        "makespan_plus_solve_s": 63.98,
        "n_resolves": 1,
        "solve_s_total": 0.032784
      },
      {
        "makespan_plus_solve_s": 72.281158,
        "n_resolves": 1,
        "solve_s_total": 0.031491
      },
      {
        "makespan_plus_solve_s": 61.857088,
        "n_resolves": 1,
        "solve_s_total": 0.03154
      },
      {
        "makespan_plus_solve_s": 90.930281,
        "n_resolves": 1,
        "solve_s_total": 0.061395
      },
      {
        "makespan_plus_solve_s": 96.029736,
        "n_resolves": 1,
        "solve_s_total": 0.066272
      },
      {
        "makespan_plus_solve_s": 86.92026,
        "n_resolves": 1,
        "solve_s_total": 0.078913
      },
      {
        "makespan_plus_solve_s": 180.583992,
        "n_resolves": 1,
        "solve_s_total": 0.34545
      },
      {
        "makespan_plus_solve_s": 132.162716,
        "n_resolves": 1,
        "solve_s_total": 0.325184
      },
      {
        "makespan_plus_solve_s": 144.766707,
        "n_resolves": 1,
        "solve_s_total": 0.324522
      },
      {
        "makespan_plus_solve_s": 153.872265,
        "n_resolves": 1,
        "solve_s_total": 0.048095
      },
      {
        "makespan_plus_solve_s": 159.288384,
        "n_resolves": 1,
        "solve_s_total": 0.041788
      },
      {
        "makespan_plus_solve_s": 197.457675,
        "n_resolves": 1,
        "solve_s_total": 0.046673
      },
      {
        "makespan_plus_solve_s": 88.838271,
        "n_resolves": 1,
        "solve_s_total": 2.305172
      },
      {
        "makespan_plus_solve_s": 80.291707,
        "n_resolves": 1,
        "solve_s_total": 2.34771
      },
      {
        "makespan_plus_solve_s": 86.017959,
        "n_resolves": 1,
        "solve_s_total": 2.409434
      },
      {
        "makespan_plus_solve_s": 129.409397,
        "n_resolves": 1,
        "solve_s_total": 0.134586
      },
      {
        "makespan_plus_solve_s": 96.781205,
        "n_resolves": 1,
        "solve_s_total": 0.133263
      },
      {
        "makespan_plus_solve_s": 94.689163,
        "n_resolves": 1,
        "solve_s_total": 0.190185
      }
    ]
  }
}


==> anc/scripts/extract_followup.sh <==
#!/usr/bin/env bash
# Pin the paper's follow-up section to a second neuro-orch release (v0.2.0: the pre-registered
# fresh-seed test). Main results stay on the ref given to extract_release.sh.
# <rerun-commit> re-executed the fresh-seed benchmark to time the solver; only its timing file is used.
# Usage: scripts/extract_followup.sh <ref> <rerun-commit>   (never writes into the repo)
set -euo pipefail
REF="${1:?usage: extract_followup.sh <ref> <rerun-commit>}"
RERUN="${2:?usage: extract_followup.sh <ref> <rerun-commit>}"
REPO="${NEURO_ORCH_REPO:-/c/Users/pouri/Python/AI/Test/cpsat-swarm}"
HERE="$(cd "$(dirname "$0")/.." && pwd)"
DEST="$HERE/data/followup"
# Build in a temp folder so a failed run cannot leave files from two commits mixed in DEST.
OUT="$(mktemp -d)"
trap 'rm -rf "$OUT"' EXIT
git -C "$REPO" rev-parse --short "$REF^{commit}" > "$OUT/SOURCE_COMMIT"
echo "$REF" > "$OUT/SOURCE_REF"
for f in benchmark-2000.json timing-2000.json benchmark-0.json sweep-0.2-1000.json preregistration-0.2.md; do
  git -C "$REPO" show "$REF:results/$f" > "$OUT/$f"
done
# The rerun commit must change nothing but docs and the timing file.
CHANGED="$(git -C "$REPO" diff --name-only "$REF" "$RERUN" | sort | tr '\n' ' ')"
[ "$CHANGED" = "CHANGELOG.md README.md results/timing-2000.json " ] || { echo "unexpected changes: $CHANGED" >&2; exit 1; }
git -C "$REPO" rev-parse --short "$RERUN^{commit}" > "$OUT/RERUN_COMMIT"
git -C "$REPO" show "$RERUN:results/timing-2000.json" > "$OUT/timing-2000-rerun.json"
# Commit that added the pre-registration, and whether it precedes both result files.
PRE="$(git -C "$REPO" log --format=%h "$REF" -- results/preregistration-0.2.md | tail -1)"
{
  echo "{\"prereg_commit\": \"$PRE\","
  echo " \"prereg_edits\": $(git -C "$REPO" log --format=%h "$REF" -- results/preregistration-0.2.md | wc -l),"
  ok=true
  for f in sweep-0.2-1000.json benchmark-2000.json; do
    c="$(git -C "$REPO" log --format=%h "$REF" -- "results/$f" | tail -1)"
    git -C "$REPO" merge-base --is-ancestor "$PRE" "$c" && [ "$PRE" != "$c" ] || ok=false
  done
  echo " \"prereg_precedes_results\": $ok}"
} > "$OUT/provenance.json"
mkdir -p "$DEST"
cp "$OUT"/* "$DEST"/
echo "follow-up pinned to $REF ($(cat "$DEST/SOURCE_COMMIT")), rerun timing to $(cat "$DEST/RERUN_COMMIT")"


==> anc/scripts/extract_release.sh <==
#!/usr/bin/env bash
# Pin the paper to one commit/tag of neuro-orch: copy its results and dump its benchmark fleet.
# Usage: scripts/extract_release.sh <ref>   (never writes into the repo)
set -euo pipefail
REF="${1:?usage: extract_release.sh <ref>}"
REPO="${NEURO_ORCH_REPO:-/c/Users/pouri/Python/AI/Test/cpsat-swarm}"
HERE="$(cd "$(dirname "$0")/.." && pwd)"
WORK="$(mktemp -d)"
trap 'rm -rf "$WORK"' EXIT

git -C "$REPO" archive "$REF" | tar -x -C "$WORK"
git -C "$REPO" rev-parse --short "$REF^{commit}" > "$HERE/data/SOURCE_COMMIT"
echo "$REF" > "$HERE/data/SOURCE_REF"
cp "$WORK/results/benchmark-0.json" "$WORK/results/timing-0.json" "$HERE/data/"
mkdir -p "$HERE/data/live_run" && cp "$WORK"/examples/live_run/* "$HERE/data/live_run/"
if [ -f "$WORK/src/neuro_orch/presets/calibration.json" ]; then
  cp "$WORK/src/neuro_orch/presets/calibration.json" "$HERE/data/"
fi
(cd "$WORK" && uv run --quiet python -c '
import json
from neuro_orch.presets.fleets import benchmark_fleet
f = benchmark_fleet()
print(json.dumps({
  "agents": [a.model_dump(mode="json") for a in f.agents],
  "providers": {k: v.model_dump(mode="json") for k, v in f.providers.items()},
}, indent=1, sort_keys=True))
') > "$HERE/data/fleet.json"
cp "$HERE/scripts/mechanism.py" "$WORK/"
(cd "$WORK" && uv run --quiet python mechanism.py results/benchmark-0.json examples/live_run/run.jsonl) \
  > "$HERE/data/mechanism.json"
echo "pinned to $REF ($(cat "$HERE/data/SOURCE_COMMIT"))"


==> anc/scripts/make_assets.py <==
"""Generate every number, table and figure in the paper from the pinned release data.

Usage: scripts/extract_release.sh <ref>, then
       uv run --no-project --with matplotlib --with numpy python scripts/make_assets.py
Reads data/ (benchmark-0.json, timing-0.json, calibration.json, fleet.json, live_run/run.jsonl)
and data/followup/ (scripts/extract_followup.sh <ref> <rerun-commit>: the pre-registered fresh-seed
test, with solver times from that run and from a later rerun).
Writes generated/*.tex and figures/results.pdf.
"""

from __future__ import annotations

import json
import math
import random
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402
from matplotlib.ticker import FuncFormatter, NullFormatter  # noqa: E402

ROOT = Path(__file__).resolve().parent.parent
DATA, GEN, FIG = ROOT / "data", ROOT / "generated", ROOT / "figures"
REF = "ortools-rolling"
STRATS = ["ortools-rolling", "greedy-heft", "greedy-cheapest", "llm-router-mock"]
ABL = ["ortools-static", "ortools-rolling-risk0"]
LABEL = {
    "ortools-rolling": "CP-SAT rolling",
    "ortools-static": "CP-SAT static",
    "ortools-rolling-risk0": "CP-SAT rolling, $w_R{=}0$",
    "greedy-heft": "Online HEFT",
    "greedy-cheapest": "Greedy cheapest",
    "llm-router-mock": "Reliability router",
}
COLS = [  # (json key, header, format)
    ("makespan", "Makespan (s)", "{:.1f}"),
    ("cost_usd", r"Cost (\$)", "{:.4f}"),
    ("cost_per_completed_usd", r"\$/task", "{:.5f}"),
    ("n_429", "429s", "{:.2f}"),
    ("budget_violations", "Budget viol.", "{:.2f}"),
    ("success_rate", "Success", "{:.3f}"),
]
COLOR = {  # Okabe-Ito, colorblind-safe
    "ortools-rolling": "#0072B2",
    "ortools-static": "#56B4E9",
    "ortools-rolling-risk0": "#999999",
    "greedy-heft": "#D55E00",
    "greedy-cheapest": "#009E73",
    "llm-router-mock": "#CC79A7",
}
MARK = {
    "ortools-rolling": "o",
    "ortools-static": "D",
    "ortools-rolling-risk0": "P",
    "greedy-heft": "s",
    "greedy-cheapest": "^",
    "llm-router-mock": "v",
}


def fmt(f: str, v: float) -> str:
    """Format with a real minus sign and no negative zero."""
    txt = f.format(v)
    if txt.lstrip("-").strip("0.") == "":
        txt = txt.lstrip("-")
    return txt.replace("-", "$-$")


def dag_means(vals: list[float | None], n_real: int) -> np.ndarray:
    arr = np.array([np.nan if v is None else v for v in vals], dtype=float)
    return np.nanmean(arr.reshape(-1, n_real), axis=1)


def bootstrap(diffs: list[float], n: int = 10_000, seed: int = 0) -> tuple[float, float, float]:
    """Same percentile bootstrap as neuro_orch.benchmark.metrics.paired_bootstrap_ci."""
    rng = random.Random(seed)
    k = len(diffs)
    means = sorted(sum(rng.choices(diffs, k=k)) / k for _ in range(n))
    return sum(diffs) / k, means[int(0.025 * (n - 1))], means[math.ceil(0.975 * (n - 1))]


def ci_cell(f: str, triple: list[float]) -> str:
    m, lo, hi = triple
    cell = f"{fmt(f, m)} [{fmt(f, lo)}, {fmt(f, hi)}]"
    return r"\cellcolor{sig}" + cell if (lo > 0 or hi < 0) else cell


def write(name: str, lines: list[str]) -> None:
    (GEN / name).write_text("\n".join(lines) + "\n", encoding="utf-8")


def dag_corr(x: np.ndarray, y: np.ndarray) -> tuple[float, float, float]:
    """Pearson r over DAGs with a DAG-cluster percentile bootstrap CI (10,000 resamples, seed 0)."""
    n = len(x)
    rng = random.Random(0)
    boots = []
    for _ in range(10_000):
        idx = [rng.randrange(n) for _ in range(n)]
        a_, b_ = x[idx], y[idx]
        if a_.std() > 0 and b_.std() > 0:
            boots.append(float(np.corrcoef(a_, b_)[0, 1]))
    boots.sort()
    lo, hi = boots[int(0.025 * (len(boots) - 1))], boots[math.ceil(0.975 * (len(boots) - 1))]
    return float(np.corrcoef(x, y)[0, 1]), lo, hi


FU_ROWS = ["greedy-heft", "greedy-cheapest", "llm-router-mock", "ortools-static",
           "ortools-rolling-priced", "ortools-rolling-paidref", "ortools-rolling-risk0"]
FU_COLS = [  # (json key, header, format)
    ("makespan", "Makespan (s)", "{:.1f}"),
    ("cost_usd", r"Cost (\$)", "{:.4f}"),
    ("budget_overrun_usd", r"Overrun (\$)", "{:.4f}"),
    ("success_rate", "Success", "{:.3f}"),
]
FU_LABEL = {**LABEL, "ortools-static": "Static", "ortools-rolling-priced": r"Priced ($\lambda{=}2$)",
            "ortools-rolling-paidref": "Paid reference", "ortools-rolling-risk0": r"$w_R{=}0$"}


def pick_lambda(sweep: dict[str, dict[str, float]]) -> tuple[float, list[float], int]:
    """The frozen rule of results/preregistration-0.2.md, applied to the released sweep."""
    lams = sorted(float(k.split("-", 1)[1]) for k in sweep if k.startswith("priced-"))
    row = {lam: sweep[f"priced-{lam:g}"] for lam in lams}
    ok = [lam for lam in lams if row[lam]["overrun"] <= sweep["static"]["overrun"]]
    assert ok, "rule fallback (no lambda qualifies) not implemented"
    best = min(row[lam]["makespan"] for lam in ok)
    tied = [lam for lam in ok if row[lam]["makespan"] <= best * 1.005]
    return max(tied), tied, len(ok)


def followup_timing(fu: Path, runs: dict[str, list[dict[str, float]]], n_real: int) -> dict[str, str]:
    """Rolling's solver time, and the gaps with it charged, in the first fresh-seed run and the rerun."""
    out = {"FuRerunCommit": (fu / "RERUN_COMMIT").read_text(encoding="utf-8").strip()}
    worst = []
    heft = dag_means([r["makespan"] for r in runs["greedy-heft"]], n_real)
    for name, prefix in (("timing-2000.json", "FuSolve"), ("timing-2000-rerun.json", "FuSolveRerun")):
        timing = json.loads((fu / name).read_text(encoding="utf-8"))
        assert timing.keys() == runs.keys(), name
        # Both executions must reproduce every released makespan (files round to 1e-6).
        for s, rows in runs.items():
            got = [t["makespan_plus_solve_s"] - t["solve_s_total"] for t in timing[s]["runs"]]
            assert len(got) == len(rows), (name, s)
            assert all(abs(g - r["makespan"]) < 1e-5 for g, r in zip(got, rows)), (name, s)
        totals = [t["solve_s_total"] for t in timing[REF]["runs"]]
        worst.append(totals.index(max(totals)))
        out |= {
            prefix + "Mean": f"{float(np.mean(totals)):.1f}",
            prefix + "Max": f"{max(totals):.1f}",
            prefix + "OverTen": str(sum(t > 10 for t in totals)),
        }
        # Same charging as on seeds 0-19: every solve blocks dispatching (HEFT has no solves).
        roll, static = (dag_means([t["makespan_plus_solve_s"] for t in timing[s]["runs"]], n_real)
                        for s in (REF, "ortools-static"))
        for key, gap in (("ChargedHeft", heft - roll), ("ChargedStatic", roll - static)):
            m, lo, hi = bootstrap(list(gap))
            out |= {prefix + key: fmt("{:.1f}", m), prefix + key + "Lo": fmt("{:.1f}", lo),
                    prefix + key + "Hi": fmt("{:.1f}", hi)}
    assert worst[0] == worst[1], worst  # the text gives one makespan for both maxima
    return out | {"FuSolveWorstMk": f"{runs[REF][worst[0]]['makespan']:.0f}"}


def followup() -> dict[str, str]:
    """Numbers and table for the pre-registered fresh-seed test (data/followup, release v0.2.0)."""
    fu = DATA / "followup"
    bench = json.loads((fu / "benchmark-2000.json").read_text(encoding="utf-8"))
    old = json.loads((fu / "benchmark-0.json").read_text(encoding="utf-8"))
    v01 = json.loads((DATA / "benchmark-0.json").read_text(encoding="utf-8"))
    sweep = json.loads((fu / "sweep-0.2-1000.json").read_text(encoding="utf-8"))
    prov = json.loads((fu / "provenance.json").read_text(encoding="utf-8"))
    assert prov["prereg_precedes_results"] and prov["prereg_edits"] == 1, prov
    # Same fleet and calibration as the main results; v0.1 blocks unchanged in the v0.2 rerun.
    assert bench["fleet"] == v01["fleet"]
    for sec in ("strategies", "ablations"):
        for k, v in v01[sec].items():
            assert old[sec][k] == v, k
    n_real, n_dags = bench["config"]["n_realizations"], bench["config"]["n_dags"]
    runs = {**bench["strategies"], **bench["ablations"]}
    ci = bench["paired_ci_vs_reference"]

    def col(s: str, k: str) -> np.ndarray:
        return dag_means([r[k] for r in runs[s]], n_real)

    # Our bootstrap reproduces two released fresh-seed CIs.
    for s in ("greedy-heft", "ortools-rolling-priced"):
        ours = bootstrap(list(col(s, "makespan") - col(REF, "makespan")))
        assert all(abs(a - b) < 1e-3 for a, b in zip(ours, ci[s]["makespan"])), (s, ours)

    lam, tied, n_ok = pick_lambda(sweep)
    assert lam == 2.0, lam  # the value registered as ortools-rolling-priced

    lines = [r"\begin{tabular}{l" + "r" * len(FU_COLS) + "}", r"\toprule",
             "Strategy & " + " & ".join(h for _, h, _ in FU_COLS) + r" \\", r"\midrule"]
    for s in FU_ROWS:
        if s == "ortools-static":
            lines.append(r"\midrule \multicolumn{" + str(len(FU_COLS) + 1) + r"}{l}{\emph{CP-SAT variants}} \\")
        lines.append(FU_LABEL[s] + " & " + " & ".join(ci_cell(f, ci[s][k]) for k, _, f in FU_COLS) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("table_followup.tex", lines)

    def c3(name: str, k: str, f: str, prefix: str, scale: float = 1.0) -> dict[str, str]:
        m_, lo, hi = (scale * v for v in ci[name][k])
        return {prefix: fmt(f, m_), prefix + "Lo": fmt(f, lo), prefix + "Hi": fmt(f, hi)}

    def neg3(name: str, k: str, f: str, prefix: str) -> dict[str, str]:
        m_, lo, hi = ci[name][k]
        return {prefix: fmt(f, -m_), prefix + "Lo": fmt(f, -hi), prefix + "Hi": fmt(f, -lo)}

    def triple(t: tuple[float, float, float], f: str, prefix: str) -> dict[str, str]:
        return {prefix: fmt(f, t[0]), prefix + "Lo": fmt(f, t[1]), prefix + "Hi": fmt(f, t[2])}

    # Post-hoc contrast (not pre-registered): priced minus static, same bootstrap.
    pr, st = "ortools-rolling-priced", "ortools-static"
    ph_mk = bootstrap(list(col(pr, "makespan") - col(st, "makespan")))  # >0: static faster
    ph_ov = bootstrap(list(col(pr, "budget_overrun_usd") - col(st, "budget_overrun_usd")))
    ph_su = bootstrap(list(100 * (col(pr, "success_rate") - col(st, "success_rate"))))
    gap_run = [runs[st][i]["makespan"] - runs[REF][i]["makespan"] for i in range(len(runs[REF]))]
    r, r_lo, r_hi = dag_corr(col(REF, "n_budget_relaxations"), dag_means(gap_run, n_real))
    pw = bench["per_dag_vs_reference"]["metrics"]
    panic = bench["analysis"]["budget_panic"]
    roll_mk = float(np.mean(col(REF, "makespan")))
    share = ci[pr]["makespan"][0] / ci[st]["makespan"][0]
    # DAG bootstrap of that ratio of paired mean differences (same resampling as bootstrap()).
    d_pr = col(REF, "makespan") - col(pr, "makespan")
    d_st = col(REF, "makespan") - col(st, "makespan")
    rng = random.Random(0)
    ratios = []
    for _ in range(10_000):
        idx = [rng.randrange(n_dags) for _ in range(n_dags)]
        ratios.append(float(d_pr[idx].mean() / d_st[idx].mean()))
    ratios.sort()
    share_lo, share_hi = ratios[int(0.025 * 9_999)], ratios[math.ceil(0.975 * 9_999)]

    def wins(s: str) -> dict[str, str]:
        d = pw[s]["makespan"]
        return {"Better": str(d["baseline_better"]), "Worse": str(d["reference_better"]), "Tie": str(d["ties"])}

    out = {
        "FuRef": (fu / "SOURCE_REF").read_text(encoding="utf-8").strip(),
        "FuCommit": (fu / "SOURCE_COMMIT").read_text(encoding="utf-8").strip(),
        "PreregCommit": prov["prereg_commit"],
        "FuDags": str(n_dags), "FuReal": str(n_real), "FuRuns": str(n_dags * n_real),
        # cells not covered by a pre-registered rule: all but priced (makespan, overrun) and
        # paid reference (makespan, overrun, success)
        "FuIntervals": str(len(FU_ROWS) * len(FU_COLS) - 5),
        "FuMkRoll": f"{roll_mk:.1f}",
        "FuCostRoll": f"{float(np.mean(col(REF, 'cost_usd'))):.4f}",
        "FuBvRollPct": f"{100 * float(np.mean(col(REF, 'budget_violations'))):.0f}",
        "SweepN": str(sum(k.startswith("priced-") for k in sweep)),
        "SweepQualified": str(n_ok),
        "SweepTied": ", ".join(f"{x:g}" for x in tied[:-1]) + f" and {tied[-1]:g}",
        "SweepLambda": f"{lam:g}",
        **c3("greedy-heft", "makespan", "{:.1f}", "FuMkHeft"),
        **c3("greedy-heft", "cost_usd", "{:.4f}", "FuCostHeft"),
        "FuWinsHeft": str(pw["greedy-heft"]["makespan"]["reference_better"]),
        **c3("greedy-cheapest", "makespan", "{:.1f}", "FuMkCheap"),
        **c3("llm-router-mock", "makespan", "{:.1f}", "FuMkRouter"),
        **neg3(st, "makespan", "{:.1f}", "FuStaticFaster"),
        **c3(st, "budget_overrun_usd", "{:.4f}", "FuStaticOver"),
        **c3(st, "success_rate", "{:.1f}", "FuStaticSuccPts", 100),
        **{"FuStatic" + k: v for k, v in wins(st).items()},
        **neg3(pr, "makespan", "{:.1f}", "FuPricedFaster"),
        **c3(pr, "budget_overrun_usd", "{:.5f}", "FuPricedOver"),
        **c3(pr, "cost_usd", "{:.4f}", "FuPricedCost"),
        **c3(pr, "success_rate", "{:.2f}", "FuPricedSuccPts", 100),
        **{"FuPriced" + k: v for k, v in wins(pr).items()},
        "FuPricedShare": f"{100 * share:.0f}",
        "FuPricedShareLo": f"{100 * share_lo:.0f}", "FuPricedShareHi": f"{100 * share_hi:.0f}",
        **c3("ortools-rolling-paidref", "makespan", "{:.1f}", "FuPaidMk"),
        **c3("ortools-rolling-paidref", "budget_overrun_usd", "{:.4f}", "FuPaidOver"),
        "OldPaidMk": fmt("{:.1f}", old["paired_ci_vs_reference"]["ortools-rolling-paidref"]["makespan"][0]),
        "OldPaidMkLo": fmt("{:.1f}", old["paired_ci_vs_reference"]["ortools-rolling-paidref"]["makespan"][1]),
        "OldPaidMkHi": fmt("{:.1f}", old["paired_ci_vs_reference"]["ortools-rolling-paidref"]["makespan"][2]),
        "OldPricedFaster": fmt("{:.1f}", -old["paired_ci_vs_reference"][pr]["makespan"][0]),
        **c3("ortools-rolling-risk0", "success_rate", "{:.1f}", "FuRiskZeroSuccPts", 100),
        **c3("ortools-rolling-risk0", "makespan", "{:.1f}", "FuRiskZeroMk"),
        **c3("ortools-rolling-risk0", "cost_usd", "{:.4f}", "FuRiskZeroCost"),
        **triple(ph_mk, "{:.1f}", "PhStaticFaster"),
        **triple(ph_ov, "{:.4f}", "PhOver"),
        **triple(ph_su, "{:.1f}", "PhSuccPts"),
        "FuPanicWith": str(panic["runs_with_budget_relaxation"]),
        "FuPanicWithout": str(panic["runs_without_budget_relaxation"]),
        "FuPanicGapWith": f"{-panic['mean_gap_with_relaxation_s']:.1f}",
        "FuPanicGapWithout": f"{-panic['mean_gap_without_relaxation_s']:.1f}",
        "FuDagR": fmt("{:.2f}", r), "FuDagRLo": fmt("{:.2f}", r_lo), "FuDagRHi": fmt("{:.2f}", r_hi),
        **followup_timing(fu, runs, n_real),
    }
    return out


def main() -> None:
    GEN.mkdir(exist_ok=True)
    FIG.mkdir(exist_ok=True)
    bench = json.loads((DATA / "benchmark-0.json").read_text(encoding="utf-8"))
    timing = json.loads((DATA / "timing-0.json").read_text(encoding="utf-8"))
    calib = json.loads((DATA / "calibration.json").read_text(encoding="utf-8"))
    fleet = json.loads((DATA / "fleet.json").read_text(encoding="utf-8"))
    live = [json.loads(x) for x in (DATA / "live_run" / "run.jsonl").read_text(encoding="utf-8").splitlines() if x]
    commit = (DATA / "SOURCE_COMMIT").read_text(encoding="utf-8").strip()
    ref = (DATA / "SOURCE_REF").read_text(encoding="utf-8").strip()
    n_real, n_dags = bench["config"]["n_realizations"], bench["config"]["n_dags"]
    runs = {**bench["strategies"], **bench["ablations"]}
    for s, rows in runs.items():
        assert len(rows) == n_dags * n_real, s
    ci = bench["paired_ci_vs_reference"]

    def col(s: str, k: str) -> list[float | None]:
        return [r[k] for r in runs[s]]

    # Self-check: our bootstrap reproduces the released CI for HEFT makespan.
    d = list(dag_means(col("greedy-heft", "makespan"), n_real) - dag_means(col(REF, "makespan"), n_real))
    ours_ci = bootstrap(d)
    assert all(abs(a - b) < 1e-3 for a, b in zip(ours_ci, ci["greedy-heft"]["makespan"])), ours_ci

    # Table: means per run.
    means = {s: {k: float(np.nanmean(dag_means(col(s, k), n_real))) for k, _, _ in COLS} for s in runs}
    best = {k: (max if k == "success_rate" else min)(means[s][k] for s in STRATS) for k, _, _ in COLS}
    lines = [r"\begin{tabular}{l" + "r" * len(COLS) + "}", r"\toprule",
             "Strategy & " + " & ".join(h for _, h, _ in COLS) + r" \\", r"\midrule"]
    for s in STRATS + ABL:
        if s == ABL[0]:
            lines.append(r"\midrule \multicolumn{" + str(len(COLS) + 1) + r"}{l}{\emph{Ablations}} \\")
        cells = []
        for k, _, f in COLS:
            txt = fmt(f, means[s][k])
            cells.append(rf"\textbf{{{txt}}}" if s in STRATS and txt == fmt(f, best[k]) else txt)
        lines.append(LABEL[s] + " & " + " & ".join(cells) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("table_main.tex", lines)

    # Tables: paired differences (row - rolling), metrics as rows.
    for name, cols in (("table_ci.tex", STRATS[1:]), ("table_abl.tex", ABL)):
        lines = [r"\begin{tabular}{l" + "r" * len(cols) + "}", r"\toprule",
                 r"Metric & " + " & ".join(LABEL[b] for b in cols) + r" \\", r"\midrule"]
        for k, h, f in COLS:
            lines.append(h + " & " + " & ".join(ci_cell(f, ci[b][k]) for b in cols) + r" \\")
        lines += [r"\bottomrule", r"\end{tabular}"]
        write(name, lines)

    # Table: fleet with calibration.
    cal = calib["models"]
    lines = [r"\begin{tabular}{llrrrrrr}", r"\toprule",
             r"Agent & Model & Context & Conc. & Latency (s) & tok/s & RMSE (s)"
             r" & \$/1k in / out \\", r"\midrule"]
    for a in fleet["agents"]:
        rmse = f"{cal[a['model']]['rmse_s']:.3f}" if a["model"] in cal else "(by hand)"
        lines.append(
            rf"\code{{{a['id']}}} & \code{{{a['model']}}} & "
            rf"{a['max_context'] // 1000}k & {a['max_concurrent']} & {a['base_latency_s']:.2f} & "
            rf"{a['tokens_per_sec']:.0f} & {rmse} & {a['usd_per_1k_in']:g} / {a['usd_per_1k_out']:g} \\"
        )
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("table_fleet.tex", lines)

    # Solver overhead charged to the clock (pessimistic): HEFT - (rolling makespan + solve time).
    t_roll = timing[REF]["runs"]
    charged = [r["makespan_plus_solve_s"] for r in t_roll]
    d_charged = list(dag_means(col("greedy-heft", "makespan"), n_real) - dag_means(charged, n_real))
    ch = bootstrap(d_charged)
    st_charged = [r["makespan_plus_solve_s"] for r in timing["ortools-static"]["runs"]]
    d_st = list(dag_means(st_charged, n_real) - dag_means(charged, n_real))
    stc = bootstrap(d_st)

    # Live run.
    fin = [e for e in live if e["type"] == "finish"]
    n_tasks = live[0]["data"]["n_tasks"]
    live_m = {
        "LiveTasks": str(n_tasks),
        "LiveDone": str(len(fin)),
        "LiveMakespan": f"{max(e['t'] for e in fin):.1f}",
        "LiveCost": f"{sum(e['cost_micro'] for e in live) / 1e6:.4f}",
        "LiveResolves": str(sum(e["type"] == "resolve" for e in live)),
        "LiveTruncated": str(sum(bool(e["data"].get("truncated")) for e in fin)),
        "LiveReasoning": str(sum(int(e["data"].get("reasoning_tokens") or 0) for e in fin)),
        "LiveRateLimited": str(sum(e["type"] == "rate_limited" for e in live)),
    }

    # Provenance: the calibration file is the one the benchmark recorded.
    import hashlib

    cal_sha = hashlib.sha256((DATA / "calibration.json").read_bytes()).hexdigest()
    assert cal_sha == bench["fleet"]["calibration_sha256"], "calibration does not match benchmark"

    # Mechanism re-run (scripts/mechanism.py, run inside the release export).
    mech = json.loads((DATA / "mechanism.json").read_text(encoding="utf-8"))
    assert mech["makespan_reproduction_max_abs_err"] < 1e-3
    rr = mech["relaxed_runs"]

    def share(c: dict[str, int], agent: str) -> str:
        return f"{100 * c.get(agent, 0) / sum(c.values()):.0f}"

    st = mech["resolve_status"]
    relax_runs = [i for i, r in enumerate(runs[REF]) if r["n_budget_relaxations"] > 0]
    gaps_run = [runs["ortools-static"][i]["makespan"] - runs[REF][i]["makespan"] for i in range(len(runs[REF]))]
    relaxed_gaps = sorted(gaps_run[i] for i in relax_runs)
    top4 = sum(relaxed_gaps[:4]) / sum(relaxed_gaps)
    # DAG-level correlation with a cluster bootstrap CI.
    rel_d = dag_means(col(REF, "n_budget_relaxations"), n_real)
    gap_d = dag_means(gaps_run, n_real)
    r_dag, r_lo, r_hi = dag_corr(rel_d, gap_d)

    # Makespan restricted to runs where both strategies completed every task.
    def restricted(other: str) -> tuple[float, int]:
        pairs = [(o["makespan"] - r_["makespan"]) for o, r_ in zip(runs[other], runs[REF])
                 if o["success_rate"] == 1.0 and r_["success_rate"] == 1.0]
        return sum(pairs) / len(pairs), len(pairs)

    rs_heft, n_rs_heft = restricted("greedy-heft")
    rs_static, n_rs_static = restricted("ortools-static")
    n_intervals = sum(len(v) for v in ci.values()) + 2  # + the two charged-solver-time intervals
    live_reasons = mech["live_resolve_reasons"]
    mech_m = {
        "NOptimal": f"{st.get('OPTIMAL', 0):,}".replace(",", "{,}"),
        "NFeasible": str(st.get("FEASIBLE", 0)),
        "NRelaxed": str(st.get("RELAXED", 0)),
        "OptimalPct": f"{100 * st.get('OPTIMAL', 0) / sum(st.values()):.0f}",
        "LlamaBefore": share(rr["rolling_before_first_relaxation"], "llama-local"),
        "LlamaAfter": share(rr["rolling_after_first_relaxation"], "llama-local"),
        "LlamaStatic": share(rr["static_on_same_tasks"], "llama-local"),
        "NRelaxedDags": str(len({i // n_real for i in relax_runs})),
        "TopFourShare": f"{100 * top4:.0f}",
        "DagR": fmt("{:.2f}", r_dag), "DagRLo": fmt("{:.2f}", r_lo), "DagRHi": fmt("{:.2f}", r_hi),
        "RestrictedHeft": f"{rs_heft:.1f}", "RestrictedHeftN": str(n_rs_heft),
        "RestrictedStatic": f"{-rs_static:.1f}", "RestrictedStaticN": str(n_rs_static),
        "NIntervals": str(n_intervals),
        "LiveReSolves": str(sum(v for k, v in live_reasons.items() if k != "initial")),
        "LiveRatioMin": f"{mech['live_out_ratio']['min']:.1f}",
        "LiveRatioMax": f"{mech['live_out_ratio']['max']:.1f}",
        "LiveModelsUsed": str(len(mech["live_agents"])),
    }

    pw = bench["per_dag_vs_reference"]
    panic = bench["analysis"]["budget_panic"]
    heft, roll = means["greedy-heft"], means[REF]
    ps = timing[REF]["per_solve_ms"]
    prov = fleet["providers"]
    resolves = float(np.mean(col(REF, "n_resolves")))
    unpl = float(np.mean(col("ortools-static", "n_unplanned")))

    def c3(name: str, k: str, f: str, prefix: str) -> dict[str, str]:
        m_, lo, hi = ci[name][k]
        return {prefix: f.format(m_), prefix + "Lo": f.format(lo), prefix + "Hi": f.format(hi)}

    def neg3(name: str, k: str, f: str, prefix: str) -> dict[str, str]:
        """Rolling minus ``name`` (sign flipped), for 'X is lower by' phrasing."""
        m_, lo, hi = ci[name][k]
        return {prefix: f.format(-m_), prefix + "Lo": f.format(-hi), prefix + "Hi": f.format(-lo)}

    m: dict[str, str] = {
        "SourceCommit": commit,
        "SourceRef": ref.replace("_", r"\_"),
        "NDags": str(n_dags), "NReal": str(n_real), "NRuns": str(n_dags * n_real),
        "MkOurs": f"{roll['makespan']:.1f}", "MkHeft": f"{heft['makespan']:.1f}",
        "MkGainPct": f"{100 * (1 - roll['makespan'] / heft['makespan']):.0f}",
        "CostGainPct": f"{100 * (1 - roll['cost_usd'] / heft['cost_usd']):.0f}",
        **c3("greedy-heft", "makespan", "{:.1f}", "MkDiffHeft"),
        **c3("greedy-heft", "cost_usd", "{:.4f}", "CostDiffHeft"),
        **c3("greedy-heft", "budget_violations", "{:.2f}", "BvDiffHeft"),
        **neg3("greedy-heft", "n_429", "{:.2f}", "RlHeftFewer"),
        "MkWinsHeft": str(pw["metrics"]["greedy-heft"]["makespan"]["reference_better"]),
        "MkLossHeft": str(pw["metrics"]["greedy-heft"]["makespan"]["baseline_better"]),
        "MkTieHeft": str(pw["metrics"]["greedy-heft"]["makespan"]["ties"]),
        "CostWinsHeft": str(pw["metrics"]["greedy-heft"]["cost_usd"]["reference_better"]),
        "TiePct": f"{100 * pw['tie_tolerance']:.1f}",
        **c3("greedy-cheapest", "makespan", "{:.1f}", "MkDiffCheap"),
        **c3("greedy-cheapest", "n_429", "{:.1f}", "RlDiffCheap"),
        **c3("llm-router-mock", "success_rate", "{:.3f}", "SuccDiffRouter"),
        "SuccOurs": f"{roll['success_rate']:.3f}",
        "SuccRouter": f"{means['llm-router-mock']['success_rate']:.3f}",
        "RouterCostX": f"{means['llm-router-mock']['cost_usd'] / roll['cost_usd']:.0f}",
        "RouterMkX": f"{means['llm-router-mock']['makespan'] / roll['makespan']:.1f}",
        "RouterRl": f"{means['llm-router-mock']['n_429']:.0f}",
        "RlOurs": f"{roll['n_429']:.2f}", "BvOurs": f"{roll['budget_violations']:.2f}",
        # static ablation (static - rolling); negative = static lower
        **neg3("ortools-static", "makespan", "{:.1f}", "StaticFaster"),
        **c3("ortools-static", "cost_usd", "{:.4f}", "StaticCost"),
        **c3("ortools-static", "budget_violations", "{:.2f}", "StaticBv"),
        **c3("ortools-static", "success_rate", "{:.3f}", "StaticSucc"),
        "StaticWins": str(pw["metrics"]["ortools-static"]["makespan"]["baseline_better"]),
        "StaticUnplanned": f"{unpl:.1f}",
        **neg3("ortools-rolling-risk0", "makespan", "{:.1f}", "RiskZeroFaster"),
        **c3("ortools-rolling-risk0", "success_rate", "{:.3f}", "RiskZeroSucc"),
        # budget panic
        "PanicRunsWith": str(panic["runs_with_budget_relaxation"]),
        "PanicRunsWithout": str(panic["runs_without_budget_relaxation"]),
        "PanicGapWith": f"{-panic['mean_gap_with_relaxation_s']:.1f}",
        "PanicGapWithout": f"{-panic['mean_gap_without_relaxation_s']:.1f}",
        "PanicR": fmt("{:.2f}", panic["pearson_r_relaxations_vs_gap"]),
        "PanicRelaxPerRun": f"{panic['mean_budget_relaxations_per_run']:.1f}",
        # solver time (wall clock)
        "SolvesOurs": f"{resolves:.0f}", "ResolvesOurs": f"{resolves - 1:.0f}", "NSolves": f"{ps['n']:,}".replace(",", "{,}"),
        "SolveMsPFifty": f"{ps['p50']:.0f}", "SolveMsPNinetyFive": f"{ps['p95']:.0f}",
        "SolveMsPNinetyNine": f"{ps['p99']:.0f}", "SolveMsMax": f"{ps['max']:,.0f}".replace(",", "{,}"),
        "SolveSRunMean": f"{timing[REF]['per_run_solve_s']['mean']:.2f}",
        "SolveSRunMax": f"{timing[REF]['per_run_solve_s']['max']:.1f}",
        "ChargedHeft": f"{ch[0]:.1f}", "ChargedHeftLo": f"{ch[1]:.1f}", "ChargedHeftHi": f"{ch[2]:.1f}",
        "ChargedStatic": f"{-stc[0]:.1f}", "ChargedStaticLo": f"{-stc[2]:.1f}",
        "ChargedStaticHi": f"{-stc[1]:.1f}",
        # fleet and calibration
        "TpmAnthropic": f"{prov['anthropic']['tpm']:,}".replace(",", "{,}"),
        "RpmAnthropic": str(prov["anthropic"]["rpm"]),
        "TpmOpenai": f"{prov['openai']['tpm']:,}".replace(",", "{,}"),
        "RpmOpenai": str(prov["openai"]["rpm"]),
        "CalDate": calib["measured"],
        "CalProbes": ", ".join(str(x) for x in calib["probe_lengths"]),
        "CalSamples": str(min(v["n_samples"] for v in cal.values())),
        # round up so "at most" stays true
        "CalRmseMax": f"{math.ceil(100 * max(v['rmse_s'] for v in cal.values())) / 100:.2f}",
        **live_m,
        **mech_m,
        **followup(),
    }
    write("numbers.tex", ["% generated by scripts/make_assets.py from " + commit + "; do not edit"]
          + [f"\\newcommand{{\\{k}}}{{{v}}}" for k, v in m.items()])

    # Figure: (a) cost-makespan plane, (b) per-DAG HEFT gap, (c) budget panic.
    plt.rcParams.update({"font.family": "serif", "font.size": 7.5,
                         "axes.spines.top": False, "axes.spines.right": False})
    fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(7.0, 2.35),
                                        gridspec_kw={"width_ratios": [1.05, 1, 1]})
    for s in STRATS + ["ortools-static"]:
        mk, c = dag_means(col(s, "makespan"), n_real), dag_means(col(s, "cost_usd"), n_real)
        ax1.scatter(c, mk, s=6, alpha=0.25, color=COLOR[s], marker=MARK[s], lw=0)
        ax1.scatter(c.mean(), mk.mean(), s=34, color=COLOR[s], marker=MARK[s],
                    edgecolor="black", lw=0.6, label=LABEL[s].replace("$w_R{=}0$", "w_R=0"), zorder=3)
    ax1.set_xscale("log")
    ax1.set_yscale("log")
    for axis in (ax1.xaxis, ax1.yaxis):
        axis.set_major_formatter(FuncFormatter(lambda v, _: f"{v:g}"))
        axis.set_minor_formatter(NullFormatter())
    ax1.set_yticks([50, 100, 200, 400])
    ax1.set_xlabel("Cost per run (USD)")
    ax1.set_ylabel("Makespan (s)")
    ax1.set_title("(a) Per-DAG and overall means", fontsize=7.5)
    ax1.legend(fontsize=5.8, frameon=False, loc="upper left")

    gap = np.array(d)
    idx = np.argsort(gap)
    ref_mk = dag_means(col(REF, "makespan"), n_real)[idx]
    tol = pw_tol = bench["per_dag_vs_reference"]["tie_tolerance"]
    colors = ["#999999" if abs(v) <= tol * r_ else ("#0072B2" if v > 0 else "#D55E00")
              for v, r_ in zip(gap[idx], ref_mk)]
    del pw_tol
    ax2.bar(range(n_dags), gap[idx], width=0.75, color=colors)
    ax2.axhline(0, color="black", lw=0.6)
    lo, hi = ci["greedy-heft"]["makespan"][1:]
    ax2.axhspan(lo, hi, color="#0072B2", alpha=0.12, lw=0, label="95% CI of mean")
    ax2.axhline(ci["greedy-heft"]["makespan"][0], color="#0072B2", lw=0.8, ls="--", label="mean")
    ax2.set_xticks([])
    ax2.set_xlabel(f"DAG, sorted (n = {n_dags})")
    ax2.set_ylabel("HEFT $-$ rolling makespan (s)")
    ax2.set_title("(b) Gap to online HEFT", fontsize=7.5)
    ax2.legend(fontsize=5.8, frameon=False, loc="upper left")

    relax = np.array(col(REF, "n_budget_relaxations"), dtype=float)
    g = np.array(col("ortools-static", "makespan"), float) - np.array(col(REF, "makespan"), float)
    jit = np.random.default_rng(0).uniform(-0.15, 0.15, len(relax))
    ax3.scatter(relax + jit, g, s=8, alpha=0.6, color="#0072B2", lw=0)
    ax3.axhline(0, color="black", lw=0.6)
    ax3.set_xlabel("Budget relaxations in the rolling run")
    ax3.set_ylabel("Static $-$ rolling makespan (s)")
    ax3.set_title("(c) Static vs. rolling, per run", fontsize=7.5)
    fig.tight_layout(w_pad=1.2)
    fig.savefig(FIG / "results.pdf", bbox_inches="tight")
    print(json.dumps(m, indent=1))


if __name__ == "__main__":
    main()


==> anc/scripts/mechanism.py <==
"""Re-run the reporting rolling/static runs to measure what the paper says about them.

Run inside an export of the pinned release (extract_release.sh does this):
    uv run python mechanism.py <benchmark-0.json> <live run.jsonl>  > mechanism.json
Outputs: solve-status counts, cheapest eligible agent per task, the agents rolling uses after its
first budget relaxation vs. static on the same tasks, a makespan reproduction check, and the live
run's realized/estimated output-token ratios.
"""

from __future__ import annotations

import asyncio
import json
import sys
from collections import Counter

from neuro_orch.benchmark.runner import blake_seed, budget_for
from neuro_orch.core.state import VirtualClock
from neuro_orch.execution.engine import run_workflow
from neuro_orch.execution.runners.mock import MockEnvironment, MockStochasticRunner
from neuro_orch.planning import template
from neuro_orch.planning.generator import random_workflow
from neuro_orch.presets.fleets import benchmark_fleet
from neuro_orch.scheduling import eligible_agents
from neuro_orch.strategies import ABLATIONS, STRATEGIES


def run(wf, fleet, factory, seed):  # type: ignore[no-untyped-def]
    env = MockStochasticRunner(MockEnvironment(seed, fleet))
    return asyncio.run(run_workflow(wf, fleet, factory(), env, VirtualClock(), seed=seed))


def main() -> None:
    bench = json.load(open(sys.argv[1], encoding="utf-8"))
    n_real = bench["config"]["n_realizations"]
    rows = bench["strategies"]["ortools-rolling"]
    fleet = benchmark_fleet()
    status: Counter[str] = Counter()
    cheapest: Counter[str] = Counter()
    after, before, static_same = Counter(), Counter(), Counter()
    max_err = 0.0
    for i, row in enumerate(rows):
        dag, r = divmod(i, n_real)
        base = random_workflow(bench["config"]["base_seed"] + dag)
        if r == 0:
            for t in base.tasks:
                best = min(eligible_agents(t, fleet), key=lambda a: (a.est_cost_micro(t), a.id))
                cheapest[best.id] += 1
        wf = base.model_copy(update={"budget_usd": budget_for(base, fleet)})
        seed = blake_seed(f"{bench['config']['base_seed'] + dag}:{r}")
        roll = run(wf, fleet, STRATEGIES["ortools-rolling"], seed)
        status.update(e.data.get("status") for e in roll if e.type.value == "resolve")
        ends = [e.t for e in roll if e.type.value in ("finish", "fail", "oom")]
        max_err = max(max_err, abs(max(ends) - row["makespan"]))
        if row["n_budget_relaxations"] == 0:
            continue
        static = run(wf, fleet, ABLATIONS["ortools-static"], seed)
        t_relax = min(e.t for e in roll if e.type.value == "relaxation")
        roll_after = {e.task: e.agent for e in roll if e.type.value == "start" and e.t >= t_relax}
        before.update(e.agent for e in roll if e.type.value == "start" and e.t < t_relax)
        after.update(roll_after.values())
        static_agent = {e.task: e.agent for e in static if e.type.value == "start"}
        static_same.update(static_agent[t] for t in roll_after if t in static_agent)

    live = [json.loads(x) for x in open(sys.argv[2], encoding="utf-8") if x.strip()]
    est = {t.id: t.est_out for t in template("research_report").tasks}
    ratios = [e["tokens_out"] / est[e["task"]] for e in live if e["type"] == "finish"]
    print(json.dumps({
        "makespan_reproduction_max_abs_err": max_err,
        "resolve_status": dict(sorted(status.items())),
        "cheapest_eligible_agent_per_task": dict(sorted(cheapest.items())),
        "relaxed_runs": {
            "rolling_before_first_relaxation": dict(sorted(before.items())),
            "rolling_after_first_relaxation": dict(sorted(after.items())),
            "static_on_same_tasks": dict(sorted(static_same.items())),
        },
        "live_out_ratio": {"min": min(ratios), "max": max(ratios)},
        "live_agents": dict(Counter(e["agent"] for e in live if e["type"] == "finish")),
        "live_resolve_reasons": dict(Counter(e["data"].get("reason") for e in live if e["type"] == "resolve")),
    }, indent=1, sort_keys=True))


if __name__ == "__main__":
    main()

